How AI Changes DevOps Performance: A Mechanism-Based Simulation

Context. AI tools for software development have progressed from code completion to autonomous agents, yet evidence on their effects on DORA performance is mixed, mostly cross-sectional, and often conflates AI-generated code (AGC) with agentic AI (AGT). Objective. We examine how AGC and AGT, separately and jointly, affect deployment frequency, lead time, change failure rate, recovery time, and deployment rework rate. Method. We audit the evidence, formalise a two-construct model with four capability moderators, and implement a discrete-event simulation of a delivery pipeline. Six experiments include a factorial design, Shapley decompositions, sensitivity analysis over 600 parameter draws, a fixed-demand robustness test, and a staggered-adoption panel of 5,000 simulated teams with counterfactuals. Results. AGC increased failure rate, rework, and recovery time in both capability profiles. When AI increased change volume, AGC shortened lead time only where review capacity was spare (-13%) and lengthened it once review saturated; in the low-capability team, its deployment-frequency gain came entirely from unplanned rework. AGT improved deployment frequency (+31% to +34%), lead time (-8% to -22%), and recovery time (-29% to -38%), but its stability effect depended on autonomous CI repair masking defects, and escaped defects increased in the high-capability team. Capability reduced AGC's absolute failure-rate penalty (7.9 vs. 1.5 points) but not its relative penalty (+34% vs. +84%). Two-way fixed effects underestimated adoption effects by 8-16%; detecting the modelled stability effect required about 50 teams, and its capability moderation about 400. Conclusions. Within the model, DORA metrics respond to AI through queueing, batching, and oversight, not only code quality. We derive measurement rules, guardrails for agentic remediation, and a sample-size-informed field-validation protocol.

==> anc/README.md <==
# Replication package

**Paper:** *Amplifier or Accelerator? A Mechanism-Based Simulation Study of Agentic AI, AI-Generated Code, and DORA Software Delivery Performance* (M. Alenezi)

## Contents

| Path | Purpose |
|---|---|
| `code/sim.py` | Discrete-event simulation of one team's delivery pipeline (authoring, review queue, CI, deployment train, production, recovery). Computes the five DORA metrics plus diagnostic variables. |
| `code/experiments.py` | Experiments E1–E6 (factorial, mechanism Shapley, moderator Shapley, global sensitivity analysis, staggered-adoption panel, fixed-demand variant). |
| `code/verify.py` | Verification tests V1–V4 (invariance, null mechanism, queueing approximation, pre-adoption identity). |
| `code/analysis.py` | Statistics, LaTeX table fragments (`results/tab_*.tex`) and figures (`figures/*.pdf`). |
| `run_all.sh` | Runs everything in order from fixed seeds. |
| `results/` | Processed outputs used in the paper (`summary.json`, `E1_cells.csv`, `E4_effects.csv`, `power.json`, `verification.json`, `tab_*.tex`). |

## Requirements

Python 3.10 or later, with numpy, pandas, scipy, statsmodels and matplotlib.

## Reproduce

```sh
./run_all.sh
```

A full run takes about 25 minutes on two CPU cores. It regenerates all raw outputs in `results/` (about 60 MB, not shipped), plus every table fragment and figure. All random numbers come from fixed seeds. Each developer and each pipeline stage uses its own stream, so the paired runs share common random numbers.

## Notes

- Time is measured in working hours (40 per week).
- Capability endpoints and every parameter are defined in `Params` in `sim.py`, and mirror Table 3 of the paper.
- All results are properties of the simulated system under the stated assumptions. They are not empirical estimates for any organisation.


==> anc/code/analysis.py <==
"""
Analysis of experiments E1-E5: statistics, LaTeX table fragments and figures.
Run after experiments.py.  Writes ../figures/*.pdf and ../results/*.{tex,json}.
"""
from __future__ import annotations

import itertools
import json
import math
import os
from math import factorial

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import statsmodels.formula.api as smf
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")
FIG = os.path.join(HERE, "..", "figures")
os.makedirs(FIG, exist_ok=True)
rng_boot = np.random.default_rng(99)

# ---- style -----------------------------------------------------------------
BLUE, ORANGE, AQUA, GRAY, INK, MUTED = "#2a78d6", "#eb6834", "#1baf7a", "#8a8984", "#0b0b0b", "#52514e"
CAPCOL = {0.0: ORANGE, 1.0: BLUE}
CAPLAB = {0.0: "Low capability", 1.0: "High capability"}
mpl.rcParams.update({
    "font.family": "serif", "font.serif": ["STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix", "font.size": 8.5, "axes.titlesize": 9,
    "axes.labelsize": 8.5, "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
    "legend.fontsize": 7.5, "axes.edgecolor": MUTED, "axes.linewidth": 0.6,
    "xtick.color": MUTED, "ytick.color": MUTED, "axes.labelcolor": INK,
    "axes.spines.top": False, "axes.spines.right": False, "grid.color": "#e4e3df",
    "grid.linewidth": 0.5, "savefig.bbox": "tight", "savefig.pad_inches": 0.02,
    "pdf.fonttype": 42,
})
DIV = LinearSegmentedColormap.from_list("div", ["#c0392b", "#e34948", "#f4b8b4", "#f0efec",
                                               "#9ec5f4", "#2a78d6", "#184f95"])

DORA = ["DF", "CLT", "CFR", "FDRT", "DRR"]
BETTER_UP = {"DF": True, "CLT": False, "CFR": False, "FDRT": False, "DRR": False, "FI": False}
NICE = {"DF": "Deployment frequency", "CLT": "Change lead time", "CFR": "Change failure rate",
        "FDRT": "Failed deploy. recovery time", "DRR": "Deployment rework rate", "FI": "Failure intensity"}
SHORT = {"DF": "DF", "CLT": "CLT", "CFR": "CFR", "FDRT": "FDRT", "DRR": "DRR", "FI": "FI"}

summary = {}


def ci_mean(x, B=2000):
    x = np.asarray(x, float)
    x = x[~np.isnan(x)]
    m = x.mean()
    bs = rng_boot.choice(x, (B, x.size)).mean(1)
    return m, np.percentile(bs, 2.5), np.percentile(bs, 97.5)


def fmt(x, d=2):
    return f"{x:.{d}f}"


# ===========================================================================
# E1 - factorial
# ===========================================================================
e1 = pd.read_csv(os.path.join(RES, "E1_factorial.csv"))
e1["PDF"] = e1.DF * (1 - e1.DRR)  # planned deployments per week (per run)
cell = e1.groupby(["cap", "g", "a"])[DORA + ["FI", "PDF", "review_wait", "ci_fail_rate", "changes_per_deploy",
                                             "change_size", "unfinished_share", "changes_per_week",
                                             "escaped_per_change", "loc_per_deploy"]].mean().reset_index()
cell.to_csv(os.path.join(RES, "E1_cells.csv"), index=False)

# --- Table: steady-state levels at four anchor cells ----------------------
anchors = [(0.0, 0.0, "Baseline"), (0.75, 0.0, "AGC only"), (0.0, 0.75, "AGT only"), (0.75, 0.75, "AGC + AGT")]
rows = []
for cap in (0.0, 1.0):
    for g, a, lab in anchors:
        d = e1[(e1.cap == cap) & (e1.g == g) & (e1.a == a)]
        vals = []
        d = d.assign(PDF=d.DF * (1 - d.DRR))
        for m, dec, scale in [("DF", 1, 1), ("PDF", 1, 1), ("CLT", 1, 1), ("CFR", 1, 100), ("FDRT", 1, 1), ("DRR", 1, 100), ("FI", 2, 1)]:
            mu, lo, hi = ci_mean(d[m] * scale)
            vals.append(f"{mu:.{dec}f} \\scriptsize[{lo:.{dec}f}, {hi:.{dec}f}]")
            summary[f"E1_{int(cap)}_{g}_{a}_{m}"] = mu
        rows.append((cap, lab, vals))
with open(os.path.join(RES, "tab_levels.tex"), "w") as f:
    for cap in (0.0, 1.0):
        f.write(f"\\multicolumn{{8}}{{@{{}}l}}{{\\textit{{{CAPLAB[cap]} team}}}}\\\\\n")
        for c, lab, vals in rows:
            if c == cap:
                f.write(f"\\quad {lab} & " + " & ".join(vals) + " \\\\\n")
        if cap == 0.0:
            f.write("\\addlinespace\n")

# --- Regression: log(metric) ~ g*a within each capability (g,a <= 0.75) ----
reg_rows = []
e1r = e1[(e1.g <= 0.75) & (e1.a <= 0.75)].copy()
coef = {}
for cap in (0.0, 1.0):
    for m in DORA:
        d = e1r[e1r.cap == cap].copy()
        d = d[d[m] > 0]
        d["y"] = np.log(d[m])
        fit = smf.ols("y ~ g * a", data=d).fit(cov_type="HC3")
        for term in ["g", "a", "g:a"]:
            b = fit.params[term]; se = fit.bse[term]
            coef[(cap, m, term)] = (b, b - 1.96 * se, b + 1.96 * se, fit.pvalues[term])
# semi-elasticities per 0.75 change expressed as % change: 100*(exp(0.75*b)-1)
def pct(b):
    return 100 * (math.exp(0.75 * b) - 1)
with open(os.path.join(RES, "tab_regression.tex"), "w") as f:
    for term, lab in [("g", "AGC share $g$"), ("a", "AGT intensity $a$"), ("g:a", "$g \\times a$")]:
        f.write(f"\\multicolumn{{11}}{{l}}{{\\textit{{{lab}}}}}\\\\\n")
        for cap in (0.0, 1.0):
            cells = []
            for m in DORA:
                b, lo, hi, pv = coef[(cap, m, term)]
                star = "" if pv < 0.05 else "$^{\\dagger}$"
                cells.append(f"{b:+.2f}{star}")
                cells.append(f"\\scriptsize[{lo:+.2f}, {hi:+.2f}]")
                summary[f"reg_{int(cap)}_{m}_{term}"] = [b, lo, hi, pv]
            f.write(f"\\quad {CAPLAB[cap]} & " + " & ".join(cells) + " \\\\\n")
        if term != "g:a":
            f.write("\\addlinespace\n")

# --- Figure: heatmaps of % change vs own baseline -----------------------------
grid = [0.0, 0.25, 0.5, 0.75, 1.0]
fig, axes = plt.subplots(2, 5, figsize=(7.0, 3.35), sharex=True, sharey=True)
norm = TwoSlopeNorm(vmin=-80, vcenter=0, vmax=80)
for r, cap in enumerate((0.0, 1.0)):
    base = cell[(cell.cap == cap) & (cell.g == 0) & (cell.a == 0)].iloc[0]
    for c, m in enumerate(DORA):
        ax = axes[r, c]
        Z = np.zeros((5, 5)); Zs = np.zeros((5, 5))
        for i, a in enumerate(grid):
            for j, g in enumerate(grid):
                v = cell[(cell.cap == cap) & (cell.g == g) & (cell.a == a)].iloc[0][m]
                ch = 100 * (v / base[m] - 1)
                Z[i, j] = ch
                good = ch if BETTER_UP[m] else -ch
                Zs[i, j] = np.clip(np.sign(good) * min(abs(good), 80), -80, 80)
        ax.imshow(Zs, origin="lower", cmap=DIV, norm=norm, aspect="auto")
        for i in range(5):
            for j in range(5):
                z = Z[i, j]
                col = "white" if abs(Zs[i, j]) > 50 else INK
                ax.text(j, i, f"{z:+.0f}", ha="center", va="center", fontsize=5.6, color=col)
        ax.set_xticks(range(5)); ax.set_xticklabels(["0", ".25", ".5", ".75", "1"])
        ax.set_yticks(range(5)); ax.set_yticklabels(["0", ".25", ".5", ".75", "1"])
        ax.tick_params(length=0)
        for s in ax.spines.values():
            s.set_visible(False)
        if r == 0:
            ax.set_title(SHORT[m] + (" (↑ better)" if BETTER_UP[m] else " (↓ better)"), fontsize=8.5)
        if c == 0:
            ax.set_ylabel(f"{CAPLAB[cap]}\nAGT intensity $a$")
        if r == 1:
            ax.set_xlabel("AGC share $g$")
sm = mpl.cm.ScalarMappable(cmap=DIV, norm=norm)
cb = fig.colorbar(sm, ax=axes, fraction=0.02, pad=0.015)
cb.set_label("Change vs. own baseline (%)\nblue = better, red = worse", fontsize=7)
cb.ax.tick_params(labelsize=6.5)
fig.savefig(os.path.join(FIG, "fig_heatmap.pdf"))
plt.close(fig)

# saturation facts
for cap in (0.0, 1.0):
    for g in grid:
        r_ = cell[(cell.cap == cap) & (cell.g == g) & (cell.a == 0)].iloc[0]
        summary[f"sat_{int(cap)}_{g}"] = {k: float(r_[k]) for k in ["CLT", "review_wait", "unfinished_share",
                                                                      "changes_per_week", "DF", "CFR", "FI",
                                                                      "changes_per_deploy", "escaped_per_change",
                                                                      "ci_fail_rate", "change_size"]}
# review utilisation (analytic, offered load / capacity) at a=0
summary["cells"] = cell.to_dict(orient="records")

# --- Trade-off plane ------------------------------------------------------
def indices(df, cap):
    base = df[(df.cap == cap) & (df.g == 0) & (df.a == 0)].iloc[0]
    out = []
    for _, r_ in df[df.cap == cap].iterrows():
        pdf, pdf0 = r_.PDF, base.PDF  # planned deployments
        ti = (math.log(pdf / pdf0) - math.log(r_.CLT / base.CLT) - math.log(r_.FDRT / base.FDRT)) / 3
        ii = (math.log(r_.CFR / base.CFR) + math.log(r_.DRR / base.DRR)) / 2
        out.append((r_.g, r_.a, ti, ii))
    return pd.DataFrame(out, columns=["g", "a", "TI", "II"])

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.0, 2.9))
for cap in (0.0, 1.0):
    ix = indices(cell, cap)
    for a, ls, mk in [(0.0, "-", "o"), (0.75, "--", "s")]:
        s = ix[ix.a == a].sort_values("g")
        ax1.plot(s.TI, s.II, ls=ls, color=CAPCOL[cap], lw=1.4, marker=mk, ms=4,
                 mfc=CAPCOL[cap] if a == 0 else "white", mec=CAPCOL[cap], mew=1.1)
        last = s.iloc[-1]
        ax1.annotate("$g=1$", xy=(last.TI, last.II), xytext=(4, 2), textcoords="offset points",
                     fontsize=6.3, color=CAPCOL[cap])
        summary[f"TI_{int(cap)}_a{a}"] = s[["g", "TI", "II"]].values.tolist()
ax1.axhline(0, color=GRAY, lw=0.6); ax1.axvline(0, color=GRAY, lw=0.6)
ax1.set_xlabel("Throughput index $\\Delta\\mathrm{TI}$ (log, + = faster)")
ax1.set_ylabel("Instability index $\\Delta\\mathrm{II}$ (log, + = less stable)")
ax1.set_title("(a) Relative change vs. own baseline", loc="left")
xl = ax1.get_xlim(); yl = ax1.get_ylim()
ax1.text(xl[1], yl[1], "faster, less stable", ha="right", va="top", fontsize=6.5, color=MUTED)
ax1.text(xl[1], yl[0], "faster, more stable", ha="right", va="bottom", fontsize=6.5, color=MUTED)
from matplotlib.lines import Line2D
h = [Line2D([], [], color=ORANGE, lw=1.4, label=CAPLAB[0.0]),
     Line2D([], [], color=BLUE, lw=1.4, label=CAPLAB[1.0]),
     Line2D([], [], color=MUTED, marker="o", ls="-", ms=4, label="$a=0$, $g=0\\to1$"),
     Line2D([], [], color=MUTED, marker="s", mfc="white", ls="--", ms=4, label="$a=0.75$, $g=0\\to1$")]
ax1.legend(handles=h, loc="lower left", frameon=False)
ax1.grid(True)
for cap in (0.0, 1.0):
    for a, ls, mk in [(0.0, "-", "o"), (0.75, "--", "s")]:
        s = cell[(cell.cap == cap) & (cell.a == a)].sort_values("g")
        ax2.plot(s.DF, 100 * s.CFR, ls=ls, color=CAPCOL[cap], lw=1.4, marker=mk, ms=4,
                 mfc=CAPCOL[cap] if a == 0 else "white", mec=CAPCOL[cap], mew=1.1)
    b = cell[(cell.cap == cap) & (cell.g == 0) & (cell.a == 0)].iloc[0]
    ax2.annotate("no AI", xy=(b.DF, 100 * b.CFR), xytext=(-5, -3), textcoords="offset points",
                 fontsize=6.5, color=MUTED, ha="right", va="top")
ax2.set_xscale("log")
ax2.set_xlabel("Deployment frequency (deploys/week, log)")
ax2.set_ylabel("Change failure rate (%)")
ax2.set_title("(b) Absolute levels", loc="left")
ax2.grid(True)
ax2.xaxis.set_major_formatter(mpl.ticker.FormatStrFormatter("%g"))
ax2.set_xticks([3, 5, 10, 20, 30])
fig.tight_layout()
fig.savefig(os.path.join(FIG, "fig_tradeoff.pdf"))
plt.close(fig)

# ===========================================================================
# E2 - Shapley over AGC mechanisms
# ===========================================================================
AGC_MECHS = ["speed", "size", "defect", "tax", "detect", "diag"]
MECHLAB = {"speed": "Authoring speed-up", "size": "Change-size inflation", "defect": "Defect-rate increase",
           "tax": "Review time tax", "detect": "Review detection loss", "diag": "Diagnosis penalty"}
e2 = pd.read_csv(os.path.join(RES, "E2_shapley_mech.csv"))
e2["subset"] = e2["subset"].fillna("")


def shapley(values_by_subset, players):
    n = len(players)
    phi = {}
    for p in players:
        tot = 0.0
        others = [q for q in players if q != p]
        for k in range(n):
            for S in itertools.combinations(others, k):
                w = factorial(k) * factorial(n - k - 1) / factorial(n)
                S1 = tuple(sorted(S + (p,), key=players.index))
                S0 = tuple(sorted(S, key=players.index))
                tot += w * (values_by_subset["|".join(S1)] - values_by_subset["|".join(S0)])
        phi[p] = tot
    return phi


SHM = ["DF", "CLT", "CFR", "FDRT", "DRR"]
shap = {}
for cap in (0.0, 1.0):
    d = e2[e2.cap == cap]
    base = d[d.subset == "BASE"].set_index("seed")
    seeds = base.index.values
    piv = {m: d[d.subset != "BASE"].pivot_table(index="seed", columns="subset", values=m) for m in SHM}
    for m in SHM:
        P = piv[m]
        def phi_for(idx):
            vals = P.loc[idx].mean(axis=0).to_dict()
            vals = {k: v for k, v in vals.items()}
            return shapley(vals, AGC_MECHS)
        full = phi_for(seeds)
        B = 300
        boots = [phi_for(rng_boot.choice(seeds, len(seeds))) for _ in range(B)]
        b0 = base[m].mean()
        tot_eff = P["|".join(AGC_MECHS)].mean() - b0
        for mech in AGC_MECHS:
            arr = np.array([bb[mech] for bb in boots])
            shap[(cap, m, mech)] = (100 * full[mech] / b0, 100 * np.percentile(arr, 2.5) / b0,
                                    100 * np.percentile(arr, 97.5) / b0)
        shap[(cap, m, "TOTAL")] = 100 * tot_eff / b0
        shap[(cap, m, "EMPTY")] = 100 * (P[""].mean() - b0) / b0
summary["shapley"] = {f"{int(k[0])}|{k[1]}|{k[2]}": v for k, v in shap.items()}

fig, axes = plt.subplots(1, 4, figsize=(7.0, 2.55), sharey=True)
mcols = [BLUE, ORANGE, AQUA, "#eda100", "#e87ba4", "#4a3aa7"]
for k, m in enumerate(["CLT", "CFR", "FDRT", "DRR"]):
    ax = axes[k]
    y = np.arange(len(AGC_MECHS))
    for ci, cap in enumerate((0.0, 1.0)):
        vals = np.array([shap[(cap, m, mm)][0] for mm in AGC_MECHS])
        lo = np.array([shap[(cap, m, mm)][1] for mm in AGC_MECHS])
        hi = np.array([shap[(cap, m, mm)][2] for mm in AGC_MECHS])
        off = -0.19 if cap == 0 else 0.19
        ax.barh(y + off, vals, height=0.36, color=CAPCOL[cap], edgecolor="white", linewidth=0.6,
                label=CAPLAB[cap])
        ax.errorbar(vals, y + off, xerr=[vals - lo, hi - vals], fmt="none", ecolor=INK, elinewidth=0.6, capsize=1.2)
    ax.axvline(0, color=GRAY, lw=0.6)
    tl, th = shap[(0.0, m, "TOTAL")], shap[(1.0, m, "TOTAL")]
    ax.set_title(f"{SHORT[m]}\n(total: {tl:+.0f}% / {th:+.0f}%)", fontsize=8)
    ax.set_xlabel("Contribution (% of baseline)")
    ax.grid(True, axis="x")
    if k == 0:
        ax.set_yticks(y); ax.set_yticklabels([MECHLAB[mm] for mm in AGC_MECHS])
    if k == 0:
        ax.invert_yaxis()
fig.legend(handles=[mpl.patches.Patch(color=ORANGE, label=CAPLAB[0.0]), mpl.patches.Patch(color=BLUE, label=CAPLAB[1.0])],
           loc="lower center", ncol=2, frameon=False, bbox_to_anchor=(0.55, -0.06))
fig.tight_layout(rect=(0, 0.05, 1, 1))
fig.savefig(os.path.join(FIG, "fig_shapley.pdf"))
plt.close(fig)

# ===========================================================================
# E3 - Shapley over capability moderators (amplification)
# ===========================================================================
MODS = ["cap_test", "cap_review", "cap_batch", "cap_platform"]
MODLAB = {"cap_test": "Test automation", "cap_review": "Review capacity", "cap_batch": "Small batches",
          "cap_platform": "Platform \\& observability"}
e3 = pd.read_csv(os.path.join(RES, "E3_shapley_mod.csv"))
e3["subset"] = e3["subset"].fillna("")
e3m = ["DF", "CLT", "CFR", "FDRT", "DRR", "FI"]
eff = {}
for sub, d in e3.groupby("subset"):
    ai = d[d.arm == "ai"].set_index("seed"); no = d[d.arm == "none"].set_index("seed")
    for m in e3m:
        eff[(sub, m)] = (ai[m] - no[m]).mean()
modshap = {}
for m in e3m:
    vals = {sub: eff[(sub, m)] for sub in e3.subset.unique()}
    phi = shapley(vals, MODS)
    for mm in MODS:
        modshap[(m, mm)] = phi[mm]
    modshap[(m, "LOW")] = vals[""]
    modshap[(m, "HIGH")] = vals["|".join(MODS)]
summary["modshap"] = {f"{k[0]}|{k[1]}": v for k, v in modshap.items()}
scale = {"DF": (1, 2, "deploys/wk"), "CLT": (1, 1, "h"), "CFR": (100, 1, "pp"), "FDRT": (1, 2, "h"),
         "DRR": (100, 1, "pp"), "FI": (1, 2, "fail/wk")}
with open(os.path.join(RES, "tab_moderators.tex"), "w") as f:
    f.write("AI effect, all moderators low & " + " & ".join(
        f"{modshap[(m,'LOW')]*scale[m][0]:+.{scale[m][1]}f}" for m in e3m) + " \\\\\n")
    f.write("\\midrule\n")
    for mm in MODS:
        f.write(f"\\quad {MODLAB[mm]} & " + " & ".join(
            f"{modshap[(m,mm)]*scale[m][0]:+.{scale[m][1]}f}" for m in e3m) + " \\\\\n")
    f.write("\\midrule\n")
    f.write("AI effect, all moderators high & " + " & ".join(
        f"{modshap[(m,'HIGH')]*scale[m][0]:+.{scale[m][1]}f}" for m in e3m) + " \\\\\n")

# ===========================================================================
# E4 - global sensitivity
# ===========================================================================
e4 = pd.read_csv(os.path.join(RES, "E4_gsa_runs.csv"))
draws = pd.read_csv(os.path.join(RES, "E4_gsa_draws.csv")).set_index("draw")
gm = e4.groupby(["draw", "cap", "arm"])[DORA + ["FI"]].mean().reset_index()
effects = []
for (dr, cap), d in gm.groupby(["draw", "cap"]):
    d = d.set_index("arm")
    row = {"draw": dr, "cap": cap}
    for m in DORA + ["FI"]:
        b = d.loc["base", m]
        row[f"AGC_{m}"] = 100 * (d.loc["agc", m] / b - 1)
        row[f"AGT_{m}"] = 100 * (d.loc["agt", m] / b - 1)
        # interaction on log scale (x100): positive = super-additive
        row[f"INT_{m}"] = 100 * (math.log(d.loc["both", m]) - math.log(d.loc["agc", m])
                                 - math.log(d.loc["agt", m]) + math.log(b))
    effects.append(row)
ef = pd.DataFrame(effects).merge(draws, left_on="draw", right_index=True)
ef.to_csv(os.path.join(RES, "E4_effects.csv"), index=False)
params = list(draws.columns)
# sign robustness
def share(col, cap, positive):
    x = ef[ef.cap == cap][col]
    return 100 * ((x > 0).mean() if positive else (x < 0).mean())
robust = {}
checks = [("H1a", "AGC_DF", True), ("H1b", "AGT_DF", True), ("H2a", "AGC_CLT", False), ("H2b", "AGT_CLT", False),
          ("H3a", "AGC_CFR", True), ("H3b", "AGT_CFR", False), ("H3c", "INT_CFR", False),
          ("H4a", "AGT_FDRT", False), ("H4b", "AGC_FDRT", True), ("H5", "AGC_DRR", True),
          ("FIagc", "AGC_FI", True), ("FIagt", "AGT_FI", False)]
for h, col, pos in checks:
    for cap in (0.0, 1.0):
        x = ef[ef.cap == cap][col]
        robust[f"{h}_{int(cap)}"] = {"share": share(col, cap, pos), "median": float(x.median()),
                                     "p10": float(x.quantile(0.1)), "p90": float(x.quantile(0.9))}
summary["robust"] = robust
# standardized regression coefficients
srcs = {}
targets = ["AGC_CLT", "AGC_CFR", "AGC_FDRT", "AGT_CLT", "AGT_CFR", "AGT_FDRT"]
for cap in (0.0, 1.0):
    d = ef[ef.cap == cap]
    X = (d[params] - d[params].mean()) / d[params].std()
    for t in targets:
        y = d[t]
        yz = (y - y.mean()) / y.std()
        beta, *_ = np.linalg.lstsq(np.c_[np.ones(len(X)), X.values], yz.values, rcond=None)
        pred = np.c_[np.ones(len(X)), X.values] @ beta
        r2 = 1 - ((yz - pred) ** 2).sum() / ((yz - yz.mean()) ** 2).sum()
        srcs[(cap, t)] = (dict(zip(params, beta[1:])), r2)
summary["src"] = {f"{int(k[0])}|{k[1]}": {"src": v[0], "r2": v[1]} for k, v in srcs.items()}

PLAB = {"agc_speedup": "AGC authoring speed-up", "agc_size": "AGC size multiplier",
        "agc_defect": "AGC defect multiplier", "agc_review_tax": "AGC review tax",
        "agc_review_detect": "AGC review detectability", "agc_diag": "AGC diagnosis penalty",
        "agt_test": "AGT test-escape capture", "agt_mask": "AGT defect masking",
        "agt_pipeline": "AGT pipeline acceleration", "agt_ops": "AGT diagnosis support",
        "agt_rollback": "AGT rollback automation", "agt_cifix_speed": "AGT CI-fix speed-up"}
fig, axes = plt.subplots(1, 2, figsize=(7.0, 3.2), sharey=True)
tnames = {"AGC_CLT": "AGC→CLT", "AGC_CFR": "AGC→CFR", "AGC_FDRT": "AGC→FDRT",
          "AGT_CLT": "AGT→CLT", "AGT_CFR": "AGT→CFR", "AGT_FDRT": "AGT→FDRT"}
normsrc = TwoSlopeNorm(vmin=-1, vcenter=0, vmax=1)
DIVN = LinearSegmentedColormap.from_list("divn", ["#184f95", "#6da7ec", "#f0efec", "#f4b8b4", "#c0392b"])
for k, cap in enumerate((0.0, 1.0)):
    ax = axes[k]
    M = np.array([[srcs[(cap, t)][0][p] for t in targets] for p in params])
    ax.imshow(M, cmap=DIVN, norm=normsrc, aspect="auto")
    for i in range(M.shape[0]):
        for j in range(M.shape[1]):
            if abs(M[i, j]) >= 0.1:
                ax.text(j, i, f"{M[i,j]:.2f}", ha="center", va="center", fontsize=5.8,
                        color="white" if abs(M[i, j]) > 0.6 else INK)
    ax.set_xticks(range(len(targets)))
    ax.set_xticklabels([f"{tnames[t]}\n($R^2$ {srcs[(cap,t)][1]:.2f})" for t in targets], fontsize=6.0,
                       rotation=40, ha="right", rotation_mode="anchor")
    ax.set_yticks(range(len(params))); ax.set_yticklabels([PLAB[p] for p in params], fontsize=6.8)
    ax.set_title(f"({'ab'[k]}) {CAPLAB[cap]}", loc="left")
    ax.tick_params(length=0)
    for s in ax.spines.values():
        s.set_visible(False)
sm = mpl.cm.ScalarMappable(cmap=DIVN, norm=normsrc)
cb = fig.colorbar(sm, ax=axes, fraction=0.025, pad=0.015)
cb.set_label("Standardized regression coefficient", fontsize=7); cb.ax.tick_params(labelsize=6.5)
fig.savefig(os.path.join(FIG, "fig_gsa.pdf"))
plt.close(fig)


# ===========================================================================
# E5 - staggered adoption panel: estimators, event study, power
# ===========================================================================
teams = json.load(open(os.path.join(RES, "E5_panel.json")))
NB = 13  # 4-week blocks


def blocks(w):
    dep = np.array(w["dep"]).reshape(NB, 4).sum(1)
    fail = np.array(w["fail"]).reshape(NB, 4).sum(1)
    cfr = np.where(dep > 0, fail / np.maximum(dep, 1), np.nan)
    ldf = np.log((dep + 0.5) / 4)
    return cfr, ldf


Nt = len(teams)
Y1 = {"CFR": np.zeros((Nt, NB)), "lDF": np.zeros((Nt, NB))}
Y0 = {"CFR": np.zeros((Nt, NB)), "lDF": np.zeros((Nt, NB))}
cohort = np.array([t["cohort"] for t in teams])
capc = np.array([t["c"] for t in teams])
for i, t in enumerate(teams):
    c1, l1 = blocks(t["w1"]); c0, l0 = blocks(t["w0"])
    Y1["CFR"][i], Y1["lDF"][i] = c1, l1
    Y0["CFR"][i], Y0["lDF"][i] = c0, l0
G = np.where(cohort < 0, -1, cohort // 4)  # adoption block
summary["panel_n"] = int(Nt); summary["panel_never"] = int((G < 0).sum())


def cs_att(Y, G, idx=None, by_event=False, emin=-3, emax=6):
    """Callaway-Sant'Anna ATT(g,t) with never-treated controls; base period
    g-1 for post periods and t-1 (varying base) for pre periods; ATTs are
    aggregated with cohort-size weights. Uses differences of cohort means
    (equivalent to means of differences on a balanced panel)."""
    if idx is not None:
        Y = Y[idx]; G = G[idx]
    ctrl = G < 0
    if ctrl.sum() == 0:
        return {} if by_event else np.nan
    mc = np.nanmean(Y[ctrl], axis=0)
    res = {}
    atts, wts = [], []
    for g in np.unique(G[G >= 0]):
        tr = G == g
        ntr = int(tr.sum())
        mg = np.nanmean(Y[tr], axis=0)
        for t in range(NB):
            base = g - 1 if t >= g else t - 1
            if base < 0:
                continue
            att = (mg[t] - mg[base]) - (mc[t] - mc[base])
            e = t - g
            if by_event and emin <= e <= emax:
                res.setdefault(e, []).append((att, ntr))
            if t >= g:
                atts.append(att); wts.append(ntr)
    if by_event:
        return {e: np.average([a_ for a_, _ in v], weights=[w for _, w in v]) for e, v in res.items()}
    return np.average(atts, weights=wts) if atts else np.nan


def twfe(Y, G):
    N, T = Y.shape
    D = np.zeros_like(Y)
    for i in range(N):
        if G[i] >= 0:
            D[i, G[i]:] = 1
    mask = ~np.isnan(Y)
    # iterative demeaning for unbalanced panel (alternating projections)
    y = np.where(mask, Y, 0.0); d = D.copy()
    def demean(M):
        M = np.where(mask, M, 0.0)
        for _ in range(50):
            ri = np.nansum(np.where(mask, M, np.nan), 1) / mask.sum(1)
            M = np.where(mask, M - ri[:, None], 0)
            cj = np.nansum(np.where(mask, M, np.nan), 0) / mask.sum(0)
            M = np.where(mask, M - cj[None, :], 0)
        return M
    yy = demean(y); dd = demean(d)
    return (yy[mask] * dd[mask]).sum() / (dd[mask] ** 2).sum()


def naive(Y, G):
    out = []
    for i in np.where(G >= 0)[0]:
        out.append(np.nanmean(Y[i, G[i]:]) - np.nanmean(Y[i, :G[i]]))
    return np.mean(out)


def truth(Y1_, Y0_, G, idx=None, by_event=False, emin=-3, emax=6):
    if idx is not None:
        Y1_, Y0_, G = Y1_[idx], Y0_[idx], G[idx]
    tr = np.where(G >= 0)[0]
    if by_event:
        res = {}
        for e in range(emin, emax + 1):
            v = [Y1_[i, G[i] + e] - Y0_[i, G[i] + e] for i in tr if 0 <= G[i] + e < NB
                 and not np.isnan(Y1_[i, G[i] + e]) and not np.isnan(Y0_[i, G[i] + e])]
            res[e] = np.mean(v) if v else np.nan
        return res
    v = []
    for i in tr:
        d = Y1_[i, G[i]:] - Y0_[i, G[i]:]
        v.extend(d[~np.isnan(d)].tolist())
    return np.mean(v)


est = {}
for m in ["CFR", "lDF"]:
    est[m] = {"truth": truth(Y1[m], Y0[m], G), "naive": naive(Y1[m], G), "twfe": twfe(Y1[m], G),
              "cs": cs_att(Y1[m], G)}
    # bootstrap SE for CS on full pool
    bs = [cs_att(Y1[m], G, idx=rng_boot.choice(Nt, Nt)) for _ in range(300)]
    est[m]["cs_lo"], est[m]["cs_hi"] = np.percentile(bs, [2.5, 97.5])
    bs = [naive(Y1[m][ix], G[ix]) for ix in [rng_boot.choice(Nt, Nt) for _ in range(300)]]
    est[m]["naive_lo"], est[m]["naive_hi"] = np.percentile(bs, [2.5, 97.5])
    bs = []
    for _ in range(100):
        ix = rng_boot.choice(Nt, Nt)
        bs.append(twfe(Y1[m][ix], G[ix]))
    est[m]["twfe_lo"], est[m]["twfe_hi"] = np.percentile(bs, [2.5, 97.5])
summary["estimators"] = est

# moderation truth: by capability
lowc, highc = capc < 0.5, capc >= 0.5
for m in ["CFR", "lDF"]:
    for nm, msk in [("low", lowc), ("high", highc)]:
        idx = np.where(msk)[0]
        summary[f"truth_{m}_{nm}"] = truth(Y1[m], Y0[m], G, idx=idx)
        summary[f"cs_{m}_{nm}"] = cs_att(Y1[m], G, idx=idx)

# event-study figure
fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.6))
E = list(range(-3, 7))
for k, (m, lab, sc) in enumerate([("CFR", "ATT on change failure rate (pp)", 100),
                                  ("lDF", "ATT on log deployment frequency", 1)]):
    ax = axes[k]
    for nm, msk, col in [("Low capability ($c<0.5$)", lowc, ORANGE), ("High capability ($c\\geq0.5$)", highc, BLUE)]:
        idx = np.where(msk)[0]
        es = cs_att(Y1[m], G, idx=idx, by_event=True)
        tr = truth(Y1[m], Y0[m], G, idx=idx, by_event=True)
        bs = np.array([[cs_att(Y1[m], G, idx=rng_boot.choice(idx, len(idx)), by_event=True).get(e, np.nan)
                        for e in E] for _ in range(200)])
        lo, hi = np.nanpercentile(bs, 2.5, 0), np.nanpercentile(bs, 97.5, 0)
        y = np.array([es.get(e, np.nan) for e in E])
        ax.fill_between(E, sc * lo, sc * hi, color=col, alpha=0.15, lw=0)
        ax.plot(E, sc * y, color=col, lw=1.5, marker="o", ms=3.5, label=nm + ", CS estimate")
        ax.plot(E, sc * np.array([tr[e] for e in E]), color=col, lw=1.0, ls=":", label=nm.split(" (")[0] + ", ground truth")
        summary[f"es_{m}_{nm[:3]}"] = {"est": dict(zip(E, (sc * y).tolist())),
                                       "truth": {e: sc * tr[e] for e in E},
                                       "lo": dict(zip(E, (sc * lo).tolist())), "hi": dict(zip(E, (sc * hi).tolist()))}
    ax.axhline(0, color=GRAY, lw=0.6); ax.axvline(-0.5, color=GRAY, lw=0.6, ls="--")
    ax.set_xlabel("Event time (4-week blocks since adoption)")
    ax.set_ylabel(lab)
    ax.set_xticks(E)
    ax.grid(True)
    ax.set_title(f"({'ab'[k]}) {'Change failure rate' if m=='CFR' else 'Deployment frequency'}", loc="left")
axes[0].legend(frameon=False, loc="lower right", fontsize=6.2)
fig.tight_layout()
fig.savefig(os.path.join(FIG, "fig_eventstudy.pdf"))
plt.close(fig)

# power analysis
Ns = [12, 24, 48, 96, 192, 384]
M = int(os.environ.get("POWER_M", 300))
Bb = 199
pw = {}
rng_p = np.random.default_rng(2026)
PWF = os.path.join(RES, "power.json")
if os.path.exists(PWF) and not os.environ.get("FORCE_POWER"):
    pw = {int(k): v for k, v in json.load(open(PWF)).items()}
for N in [n for n in Ns if n not in pw]:
    rej = {"CFR": 0, "lDF": 0, "mod": 0}
    cov = {"CFR": 0, "lDF": 0}
    for _ in range(M):
        idx = rng_p.choice(Nt, N, replace=False)
        if (G[idx] < 0).sum() < 2 or (G[idx] >= 0).sum() < 2:
            idx = rng_p.choice(Nt, N, replace=False)
        for m in ["CFR", "lDF"]:
            e = cs_att(Y1[m], G, idx=idx)
            bs = [cs_att(Y1[m], G, idx=rng_p.choice(idx, N)) for _ in range(Bb)]
            lo, hi = np.nanpercentile(bs, [2.5, 97.5])
            rej[m] += (lo > 0) or (hi < 0)
            tv = truth(Y1[m], Y0[m], G, idx=idx)
            cov[m] += lo <= tv <= hi
        # moderation: difference high - low capability on CFR
        il, ih = idx[capc[idx] < 0.5], idx[capc[idx] >= 0.5]
        def dmod(il_, ih_):
            return cs_att(Y1["CFR"], G, idx=ih_) - cs_att(Y1["CFR"], G, idx=il_)
        bs = []
        for _ in range(Bb):
            bl = rng_p.choice(il, len(il)); bh = rng_p.choice(ih, len(ih))
            bs.append(dmod(bl, bh))
        lo, hi = np.nanpercentile(bs, [2.5, 97.5])
        rej["mod"] += (lo > 0) or (hi < 0)
    pw[N] = {k: v / M for k, v in rej.items()}
    pw[N].update({f"cov_{k}": v / M for k, v in cov.items()})
    print("power", N, pw[N], flush=True)
json.dump({str(k): {kk: float(vv) for kk, vv in v.items()} for k, v in pw.items()}, open(PWF, "w"), indent=1)
summary["power"] = pw

fig, ax = plt.subplots(figsize=(3.4, 2.4))
for key, lab, col, mk in [("lDF", "ATT on deployment frequency", BLUE, "o"),
                          ("CFR", "ATT on change failure rate", ORANGE, "s"),
                          ("mod", "Capability moderation of CFR effect", AQUA, "^")]:
    ax.plot(Ns, [pw[N][key] for N in Ns], color=col, marker=mk, ms=4, lw=1.5, label=lab)
ax.axhline(0.8, color=GRAY, lw=0.7, ls="--")
ax.text(Ns[0], 0.82, "0.80", fontsize=6.5, color=MUTED)
ax.set_xscale("log", base=2); ax.set_xticks(Ns); ax.set_xticklabels([str(n) for n in Ns])
ax.set_xlabel("Teams in panel ($N$; 30% never-treated)")
ax.set_ylabel("Power ($\\alpha=0.05$)")
ax.set_ylim(0, 1.03)
ax.grid(True)
ax.legend(frameon=False, fontsize=6.3, loc="lower right")
fig.tight_layout()
fig.savefig(os.path.join(FIG, "fig_power.pdf"))
plt.close(fig)


# ===========================================================================
# E6 - fixed-demand robustness
# ===========================================================================
E6F = os.path.join(RES, "E6_fixed_demand.csv")
if os.path.exists(E6F):
    e6 = pd.read_csv(E6F)
    e6["PDF"] = e6.DF * (1 - e6.DRR)
    m6 = e6.groupby(["cap", "g", "a"])[["DF", "PDF", "CLT", "CFR", "FDRT", "DRR", "FI", "changes_per_week"]].mean()
    summary["E6"] = {f"{int(k[0])}_{k[1]}_{k[2]}": v for k, v in m6.to_dict(orient="index").items()}
    with open(os.path.join(RES, "tab_fixed_demand.tex"), "w") as f:
        for cap in (0.0, 1.0):
            f.write(f"\\multicolumn{{9}}{{@{{}}l}}{{\\textit{{{CAPLAB[cap]} team}}}}\\\\\n")
            b = m6.loc[(cap, 0.0, 0.0)]
            for (g, a_, lab) in [(0.0, 0.0, "Baseline"), (0.75, 0.0, "AGC only"), (0.0, 0.75, "AGT only"), (0.75, 0.75, "AGC + AGT")]:
                r_ = m6.loc[(cap, g, a_)]
                f.write(f"\\quad {lab} & {r_.changes_per_week:.1f} & {r_.DF:.1f} & {r_.PDF:.1f} & {r_.CLT:.1f} & "
                        f"{100*r_.CFR:.1f} & {r_.FDRT:.1f} & {100*r_.DRR:.1f} & {r_.FI:.2f} \\\\\n")
            if cap == 0.0:
                f.write("\\addlinespace\n")


def _conv(o):
    if isinstance(o, dict):
        return {str(k): _conv(v) for k, v in o.items()}
    if isinstance(o, (list, tuple)):
        return [_conv(v) for v in o]
    if isinstance(o, (np.floating, np.integer)):
        return o.item()
    return o


json.dump(_conv(summary), open(os.path.join(RES, "summary.json"), "w"), indent=1)
print("analysis done")


==> anc/code/experiments.py <==
"""
Experiments E1-E5 reported in the paper.

E1  Full factorial over AGC share g, AGT intensity a, capability (low/high).
E2  Shapley decomposition of the AGC effect over six AGC mechanisms.
E3  Shapley decomposition of the capability "amplification" over four moderators.
E4  Global sensitivity analysis (Latin hypercube over AI-mechanism parameters).
E5  Staggered-adoption team panel (ground truth via common random numbers)
    used for estimator bias, event-study dynamics and design power.
E6  Fixed-demand robustness variant of the E1 anchor cells.

Usage:  python experiments.py [E1 E2 E3 E4 E5]
Outputs go to ../results/.
"""
from __future__ import annotations

import itertools
import json
import os
import sys
import time
from dataclasses import replace
from multiprocessing import Pool

import numpy as np
import pandas as pd

from sim import DEFAULTS, Params, Scenario, simulate

OUT = os.path.join(os.path.dirname(__file__), "..", "results")
os.makedirs(OUT, exist_ok=True)
METRICS = ["DF", "CLT", "CLT_p75", "CFR", "FDRT", "DRR", "FI", "changes_per_week",
           "change_size", "loc_per_deploy", "changes_per_deploy", "review_wait",
           "ci_fail_rate", "escaped_per_change", "unfinished_share"]
NPROC = 2


def _run(job):
    sc, p, seed, tag = job
    r = simulate(sc, p, seed)
    row = {k: r[k] for k in METRICS}
    row.update(tag)
    row["seed"] = seed
    return row


def run_jobs(jobs):
    with Pool(NPROC) as pool:
        return pool.map(_run, jobs, chunksize=8)


# ---------------------------------------------------------------------------
def E1(R=100):
    grid = [0.0, 0.25, 0.5, 0.75, 1.0]
    jobs = []
    for cap in (0.0, 1.0):
        for g in grid:
            for a in grid:
                sc = Scenario.capability(cap, g=g, a=a)
                for s in range(R):
                    jobs.append((sc, DEFAULTS, 1000 + s, {"cap": cap, "g": g, "a": a}))
    df = pd.DataFrame(run_jobs(jobs))
    df.to_csv(os.path.join(OUT, "E1_factorial.csv"), index=False)
    return df


# ---------------------------------------------------------------------------
AGC_MECHS = ["speed", "size", "defect", "tax", "detect", "diag"]


def E2(R=100, g=0.75):
    jobs = []
    for cap in (0.0, 1.0):
        base = Scenario.capability(cap, g=0.0, a=0.0)
        for s in range(R):
            jobs.append((base, DEFAULTS, 2000 + s, {"cap": cap, "subset": "BASE"}))
        for k in range(len(AGC_MECHS) + 1):
            for sub in itertools.combinations(AGC_MECHS, k):
                p = replace(DEFAULTS, mech=tuple(sub))
                sc = Scenario.capability(cap, g=g, a=0.0)
                for s in range(R):
                    jobs.append((sc, p, 2000 + s, {"cap": cap, "subset": "|".join(sub)}))
    df = pd.DataFrame(run_jobs(jobs))
    df.to_csv(os.path.join(OUT, "E2_shapley_mech.csv"), index=False)
    return df


# ---------------------------------------------------------------------------
MODS = ["cap_test", "cap_review", "cap_batch", "cap_platform"]


def E3(R=100, g=0.75, a=0.5):
    jobs = []
    for k in range(len(MODS) + 1):
        for sub in itertools.combinations(MODS, k):
            kw = {m: (1.0 if m in sub else 0.0) for m in MODS}
            for gg, aa, arm in ((0.0, 0.0, "none"), (g, a, "ai")):
                sc = Scenario(g=gg, a=aa, **kw)
                for s in range(R):
                    jobs.append((sc, DEFAULTS, 3000 + s, {"subset": "|".join(sub), "arm": arm}))
    df = pd.DataFrame(run_jobs(jobs))
    df.to_csv(os.path.join(OUT, "E3_shapley_mod.csv"), index=False)
    return df


# ---------------------------------------------------------------------------
GSA_RANGES = {
    "agc_speedup": (-0.2, 0.6),
    "agc_size": (1.0, 2.0),
    "agc_defect": (0.8, 1.8),
    "agc_review_tax": (1.0, 1.6),
    "agc_review_detect": (0.6, 1.0),
    "agc_diag": (0.0, 0.8),
    "agt_test": (0.1, 0.7),
    "agt_mask": (0.0, 0.3),
    "agt_pipeline": (0.2, 0.7),
    "agt_ops": (0.1, 0.6),
    "agt_rollback": (0.2, 0.8),
    "agt_cifix_speed": (0.5, 0.9),
}


def lhs(n, d, rng):
    u = (np.argsort(rng.random((n, d)), axis=0) + rng.random((n, d))) / n
    return u


def E4(N=600, R=6):
    rng = np.random.default_rng(4242)
    U = lhs(N, len(GSA_RANGES), rng)
    names = list(GSA_RANGES)
    draws = []
    jobs = []
    for i in range(N):
        vals = {k: GSA_RANGES[k][0] + U[i, j] * (GSA_RANGES[k][1] - GSA_RANGES[k][0])
                for j, k in enumerate(names)}
        draws.append(vals)
        p = replace(DEFAULTS, **vals)
        for cap in (0.0, 1.0):
            for arm, (g, a) in {"base": (0, 0), "agc": (0.75, 0), "agt": (0, 0.75),
                                "both": (0.75, 0.75)}.items():
                sc = Scenario.capability(cap, g=g, a=a)
                for s in range(R):
                    jobs.append((sc, p, 4000 + s, {"draw": i, "cap": cap, "arm": arm}))
    df = pd.DataFrame(run_jobs(jobs))
    df.to_csv(os.path.join(OUT, "E4_gsa_runs.csv"), index=False)
    pd.DataFrame(draws).to_csv(os.path.join(OUT, "E4_gsa_draws.csv"), index_label="draw")
    return df


# ---------------------------------------------------------------------------
def _panel_team(args):
    i, seed = args
    rng = np.random.default_rng(seed)
    c = rng.beta(2, 2)
    comps = np.clip(c + rng.normal(0, 0.15, 4), 0, 1)
    cohort = rng.choice([-1, 16, 24, 32], p=[0.3, 0.7 / 3, 0.7 / 3, 0.7 / 3])
    gmax = rng.uniform(0.4, 0.9)
    amax = rng.uniform(0.0, 0.6)
    learn = 8 + 32 * (1 - c)
    kw = dict(cap_test=comps[0], cap_review=comps[1], cap_batch=comps[2],
              cap_platform=comps[3], weeks=52, warmup=4, trend=True,
              ramp_weeks=4.0, learn_weeks=learn, learn_residual=0.5)
    sim_seed = 50_000 + i
    if cohort < 0:
        sc_t = Scenario(g=0, a=0, **kw)
        r1 = simulate(sc_t, DEFAULTS, sim_seed, weekly=True)
        r0 = r1
    else:
        sc_t = Scenario(g=gmax, a=amax, adopt_week=int(cohort), **kw)
        r1 = simulate(sc_t, DEFAULTS, sim_seed, weekly=True)
        r0 = simulate(Scenario(g=0, a=0, **kw), DEFAULTS, sim_seed, weekly=True)
    return {"team": i, "c": c, "cohort": int(cohort), "gmax": gmax, "amax": amax,
            "w1": {k: v.tolist() for k, v in r1["weekly"].items()},
            "w0": {k: v.tolist() for k, v in r0["weekly"].items()}}


def E5(n_teams=5000):
    with Pool(NPROC) as pool:
        teams = pool.map(_panel_team, [(i, 777 + i) for i in range(n_teams)], chunksize=4)
    with open(os.path.join(OUT, "E5_panel.json"), "w") as f:
        json.dump(teams, f)
    return teams


# ---------------------------------------------------------------------------
def E6(R=100):
    """Robustness: fixed demand (AI speed-up shortens authoring but does not
    raise the number of changes)."""
    jobs = []
    for cap in (0.0, 1.0):
        for g, a in [(0, 0), (0.75, 0), (0, 0.75), (0.75, 0.75)]:
            sc = Scenario.capability(cap, g=g, a=a, fixed_demand=True)
            for s in range(R):
                jobs.append((sc, DEFAULTS, 1000 + s, {"cap": cap, "g": g, "a": a}))
    df = pd.DataFrame(run_jobs(jobs))
    df.to_csv(os.path.join(OUT, "E6_fixed_demand.csv"), index=False)
    return df


if __name__ == "__main__":
    which = sys.argv[1:] or ["E1", "E2", "E3", "E4", "E5", "E6"]
    for w in which:
        t = time.time()
        globals()[w]()
        print(f"{w} done in {time.time() - t:.0f}s", flush=True)


==> anc/code/sim.py <==
"""
Discrete-event simulation of a software-delivery value stream under
AI-generated code (AGC) and agentic AI (AGT).

Time unit: working hours (40 working hours = 1 week).

The model follows one team from change authoring to production and
recovery:
    authoring -> review queue (c reviewers, FIFO) -> CI -> deployment
    train -> production (immediate failure | latent user-facing bug)
    -> recovery (rollback or fix-forward) / hotfix (rework deployment).

Outputs the five DORA software-delivery metrics plus mechanism
(mediator) variables. All parameters are documented in `DEFAULTS`
and in Table `tab:params` of the paper.
"""
from __future__ import annotations

import heapq
import math
from dataclasses import dataclass, field, replace
from typing import Dict, Optional

import numpy as np

WEEK = 40.0  # working hours per week


# ---------------------------------------------------------------------------
# Parameters
# ---------------------------------------------------------------------------
@dataclass(frozen=True)
class Params:
    # --- team & baseline process -----------------------------------------
    n_dev: int = 8                 # developers producing changes
    author_mean: float = 12.0      # mean authoring time per change (h)
    author_cv: float = 0.8
    first_commit_frac: float = 0.5  # share of authoring elapsed at first commit
    size_median: float = 80.0      # median change size (LOC)
    size_sigma: float = 1.0        # lognormal sigma of change size
    defect_rate: float = 0.30      # expected defects per 100 LOC (human)
    review_base: float = 1.0       # review service time for 100 LOC (h)
    review_detect: float = 0.35    # per-defect review detection prob. at <=100 LOC
    rework_review: float = 2.0     # author fix time after review findings (h)
    ci_time: float = 0.5           # CI run time (h)
    ci_flaky: float = 0.05         # flaky CI failure probability
    ci_fix_human: float = 1.2      # mean human CI-fix time (h)
    q_immediate: float = 0.30      # share of escaped defects that fail at deploy
    p_surface: float = 0.25        # share of latent defects surfacing as bugs
    surface_mean: float = 80.0     # mean time to latent-bug surfacing (h)
    hotfix_mean: float = 3.0       # mean time to prepare a hotfix (h)
    fixforward_mean: float = 2.0   # mean fix-forward time after failure (h)
    rollback_time: float = 0.3     # rollback execution time (h)
    batch_diag: float = 0.10       # diagnosis slowdown per extra change in deploy

    # --- AGC mechanisms (development side) -------------------------------
    agc_speedup: float = 0.40      # authoring-time reduction for AI changes
    agc_size: float = 1.50         # size multiplier for AI changes
    agc_defect: float = 1.35       # defect-rate multiplier for AI changes
    agc_review_tax: float = 1.30   # review-time multiplier ("verification tax")
    agc_review_detect: float = 0.80  # review detection multiplier (looks clean)
    agc_diag: float = 0.40         # extra diagnosis time if failure is AI-caused

    # --- AGT mechanisms (lifecycle side) ---------------------------------
    agt_test: float = 0.40         # share of test-escaping defects caught by agent tests
    agt_cifix_speed: float = 0.75  # CI-fix time reduction when agent fixes
    agt_mask: float = 0.15         # prob. an agent CI fix masks (not fixes) a defect
    agt_pipeline: float = 0.50     # deploy-interval reduction at full AGT
    agt_ops: float = 0.40          # diagnosis-time reduction at full AGT
    agt_rollback: float = 0.50     # share of non-rollbackable failures made rollbackable

    # --- capability moderators: (low, high) endpoints ---------------------
    test_strength: tuple = (0.55, 0.85)   # per-defect CI detection probability
    reviewers: tuple = (2, 4)             # parallel reviewers
    size_damping: tuple = (0.0, 0.7)      # damping of AI size inflation
    size_scale: tuple = (1.0, 0.6)        # change-size scale (small-batch discipline)
    deploy_interval: tuple = (16.0, 2.0)  # deployment-train interval (h)
    detect_mean: tuple = (1.0, 0.25)      # failure detection time (h)
    diag_mean: tuple = (4.0, 1.5)         # base diagnosis time (h)
    p_rollback: tuple = (0.40, 0.80)      # prob. failure can be rolled back

    # --- mechanism switches (for Shapley decomposition) -------------------
    mech: tuple = ("speed", "size", "defect", "tax", "detect", "diag")


DEFAULTS = Params()


@dataclass
class Scenario:
    """Adoption and capability levels. Capability components in [0, 1]
    interpolate between the (low, high) endpoints in Params."""
    g: float = 0.0            # AGC share (target)
    a: float = 0.0            # AGT intensity (target)
    cap_test: float = 0.0
    cap_review: float = 0.0
    cap_batch: float = 0.0
    cap_platform: float = 0.0
    weeks: int = 52
    warmup: int = 4
    adopt_week: Optional[int] = None  # None => adopted at t=0 (steady state)
    ramp_weeks: float = 4.0            # adoption ramp time constant
    learn_weeks: Optional[float] = None  # penalty-decay time constant (None: none)
    learn_residual: float = 0.5        # residual share of AI penalties after learning
    trend: bool = False                # common secular trend + seasonality in defect rate
    fixed_demand: bool = False         # if True, AI speed-up does not raise change volume

    @staticmethod
    def capability(level: float, **kw) -> "Scenario":
        return Scenario(cap_test=level, cap_review=level, cap_batch=level,
                        cap_platform=level, **kw)


def _lerp(pair, w):
    return pair[0] + (pair[1] - pair[0]) * w


def _lognormal(rng, mean, cv, size=None):
    s2 = math.log(1 + cv * cv)
    mu = math.log(mean) - s2 / 2
    return rng.lognormal(mu, math.sqrt(s2), size)


# ---------------------------------------------------------------------------
# Simulation
# ---------------------------------------------------------------------------
def simulate(sc: Scenario, p: Params = DEFAULTS, seed: int = 0,
             weekly: bool = False) -> Dict:
    # Independent random streams per developer and per pipeline stage, so that
    # pre-adoption histories are identical between a treated run and its
    # untreated counterfactual (common random numbers).
    rng_rev = np.random.default_rng([seed, 2])
    rng_ci = np.random.default_rng([seed, 3])
    rng_dep = np.random.default_rng([seed, 4])
    rng_prod = np.random.default_rng([seed, 5])
    H = (sc.weeks + sc.warmup) * WEEK
    t_adopt = 0.0 if sc.adopt_week is None else (sc.adopt_week + sc.warmup) * WEEK
    mech = set(p.mech)

    def ramp(t):
        if t < t_adopt:
            return 0.0
        if sc.adopt_week is None:
            return 1.0
        return 1.0 - math.exp(-(t - t_adopt) / (sc.ramp_weeks * WEEK))

    def penalty(mult, t, neutral=1.0):
        """AI-specific penalty with optional organisational learning decay."""
        if sc.learn_weeks is None or t < t_adopt:
            return mult
        decay = math.exp(-(t - t_adopt) / (sc.learn_weeks * WEEK))
        share = sc.learn_residual + (1 - sc.learn_residual) * decay
        return neutral + (mult - neutral) * share

    # capability-dependent parameters
    tau = _lerp(p.test_strength, sc.cap_test)
    n_rev = int(round(_lerp(p.reviewers, sc.cap_review)))
    damp = _lerp(p.size_damping, sc.cap_batch)
    sscale = _lerp(p.size_scale, sc.cap_batch)
    dint = math.exp(_lerp((math.log(p.deploy_interval[0]), math.log(p.deploy_interval[1])), sc.cap_platform))
    det_mean = _lerp(p.detect_mean, sc.cap_platform)
    diag_mean = _lerp(p.diag_mean, sc.cap_platform)
    p_rb0 = _lerp(p.p_rollback, sc.cap_platform)

    # ---- 1. authoring: each developer produces changes sequentially ------
    ch_commit, ch_done, ch_ai, ch_size, ch_def, ch_t = [], [], [], [], [], []
    for d in range(p.n_dev):
        rng = np.random.default_rng([seed, 1, d])
        t = rng.uniform(0, p.author_mean)
        while t < H:
            u = ramp(t)
            is_ai = rng.random() < sc.g * u
            mean_a = p.author_mean * sscale ** 0.7  # smaller changes take less effort
            if is_ai and "speed" in mech:
                mean_a *= (1 - p.agc_speedup)
            A = _lognormal(rng, mean_a, p.author_cv)
            size = sscale * p.size_median * math.exp(p.size_sigma * rng.standard_normal())
            if is_ai and "size" in mech:
                size *= 1 + (p.agc_size - 1) * (1 - damp)
            rate = p.defect_rate
            if sc.trend:
                wk = t / WEEK
                rate *= (1 + 0.20 * wk / (sc.weeks + sc.warmup)) * (1 + 0.15 * math.sin(2 * math.pi * wk / 26))
            if is_ai and "defect" in mech:
                rate *= penalty(p.agc_defect, t)
            nd = rng.poisson(rate * size / 100.0)
            ch_commit.append(t + p.first_commit_frac * A)
            ch_done.append(t + A)
            ch_ai.append(is_ai)
            ch_size.append(size)
            ch_def.append(nd)
            ch_t.append(t)
            if sc.fixed_demand and is_ai and "speed" in mech:
                t += A / (1 - p.agc_speedup)  # next change starts as if human-paced
            else:
                t += A
    n = len(ch_done)
    order = np.argsort(ch_done)
    commit = np.asarray(ch_commit)[order]
    done = np.asarray(ch_done)[order]
    ai = np.asarray(ch_ai)[order]
    size = np.asarray(ch_size)[order]
    ndef = np.asarray(ch_def)[order]

    # ---- 2. review: FIFO multi-server queue --------------------------------
    servers = [0.0] * n_rev
    heapq.heapify(servers)
    rev_wait = np.empty(n)
    rev_end = np.empty(n)
    def_after_rev = np.empty(n, dtype=int)
    for i in range(n):
        free = heapq.heappop(servers)
        start = max(done[i], free)
        s = p.review_base * (size[i] / 100.0) ** 0.7
        if ai[i] and "tax" in mech:
            s *= penalty(p.agc_review_tax, done[i])
        s *= rng_rev.lognormal(-0.125, 0.5)
        end = start + s
        heapq.heappush(servers, end)
        pdet = p.review_detect * min(1.0, (100.0 / size[i]) ** 0.5)
        if ai[i] and "detect" in mech:
            pdet *= 1.0 / penalty(1.0 / p.agc_review_detect, done[i])
        caught = rng_rev.binomial(ndef[i], pdet) if ndef[i] > 0 else 0
        remaining = ndef[i] - caught
        if caught > 0:
            end += rng_rev.exponential(p.rework_review) + 0.3  # fix + quick re-review
        rev_wait[i] = start - done[i]
        rev_end[i] = end
        def_after_rev[i] = remaining

    # ---- 3. CI --------------------------------------------------------------
    ci_time = p.ci_time * (1 - 0.5 * sc.cap_platform)
    merged = np.empty(n)
    escaped = np.empty(n, dtype=int)
    ci_fail = np.zeros(n, dtype=bool)
    ci_fix_t = np.zeros(n)
    for i in range(n):
        a_t = sc.a * ramp(rev_end[i])
        tau_eff = 1 - (1 - tau) * (1 - p.agt_test * a_t)
        k = def_after_rev[i]
        det = rng_ci.binomial(k, tau_eff) if k > 0 else 0
        flaky = rng_ci.random() < p.ci_flaky
        t = rev_end[i] + ci_time
        esc = k - det
        if det > 0 or flaky:
            ci_fail[i] = True
            agent = rng_ci.random() < a_t
            fmean = p.ci_fix_human * ((1 - p.agt_cifix_speed) if agent else 1.0)
            fx = rng_ci.exponential(fmean) if det > 0 else 0.1
            if agent and det > 0:
                esc += rng_ci.binomial(det, p.agt_mask)  # masked, not fixed
            ci_fix_t[i] = fx
            t += fx + ci_time
        merged[i] = t
        escaped[i] = esc

    # ---- 4. deployment train ------------------------------------------------
    morder = np.argsort(merged)
    deploy_time = np.full(n, np.nan)
    deploys = []  # dict(time, idx list, kind)
    phase = rng_dep.uniform(0, dint)
    ptr = 0
    queue = []
    t = phase
    while t < H:
        a_t = sc.a * ramp(t)
        step = dint * (1 - p.agt_pipeline * a_t)
        while ptr < n and merged[morder[ptr]] <= t:
            queue.append(morder[ptr]); ptr += 1
        if queue:
            batch, queue = queue, []
            for i in batch:
                deploy_time[i] = t
            deploys.append({"t": t, "idx": batch, "kind": "planned"})
        t += step

    # ---- 5. production outcomes & recovery -------------------------------
    rework = []
    failures = []
    for dep in deploys:
        immediate_ai = immediate_h = 0
        for i in dep["idx"]:
            e = escaped[i]
            if e <= 0:
                continue
            imm = rng_prod.binomial(e, p.q_immediate)
            lat = e - imm
            if ai[i]:
                immediate_ai += imm
            else:
                immediate_h += imm
            for _ in range(rng_prod.binomial(lat, p.p_surface) if lat > 0 else 0):
                ts = dep["t"] + rng_prod.exponential(p.surface_mean)
                rework.append(ts + rng_prod.exponential(p.hotfix_mean))
        if immediate_ai + immediate_h > 0:
            a_t = sc.a * ramp(dep["t"])
            ai_cause = immediate_ai > 0
            det = rng_prod.exponential(det_mean)
            dm = diag_mean * (1 + p.batch_diag * (len(dep["idx"]) - 1))
            if ai_cause and "diag" in mech:
                dm *= 1 + (penalty(1 + p.agc_diag, dep["t"]) - 1)
            dm *= 1 - p.agt_ops * a_t
            diag = _lognormal(rng_prod, dm, 0.8)
            p_rb = p_rb0 + (1 - p_rb0) * p.agt_rollback * a_t
            if rng_prod.random() < p_rb:
                rem = p.rollback_time
            else:
                rem = rng_prod.exponential(p.fixforward_mean) + 0.25
                rework.append(dep["t"] + det + diag + rem)
            failures.append({"t": dep["t"], "rec": det + diag + rem, "ai": ai_cause})
    for tr in rework:
        if tr < H:
            deploys.append({"t": tr, "idx": [], "kind": "rework"})

    # ---- 6. metrics ---------------------------------------------------------
    t0 = sc.warmup * WEEK
    ia = np.diff(done[done >= t0])
    arr_cv2 = float(ia.var() / ia.mean() ** 2) if ia.size > 2 else np.nan
    out = _metrics(sc, t0, H, commit, deploy_time, ai, size, rev_wait,
                    ci_fail, ci_fix_t, escaped, deploys, failures, weekly)
    out["arr_cv2"] = arr_cv2  # diagnostic: squared CV of review inter-arrival times
    return out


def _metrics(sc, t0, H, commit, deploy_time, ai, size, rev_wait, ci_fail,
             ci_fix_t, escaped, deploys, failures, weekly):
    obs_weeks = (H - t0) / WEEK
    dep_t = np.array([d["t"] for d in deploys])
    kinds = np.array([d["kind"] for d in deploys])
    in_win = (dep_t >= t0) & (dep_t < H)
    n_dep = int(in_win.sum())
    n_rw = int((in_win & (kinds == "rework")).sum())
    fail_t = np.array([f["t"] for f in failures]) if failures else np.zeros(0)
    fail_rec = np.array([f["rec"] for f in failures]) if failures else np.zeros(0)
    fwin = (fail_t >= t0) & (fail_t < H)
    dep_ok = ~np.isnan(deploy_time)
    cw = dep_ok & (deploy_time >= t0)
    lt = deploy_time[cw] - commit[cw]
    planned = [d for d in deploys if d["kind"] == "planned" and t0 <= d["t"] < H]
    bsize = np.mean([len(d["idx"]) for d in planned]) if planned else np.nan
    chw = (commit >= t0)
    out = {
        "DF": n_dep / obs_weeks,
        "CLT": float(np.median(lt)) if lt.size else np.nan,
        "CLT_p75": float(np.percentile(lt, 75)) if lt.size else np.nan,
        "CFR": fwin.sum() / max(n_dep, 1),
        "FDRT": float(np.median(fail_rec[fwin])) if fwin.any() else np.nan,
        "DRR": n_rw / max(n_dep, 1),
        "FI": fwin.sum() / obs_weeks,   # failed deployments per week
        # mechanism / diagnostic variables
        "changes_per_week": cw.sum() / obs_weeks,
        "change_size": float(np.mean(size[chw])) if chw.any() else np.nan,
        "loc_per_deploy": float(np.sum(size[cw]) / max(len(planned), 1)),
        "changes_per_deploy": bsize,
        "review_wait": float(np.mean(rev_wait[chw])) if chw.any() else np.nan,
        "ci_fail_rate": float(np.mean(ci_fail[chw])) if chw.any() else np.nan,
        "escaped_per_change": float(np.mean(escaped[chw])) if chw.any() else np.nan,
        "ai_share": float(np.mean(ai[chw])) if chw.any() else np.nan,
        "unfinished_share": float(np.mean(~dep_ok[chw])) if chw.any() else np.nan,
    }
    if weekly:
        W = sc.weeks
        wk_dep = np.zeros(W); wk_fail = np.zeros(W); wk_rw = np.zeros(W)
        wk_lt = np.full(W, np.nan); wk_rec = np.full(W, np.nan)
        wi = ((dep_t[in_win] - t0) // WEEK).astype(int)
        np.add.at(wk_dep, wi, 1)
        np.add.at(wk_rw, ((dep_t[in_win & (kinds == "rework")] - t0) // WEEK).astype(int), 1)
        if fwin.any():
            np.add.at(wk_fail, ((fail_t[fwin] - t0) // WEEK).astype(int), 1)
        li = ((deploy_time[cw] - t0) // WEEK).astype(int)
        for w in range(W):
            m = li == w
            if m.any():
                wk_lt[w] = np.median(lt[m])
        out["weekly"] = {"dep": wk_dep, "fail": wk_fail, "rw": wk_rw, "clt": wk_lt}
    return out


if __name__ == "__main__":
    import time
    for cap in (0.0, 1.0):
        for g, a in [(0, 0), (0.5, 0), (1, 0), (0, 1), (1, 1)]:
            t = time.time()
            rs = [simulate(Scenario.capability(cap, g=g, a=a), seed=s) for s in range(10)]
            keys = ["DF", "CLT", "CFR", "FDRT", "DRR", "review_wait", "ci_fail_rate", "changes_per_deploy", "unfinished_share"]
            print(f"cap={cap} g={g} a={a} ({time.time()-t:.1f}s) " +
                  " ".join(f"{k}={np.nanmean([r[k] for r in rs]):.3f}" for k in keys))


==> anc/code/verify.py <==
"""
Verification tests for the simulation model (reported in Appendix B).

V1  Invariance: with g = 0 the output is bitwise identical whatever the
    AGC mechanism parameters; with a = 0 likewise for AGT parameters.
V2  Null mechanism: with all AGC mechanisms neutralised, the AGC effect
    on every DORA metric is statistically indistinguishable from zero.
V3  Queueing: simulated mean review waiting time vs. the Allen-Cunneen
    M/G/c approximation across AGC shares (low-capability team).
"""
from __future__ import annotations

import json
import math
import os
from dataclasses import replace

import numpy as np

from sim import DEFAULTS, WEEK, Scenario, simulate

RES = os.path.join(os.path.dirname(__file__), "..", "results")
KEYS = ["DF", "CLT", "CFR", "FDRT", "DRR"]
out = {}

# V1 -----------------------------------------------------------------------
p_agc = replace(DEFAULTS, agc_speedup=0.1, agc_size=1.9, agc_defect=1.7, agc_review_tax=1.5,
                agc_review_detect=0.6, agc_diag=0.8)
p_agt = replace(DEFAULTS, agt_test=0.7, agt_mask=0.3, agt_pipeline=0.2, agt_ops=0.6,
                agt_rollback=0.8, agt_cifix_speed=0.5)
ok1 = ok2 = True
for s in range(20):
    for cap in (0.0, 1.0):
        r0 = simulate(Scenario.capability(cap, g=0.0, a=0.5), DEFAULTS, s)
        r1 = simulate(Scenario.capability(cap, g=0.0, a=0.5), p_agc, s)
        ok1 &= all(r0[k] == r1[k] or (np.isnan(r0[k]) and np.isnan(r1[k])) for k in KEYS)
        r0 = simulate(Scenario.capability(cap, g=0.5, a=0.0), DEFAULTS, s)
        r1 = simulate(Scenario.capability(cap, g=0.5, a=0.0), p_agt, s)
        ok2 &= all(r0[k] == r1[k] or (np.isnan(r0[k]) and np.isnan(r1[k])) for k in KEYS)
out["V1_g0_invariant"] = bool(ok1)
out["V1_a0_invariant"] = bool(ok2)

# V2 -----------------------------------------------------------------------
p_null = replace(DEFAULTS, mech=())
v2 = {}
for cap in (0.0, 1.0):
    d = {k: [] for k in KEYS}
    for s in range(200):
        rb = simulate(Scenario.capability(cap, g=0.0), DEFAULTS, 7000 + s)
        rg = simulate(Scenario.capability(cap, g=0.75), p_null, 7000 + s)
        for k in KEYS:
            if not (np.isnan(rb[k]) or np.isnan(rg[k])):
                d[k].append(rg[k] - rb[k])
    for k in KEYS:
        x = np.array(d[k])
        m, se = x.mean(), x.std(ddof=1) / math.sqrt(len(x))
        base = np.mean([simulate(Scenario.capability(cap, g=0.0), DEFAULTS, 7000 + s)[k] for s in range(20)])
        v2[f"{int(cap)}_{k}"] = {"diff": m, "lo": m - 1.96 * se, "hi": m + 1.96 * se, "rel": 100 * m / base}
out["V2"] = v2

# V3 -----------------------------------------------------------------------
def erlang_c(c, A):
    s = sum(A ** k / math.factorial(k) for k in range(c))
    top = A ** c / math.factorial(c) * c / (c - A)
    return top / (s + top)


rng = np.random.default_rng(1)
v3 = []
p = DEFAULTS
for g in (0.0, 0.25, 0.5, 0.75, 0.9):
    sims = [simulate(Scenario.capability(0.0, g=g), p, 8000 + s) for s in range(40)]
    lam = np.mean([r["changes_per_week"] for r in sims]) / WEEK  # arrivals per hour
    wq = np.mean([r["review_wait"] for r in sims])
    ca2 = np.mean([r["arr_cv2"] for r in sims])
    # service-time moments by Monte Carlo from the model's own distributions
    n = 400_000
    ai = rng.random(n) < g
    size = p.size_median * np.exp(p.size_sigma * rng.standard_normal(n))
    size = np.where(ai, size * p.agc_size, size)
    svc = p.review_base * (size / 100) ** 0.7 * np.where(ai, p.agc_review_tax, 1.0) * rng.lognormal(-0.125, 0.5, n)
    es, cs2 = svc.mean(), svc.var() / svc.mean() ** 2
    c = p.reviewers[0]
    A = lam * es
    rho = A / c
    wq_ac = erlang_c(c, A) * es / (c - A) * (ca2 + cs2) / 2 if rho < 1 else float("inf")
    v3.append({"g": g, "rho": rho, "wq_sim": wq, "wq_ac": wq_ac, "cs2": cs2, "ca2": ca2})
out["V3"] = v3

# V4 -----------------------------------------------------------------------
# Pre-adoption weekly outcomes of every adopting team in the E5 panel equal
# those of its counterfactual run.
PANEL = os.path.join(RES, "E5_panel.json")
if os.path.exists(PANEL):
    teams = json.load(open(PANEL))
    n_ad = n_ok = 0
    for t in teams:
        if t["cohort"] < 0:
            continue
        n_ad += 1
        k = t["cohort"]
        n_ok += all(t["w1"][m][:k] == t["w0"][m][:k] for m in ("dep", "fail", "rw"))
    out["V4_adopters"] = n_ad
    out["V4_identical_pre"] = n_ok

json.dump(out, open(os.path.join(RES, "verification.json"), "w"), indent=1)
with open(os.path.join(RES, "tab_verification.tex"), "w") as f:
    for r in v3:
        f.write(f"{r['g']:.2f} & {r['rho']:.2f} & {r['ca2']:.2f} & {r['cs2']:.2f} & {r['wq_sim']:.2f} & {r['wq_ac']:.2f} & {100*(r['wq_sim']/r['wq_ac']-1):+.0f} \\\\\n")
print(json.dumps(out, indent=1))


==> anc/results/E1_cells.csv <==
cap,g,a,DF,CLT,CFR,FDRT,DRR,FI,PDF,review_wait,ci_fail_rate,changes_per_deploy,change_size,unfinished_share,changes_per_week,escaped_per_change,loc_per_deploy
0.0,0.0,0.0,3.6288461538461543,15.740052277026486,0.23451315048212037,8.922223722614486,0.31008928923017437,0.8513461538461539,2.5,0.1122915855468888,0.17755715225601157,10.71246153846154,132.1552378551258,0.010782543589320157,26.78115384615385,0.13648911871359862,1416.6094205503111
0.0,0.0,0.25,3.8715384615384614,14.644740397751363,0.21864461681152034,7.728588177261108,0.26185495119579116,0.8469230769230769,2.855,0.1122915855468888,0.1859151393298444,9.37335887901324,132.1552378551258,0.010985866720893347,26.760961538461537,0.12965494350143536,1239.7074338129592
0.0,0.0,0.5,4.279615384615385,13.493372149223402,0.19286995345173463,6.680609531669135,0.2211034132333188,0.8263461538461538,3.330576923076923,0.1122915855468888,0.19310142655298543,8.035859952131744,132.1552378551258,0.009847985152879756,26.763846153846153,0.12416458441363554,1062.3752171818371
0.0,0.0,0.75,4.845769230769231,12.335406462509384,0.1672486249283125,5.567578180877775,0.17408065599865252,0.8107692307692308,3.999230769230769,0.1122915855468888,0.20216396249416796,6.696195771684111,132.1552378551258,0.009709197211024322,26.779615384615386,0.11828736695447498,885.5034089173234
0.0,0.0,1.0,5.784807692307693,11.17153645773139,0.14133940044662374,4.656740760380432,0.13640851948933208,0.8182692307692307,4.993269230769231,0.1122915855468888,0.20888612841638904,5.363941565973192,132.1552378551258,0.00881009403940567,26.783653846153847,0.11639438577206775,709.3531768703286
0.0,0.25,0.0,4.085192307692307,15.651542781934657,0.2729021286567297,10.523548512284036,0.3869937808179843,1.1146153846153846,2.5,0.30966445791800196,0.20490046588922195,11.897153846153847,149.32322983093823,0.0100669207729298,29.742884615384614,0.17867439642526864,1776.0973025423489
0.0,0.25,0.25,4.338846153846154,14.5225130243872,0.258910561036153,9.059446470387787,0.3407821872416814,1.1234615384615385,2.855,0.30966445791800196,0.2155169581652835,10.408460457101397,149.32322983093823,0.010193684511529686,29.71596153846154,0.16994296523694388,1554.1680163377125
0.0,0.25,0.5,4.665769230769231,13.4006795970144,0.2400863258751556,7.765992244859996,0.284933308108096,1.1209615384615386,3.3309615384615388,0.30966445791800196,0.2255230626249842,8.921383961198591,149.32322983093823,0.009171780563481323,29.716538461538462,0.161928453335817,1331.7643018970114
0.0,0.25,0.75,5.225769230769231,12.250594200426884,0.21239229556515662,6.483420379611253,0.23403033200500573,1.1101923076923077,3.9990384615384618,0.30966445791800196,0.23471781816197163,7.437453548866593,149.32322983093823,0.0088797283763749,29.74269230769231,0.1556605186565611,1110.2781874429725
0.0,0.25,1.0,6.118653846153847,11.09639677515139,0.18504578548384082,5.377741079090962,0.18320742727047776,1.133076923076923,4.994807692307693,0.30966445791800196,0.24370328287396434,5.95422489369001,149.32322983093823,0.008161333427259155,29.74,0.15130570443325417,888.8971354811111
0.0,0.5,0.0,4.586346153846154,15.8676432410451,0.2984299359317991,11.841329688170685,0.453823777574945,1.3690384615384616,2.5,0.8107244931248456,0.2315641951146063,13.318153846153846,164.58187329442634,0.010271657565953753,33.29538461538461,0.2176985486843588,2191.8979298385016
0.0,0.5,0.25,4.781923076923077,14.734519410042816,0.2858533341363654,10.12854175025299,0.40198332518516655,1.3669230769230767,2.855,0.8107244931248456,0.2427060771564548,11.649716578995104,164.58187329442634,0.010598613554650227,33.26,0.2057336154008126,1917.6089287324978
0.0,0.5,0.5,5.108653846153846,13.622188023183998,0.2729303927200273,8.497696043543824,0.3469950604863843,1.3948076923076922,3.3309615384615388,0.8107244931248456,0.2535177819753814,9.986847053351937,164.58187329442634,0.009393736980898104,33.26576923076923,0.19709097804188777,1644.0676506471802
0.0,0.5,0.75,5.625192307692308,12.433100381807604,0.2528196709008834,7.091180168610247,0.2885615326074708,1.4223076923076923,3.9990384615384618,0.8107244931248456,0.2641704556515746,8.323590440356746,164.58187329442634,0.009335327822368055,33.286346153846154,0.18906707952823396,1370.3591306246765
0.0,0.5,1.0,6.508846153846154,11.261856726428169,0.22160287485327146,5.753225158299686,0.23193577177724164,1.4425,4.9951923076923075,0.8107244931248456,0.27397921738492065,6.665372452186406,164.58187329442634,0.008259800501815087,33.29461538461538,0.18381715879868707,1097.3960379894272
0.0,0.75,0.0,5.2355769230769225,17.38016814891811,0.3137030210429412,12.94128283531984,0.5215330707233055,1.6407692307692308,2.5,2.8093395341738483,0.2608190398309564,15.205,181.33949247889896,0.010406755483116823,38.0125,0.2597784476342297,2754.425571922246
0.0,0.75,0.25,5.393076923076922,16.224045893342605,0.31330749064729513,10.960734299102306,0.4697585984307437,1.6880769230769233,2.855,2.8093395341738483,0.27205748726195855,13.305618538001088,181.33949247889896,0.010558919185040046,37.9875,0.24802354585688768,2409.7317567739465
0.0,0.75,0.5,5.6619230769230775,15.022325378970566,0.30901913046057583,9.22724176084588,0.4108345289848764,1.7480769230769233,3.330576923076923,2.8093395341738483,0.28515391750069896,11.405407764762597,181.33949247889896,0.009331822700255364,37.98653846153846,0.2353500082540092,2066.130739119783
0.0,0.75,0.75,6.167115384615385,13.86688975230187,0.2886158750900526,7.741847494196134,0.3508789252940059,1.78,3.9978846153846153,2.8093395341738483,0.2976368548440434,9.508791846608437,181.33949247889896,0.00927804242786974,38.015,0.2261721464091039,1722.3919434234538
0.0,0.75,1.0,7.004423076923078,12.665230495542346,0.26580654308724816,6.228245038299783,0.2861814055911859,1.8615384615384616,4.995,2.8093395341738483,0.3086932927173161,7.6104881637323505,181.33949247889896,0.008358857678613166,38.01403846153846,0.22075286022213914,1378.7033788621295
0.0,1.0,0.0,5.854807692307693,81.89322815164331,0.3248975420985771,14.05155506796283,0.5722951246015265,1.9,2.5,72.24976708021671,0.28790065137410203,16.871846153846153,198.16466393447345,0.06602164513985652,42.17961538461538,0.303078885735462,3341.3532698206086
0.0,1.0,0.25,5.993076923076923,80.96189783110687,0.3310369356389274,11.891509610913909,0.5231236377757561,1.983076923076923,2.8546153846153843,72.24976708021671,0.30288160472494846,14.769373922614575,198.16466393447345,0.06605707569030995,42.160576923076924,0.286828844130681,2924.634856697847
0.0,1.0,0.5,6.296538461538462,80.05178166565433,0.3296114156475261,9.813780438647218,0.47033476217190306,2.0740384615384615,3.330769230769231,72.24976708021671,0.315287048622029,12.655714404358514,198.16466393447345,0.06498549908799114,42.153269230769226,0.2740858997063821,2506.5661470562427
0.0,1.0,0.75,6.754615384615384,78.9752537484871,0.322992392824614,8.237664069067797,0.4072972016621838,2.1803846153846154,3.9984615384615387,72.24976708021671,0.3282545847208602,10.550508407655148,198.16466393447345,0.06488319866300199,42.18576923076923,0.26449485806616513,2089.444756000232
0.0,1.0,1.0,7.559230769230769,77.99092146484692,0.30114262282890214,6.572742563271721,0.3383820204961437,2.274807692307692,4.9957692307692305,72.24976708021671,0.3409340317046916,8.444768277489027,198.16466393447345,0.06403304583760652,42.188461538461546,0.2551721018913601,1672.3219817177855
1.0,0.0,0.0,17.762884615384614,5.6419289485652175,0.017640750866845772,2.270177765201637,0.013357636999276922,0.31346153846153846,17.525384615384617,0.0005722663109131916,0.16438888643847768,2.176868507268508,78.9782380315886,0.00518000224324048,38.14961538461539,0.026359833083358413,171.972765909992
1.0,0.0,0.25,19.40673076923077,5.488779135037589,0.01729003581574899,1.9813059435443356,0.012826669157039545,0.33557692307692305,19.157692307692308,0.0005722663109131916,0.16613780919285578,1.991439830620352,78.9782380315886,0.005120724773080866,38.15019230769231,0.028623260923958442,157.3277075825808
1.0,0.0,0.5,21.219230769230773,5.333681523039988,0.01772033353156533,1.8149814630569188,0.012579815189746345,0.37596153846153846,20.952115384615386,0.0005722663109131916,0.16762817475161185,1.8211801171140407,78.9782380315886,0.004900762362574681,38.15730769230769,0.032146607617583166,143.88413440089596
1.0,0.0,0.75,23.32730769230769,5.1850669375032306,0.0174440540974554,1.6192425086543627,0.012977975382950806,0.4071153846153846,23.024230769230773,0.0005722663109131916,0.16954721910187376,1.6570663909138552,78.9782380315886,0.00497066572439454,38.151538461538465,0.036080954952750155,130.9098563085389
1.0,0.0,1.0,25.638653846153847,5.031330547927381,0.018016986135271616,1.431175759914697,0.011903096926962984,0.46192307692307694,25.333076923076923,0.0005722663109131916,0.1712147882143786,1.5060442954696953,78.9782380315886,0.004854578210355442,38.15230769230769,0.039441815906363795,118.97898090375723
1.0,0.25,0.0,18.32923076923077,5.377801455813175,0.0208915729797442,2.4625711351363684,0.016414992747411195,0.3828846153846153,18.028076923076924,0.0015987009627537322,0.18004949500629952,2.3522579284815244,82.17585051342174,0.0047677278341012605,42.40538461538462,0.03009828790994655,193.26230241956654
1.0,0.25,0.25,20.11769230769231,5.220892588357185,0.02127187795549165,2.1574034147394143,0.01643218410186342,0.4280769230769231,19.786730769230772,0.0015987009627537322,0.18187870118958305,2.1428945135698334,82.17585051342174,0.004764585654143546,42.40076923076923,0.0335963807601847,176.08272085403712
1.0,0.25,0.5,22.165576923076923,5.063603839197829,0.021318659739020567,1.9903667091903017,0.016101313013500512,0.4726923076923077,21.808269230769234,0.0015987009627537322,0.18375105903238104,1.944741520927971,82.17585051342174,0.004542290661460255,42.41038461538462,0.037496488099888314,159.79365895481368
1.0,0.25,0.75,24.542307692307695,4.904397353571699,0.020765768414920574,1.745516787908214,0.015284648920727837,0.5098076923076923,24.16673076923077,0.0015987009627537322,0.18636115630439615,1.7547013522496133,82.17585051342174,0.004604820670566227,42.40461538461538,0.041206328346452284,144.17636649623603
1.0,0.25,1.0,27.227115384615384,4.751981610467826,0.020990512851117752,1.519942162901513,0.014347930427722415,0.5717307692307692,26.83615384615385,0.0015987009627537322,0.188419089980405,1.5802084449881726,82.17585051342174,0.004464878801695296,42.4051923076923,0.04569225628519711,129.83534397524255
1.0,0.5,0.0,18.92173076923077,5.121605683851657,0.024607083438448717,2.651504472585286,0.0201112025750921,0.4657692307692307,18.54096153846154,0.004168024259381452,0.19488331312733576,2.5779549724617827,85.08059233686052,0.004374371572543313,47.7973076923077,0.03383482051227189,219.4139438891356
1.0,0.5,0.25,20.937884615384615,4.963171766828349,0.02532536050001136,2.3500068446658213,0.01945978047329206,0.5305769230769231,20.53,0.004168024259381452,0.19697776120052313,2.32774492494626,85.08059233686052,0.004390699431625159,47.78884615384615,0.037711637178083485,198.09407251881004
1.0,0.5,0.5,23.255384615384614,4.801335641186257,0.025699457192980342,2.1232847402679322,0.01877330979374576,0.5978846153846153,22.81846153846154,0.004168024259381452,0.19857470005019814,2.0946873383158437,85.08059233686052,0.0041182705846213455,47.79673076923077,0.042155822731133163,178.2581492604889
1.0,0.5,0.75,26.007115384615386,4.640086825733377,0.02499768084319305,1.8899855961942504,0.01835880643511179,0.6501923076923077,25.52923076923077,0.004168024259381452,0.20092920794349955,1.872165155960626,85.08059233686052,0.004189986880943352,47.79423076923077,0.046608008511302854,159.3469496312901
1.0,0.5,1.0,29.129423076923075,4.487001255931856,0.024715137486621273,1.6441872159829145,0.01751449925251626,0.72,28.61846153846154,0.004168024259381452,0.20310969983586027,1.6700497931581675,85.08059233686052,0.004045322876873816,47.793846153846154,0.051978436436346,142.12931314181975
1.0,0.75,0.0,19.504807692307693,4.891122244321532,0.032419275635259794,2.8179067088758694,0.025218038111676472,0.6325,19.012500000000003,0.011113399474680345,0.21095986564308103,2.870528765656516,88.10281748790419,0.004113588791106987,54.57557692307692,0.03925491034363878,252.90481151360072
1.0,0.75,0.25,21.67230769230769,4.729178702921928,0.03223379761725387,2.514231080710243,0.02451086941947314,0.6986538461538462,21.140576923076924,0.011113399474680345,0.21377996858033693,2.581261375717158,88.10281748790419,0.00408266856132657,54.56865384615385,0.04344497751631632,227.43302364343555
1.0,0.75,0.5,24.314807692307692,4.568549339954521,0.031238511477462788,2.244134143010183,0.023757932042402164,0.7598076923076923,23.736538461538462,0.011113399474680345,0.21510032452549435,2.299296955073664,88.10281748790419,0.003875066323579879,54.57711538461538,0.04844357825064496,202.59313280934958
1.0,0.75,0.75,27.440961538461536,4.4076812730916615,0.03061588508248038,1.9830160269792503,0.022486405303921382,0.8403846153846155,26.823269230769235,0.011113399474680345,0.21757209327928848,2.0345918307545694,88.10281748790419,0.0039268640274529995,54.573461538461544,0.053394490158374296,179.26633608677705
1.0,0.75,1.0,31.20923076923077,4.248275063781892,0.03003691505398029,1.7165906865250307,0.020797538615157256,0.9375,30.559423076923075,0.011113399474680345,0.21975674554496927,1.7857396470839635,88.10281748790419,0.003818267769320635,54.57115384615385,0.058743364115739174,157.35420985013096
1.0,1.0,0.0,20.048269230769233,4.695279827320071,0.03986245417632279,2.9618722834076237,0.03232474647127355,0.7994230769230769,19.399423076923078,0.030217815927334878,0.22672268146686045,3.282018222839612,91.34439557632396,0.0038172250781796356,63.669423076923074,0.0433455120983775,299.91209444774273
1.0,1.0,0.25,22.47153846153846,4.536486306947634,0.039360927216637615,2.6623998935017053,0.030848373555957157,0.8848076923076924,21.77769230769231,0.030217815927334878,0.2289860616397587,2.923394463782486,91.34439557632396,0.0038116436132095348,63.665,0.04873260160075156,267.10910736986176
1.0,1.0,0.5,25.424038461538462,4.372318567318085,0.039495938693851255,2.3474779665332712,0.03057543880137516,1.0044230769230769,24.646153846153847,0.030217815927334878,0.23102280431559613,2.583694227251407,91.34439557632396,0.0035613878628892844,63.67807692307692,0.05479644183351344,236.08845933913605
1.0,1.0,0.75,28.969230769230773,4.21106368332144,0.037505864070130485,2.053471279642569,0.02785039929083534,1.0865384615384617,28.161538461538463,0.030217815927334878,0.23354675221768428,2.2610273338423075,91.34439557632396,0.0036330958323874517,63.67307692307693,0.059419019419829994,206.59995189619917
1.0,1.0,1.0,33.41480769230769,4.053246778966021,0.03656699080406243,1.7984774971793454,0.025489123908027177,1.2221153846153847,32.5623076923077,0.030217815927334878,0.23640031757614322,1.9554196221537152,91.34439557632396,0.003506275403501895,63.67192307692308,0.0660705115801214,178.6793402468163


==> anc/results/E4_effects.csv <==
draw,cap,AGC_DF,AGT_DF,INT_DF,AGC_CLT,AGT_CLT,INT_CLT,AGC_CFR,AGT_CFR,INT_CFR,AGC_FDRT,AGT_FDRT,INT_FDRT,AGC_DRR,AGT_DRR,INT_DRR,AGC_FI,AGT_FI,INT_FI,agc_speedup,agc_size,agc_defect,agc_review_tax,agc_review_detect,agc_diag,agt_test,agt_mask,agt_pipeline,agt_ops,agt_rollback,agt_cifix_speed
0,0.0,57.36842105263158,24.298245614035107,-11.332443685668437,13.612722331620454,-17.23185001522024,1.2681270432072012,37.32315630352452,-17.46419726376547,23.832229999355214,68.07377555002014,-33.05126076215931,-17.986446938600544,79.14118115941078,-31.446492757842393,13.237956777932979,115.20912547528516,2.6615969581749166,12.586152947871406,0.4786723458304707,1.6484067716110165,1.4024536796707765,1.1390764869130527,0.6146556567130754,0.631033473501224,0.3252767841344076,0.1911498878380431,0.3965413734968093,0.4723741528532265,0.5422779271879967,0.7068162512585877
0,1.0,12.08830980817952,24.61093014838942,6.296298910196985,-17.804154588716315,-6.429418414054866,-2.6199094716681692,119.74692008986648,14.193099775843908,11.841309444769177,32.99077088718827,-33.68022321783598,-3.9188018281075876,159.39826691437048,18.09771155855302,4.1367446400794705,146.42857142857144,41.66666666666667,18.54425693997119,0.4786723458304707,1.6484067716110165,1.4024536796707765,1.1390764869130527,0.6146556567130754,0.631033473501224,0.3252767841344076,0.1911498878380431,0.3965413734968093,0.4723741528532265,0.5422779271879967,0.7068162512585877
1,0.0,59.91228070175438,54.12280701754386,-21.725584919924913,13.229053154282377,-27.8896509832007,3.600391601208708,39.05691229505979,-49.19913490409391,54.96652792329244,27.46190066053773,-26.411040053127643,-15.849413285635405,81.42947390633348,-56.466296243431536,27.91837845051248,121.67300380228139,-21.673003802281364,33.12892403778132,0.272337772327692,1.950035284274604,1.5603138376009416,1.2384441595553854,0.6440105866553346,0.3419209852821774,0.6957569463485043,0.2160856839906426,0.6486386173194207,0.2318884605670101,0.5074245800819361,0.6193798991999979
1,1.0,8.505247918928704,42.8519724936663,5.999348099030399,-4.635739056771959,-9.878156337666278,-1.5915905201693281,112.01221558604786,-6.437471313364296,22.114774356157874,21.41580541140811,-26.30946950977342,-1.0628694994871402,164.78679121979073,0.9246328134010273,-14.694841144239756,129.7619047619048,33.33333333333335,28.44384757059388,0.272337772327692,1.950035284274604,1.5603138376009416,1.2384441595553854,0.6440105866553346,0.3419209852821774,0.6957569463485043,0.2160856839906426,0.6486386173194207,0.2318884605670101,0.5074245800819361,0.6193798991999979
2,0.0,44.82456140350879,48.94736842105265,-13.52668137741244,24.135909675655732,-25.21111468098426,6.319079744539335,39.16583797671238,-22.260859380105746,23.095813146579538,76.53369921952651,-36.10292143665072,-7.674118243849293,66.97894130545738,-41.04639445524426,13.856060535037162,100.76045627376425,15.209125475285168,10.107027260686193,0.4556680379158608,1.3313093339728377,1.5260795802523228,1.456070924117279,0.9206700356973097,0.676223231417227,0.1753871025049411,0.2526081760066408,0.5822879957029549,0.2821444109013861,0.7619121785798231,0.6610349824585946
2,1.0,10.40535649656169,37.332609482446635,11.831383947148133,-13.449118278804695,-8.8908004322385,-2.974834299274187,98.29216892411061,37.425541939605054,0.9413920651509144,29.997778319901446,-30.016237806314273,9.067575354223955,98.54085848685203,23.472757970357307,13.277443588312554,119.04761904761907,88.09523809523809,12.963691750529494,0.4556680379158608,1.3313093339728377,1.5260795802523228,1.456070924117279,0.9206700356973097,0.676223231417227,0.1753871025049411,0.2526081760066408,0.5822879957029549,0.2821444109013861,0.7619121785798231,0.6610349824585946
3,0.0,21.666666666666657,32.98245614035087,-4.3473063964702074,10.266634731399948,-18.38885450395341,1.784331333498912,32.43937320503485,-16.666583049531813,-0.6845117802975809,35.11276196702025,-21.376889057521197,-12.707806566825308,38.55935148413225,-21.10735056333153,2.794237653555176,60.83650190114067,11.026615969581766,-4.941335452322633,-0.1770984219001962,1.337122455859612,1.7027387657047142,1.3580294101991393,0.8298067852813902,0.5524409690114752,0.2811779725818286,0.2474078696431158,0.4196799686313439,0.2200537615096207,0.2328467153307788,0.7358194485346704
3,1.0,-4.144046326456763,26.438653637350697,-1.7085212256709337,16.187918991583338,-6.6948083645976375,-0.3318860646588595,30.501708562621065,54.848032429684615,13.78752624949282,28.843887951737692,-19.191511275927564,-0.1358743001134033,49.19347871501649,24.235794568326497,35.29653520475282,25.0,95.23809523809526,12.372739252790188,-0.1770984219001962,1.337122455859612,1.7027387657047142,1.3580294101991393,0.8298067852813902,0.5524409690114752,0.2811779725818286,0.2474078696431158,0.4196799686313439,0.2200537615096207,0.2328467153307788,0.7358194485346704
4,0.0,17.543859649122794,-0.5263157894736858,-5.469479274295486,6.778039916489087,-11.989125753531527,0.5172630643477394,20.233857932270638,-30.24927945276934,11.500666878779441,27.35660334051493,-37.215626839155135,1.7169906706495208,31.9068654353984,-55.67481935226481,20.782041492418024,41.064638783269956,-30.798479087452467,6.507338888160416,-0.0930556688422279,1.1683081049173671,1.676352846293404,1.3010358903710104,0.7687303596727206,0.5431534418413388,0.5528656242610385,0.0564813835068196,0.2666470251610078,0.460872084909539,0.7772513887915047,0.8748962623545189
4,1.0,-1.5562794064422958,15.218964893231979,-1.639290593755538,11.454454103995836,-4.835596415626798,-0.5493520332701562,65.5741055324431,-38.83760011908329,8.155192678034062,13.526302235377962,-31.37173490062236,-5.561734176249922,61.27417111060569,-42.137617551301666,12.099340618109178,63.095238095238095,-29.761904761904766,6.802741733910511,-0.0930556688422279,1.1683081049173671,1.676352846293404,1.3010358903710104,0.7687303596727206,0.5431534418413388,0.5528656242610385,0.0564813835068196,0.2666470251610078,0.460872084909539,0.7772513887915047,0.8748962623545189
5,0.0,28.596491228070175,3.5964912280701977,-9.43391529278026,-3.163152695895033,-9.279642362953922,0.08829356402690891,31.485130638444957,-24.81401223094165,22.900125228967006,75.32362042731535,-30.022820396153037,-0.35612347956317514,48.16600618779843,-30.580450663797897,2.2894372486583103,68.44106463878326,-22.0532319391635,13.44600478953427,0.47433524768107,1.5924987542317166,0.8557538449897326,1.0041557406635968,0.7828944595274252,0.6896591909905279,0.6130898506801127,0.180311858027564,0.205187020255909,0.3553844174123657,0.3810086567996694,0.8818521221198654
5,1.0,11.038726022439382,11.454940282301852,3.634412394332509,-21.64058446047822,-3.991071039483396,-1.3516817766420663,35.182697214160186,13.429028885332194,19.111404153849776,45.12777200518394,-23.914454842574607,-9.641317207275657,65.7549590621892,15.261350864180256,-2.8774724306178,50.0,26.190476190476186,22.941316432780546,0.47433524768107,1.5924987542317166,0.8557538449897326,1.0041557406635968,0.7828944595274252,0.6896591909905279,0.6130898506801127,0.180311858027564,0.205187020255909,0.3553844174123657,0.3810086567996694,0.8818521221198654
6,0.0,50.0877192982456,21.578947368421055,-14.579669722193511,4.551853197091993,-19.20935524163386,-0.29289920432677974,42.89952832589976,-39.90305383514674,41.639608107074366,13.604783219379947,-36.875551646733996,-2.5172596775791423,72.17038752632436,-49.72412246620871,25.251084128059787,113.30798479087454,-26.996197718631187,27.465332553628407,0.3144393104304508,1.794044666569422,1.5695680460772738,1.0881410486888994,0.8803555708731874,0.0808312524780322,0.6192869794251368,0.1493282208832829,0.4414823346684929,0.4267868024226622,0.6993075520182481,0.8844713964952098
6,1.0,9.12052117263842,26.52913499819034,4.689199404705047,-8.625584791076257,-7.393941383095992,-2.043878971207169,122.42359751423378,-4.95912843419638,-15.444313208941374,-0.8254779630382125,-36.30143559940001,20.412549056533212,118.51420650060889,-13.246957889963241,-4.432969460933478,142.8571428571429,20.238095238095234,-10.879616548980042,0.3144393104304508,1.794044666569422,1.5695680460772738,1.0881410486888994,0.8803555708731874,0.0808312524780322,0.6192869794251368,0.1493282208832829,0.4414823346684929,0.4267868024226622,0.6993075520182481,0.8844713964952098
7,0.0,14.999999999999991,2.543859649122804,-5.374906771511823,17.103523374177463,-10.855285154238981,2.6903053804300026,17.09717061929277,-30.335693375879213,15.975917865655553,24.32389683623457,-39.51766335596514,-3.9818777035731223,28.310301699363837,-44.235632004841484,7.766160865165372,34.60076045627376,-28.517110266159694,10.47698255477866,-0.103239003213243,1.7059837665141229,1.0350297884629716,1.5351840283070903,0.9965586657959368,0.3964391838991177,0.6854974571672602,0.1500645309332409,0.2514115611280664,0.5636529676378701,0.4597200746766931,0.8671369954952834
7,1.0,-1.7372421281216188,14.531306550850509,-1.3444089172832019,13.606759150161807,-4.474545868999014,-0.12033093348353674,17.60640841903833,0.8482052194403567,-3.0812313230212496,28.5657147770507,-43.42350344606377,7.002927286524974,18.027508976182173,-2.745082015293765,-8.089611459918178,15.476190476190466,15.476190476190466,-4.577632370154561,-0.103239003213243,1.7059837665141229,1.0350297884629716,1.5351840283070903,0.9965586657959368,0.3964391838991177,0.6854974571672602,0.1500645309332409,0.2514115611280664,0.5636529676378701,0.4597200746766931,0.8671369954952834
8,0.0,37.543859649122815,44.2982456140351,-12.888104386731204,-6.232582174373835,-25.730747527555998,0.11416935274346507,37.384848788844295,-36.620452017130326,24.083360171440482,16.455756766227303,-38.254367862500935,-9.845090703887482,58.74923855774294,-54.41102787165269,24.63991515364501,87.83269961977184,-8.365019011406838,11.530302907766906,0.3558043960995199,1.1234906584340894,1.615131848403347,1.0768891909702647,0.6199054642526268,0.0569988894957895,0.4320995844212731,0.1514644627569999,0.5947109534091299,0.4794455728067136,0.4749545326723666,0.5174423457894973
8,1.0,8.523344191096616,39.21462178791168,8.08797856093455,-12.965346230524233,-8.834449771712972,-2.675787489200543,112.89129248890784,4.488297488650672,-16.3119935789636,3.4221892333101245,-32.23305426773238,-2.565715510702715,122.41239170884177,-20.172651539076803,16.998959010624226,130.95238095238096,45.238095238095234,-8.038077393774312,0.3558043960995199,1.1234906584340894,1.615131848403347,1.0768891909702647,0.6199054642526268,0.0569988894957895,0.4320995844212731,0.1514644627569999,0.5947109534091299,0.4794455728067136,0.4749545326723666,0.5174423457894973
9,0.0,37.01754385964912,-7.894736842105255,-9.52297001455149,17.185270562979316,-9.919322232949234,2.484411580870871,35.44618631048708,-33.36149483772235,25.845281988624457,31.775117751029303,-35.91472893060851,4.601026090100913,58.74908153745684,-62.281096729856486,43.787816864209475,84.79087452471484,-38.78326996197718,16.817221889090476,0.1521511684844926,1.6299057577298155,1.6348969883293751,1.5428056597109987,0.9114426578509328,0.4589718674746849,0.6467417994024107,0.0375474570335411,0.2103042266081739,0.4594014307387772,0.7923043536498724,0.735119395613439
9,1.0,4.542164314151287,11.907347086500163,-0.1220787938694734,3.725207699405897,-3.765775220390777,-0.45804083500182724,99.53333213659153,-45.638085290364074,5.241598977048323,11.62871014897464,-37.95272241710439,0.5398844283576953,88.24757567916761,-44.65197285343716,-4.806594441408674,108.33333333333334,-39.2857142857143,5.2704063490568664,0.1521511684844926,1.6299057577298155,1.6348969883293751,1.5428056597109987,0.9114426578509328,0.4589718674746849,0.6467417994024107,0.0375474570335411,0.2103042266081739,0.4594014307387772,0.7923043536498724,0.735119395613439
10,0.0,35.52631578947367,26.40350877192983,-8.767616043410765,-0.17693106193632513,-21.86972300999913,0.8226049162247673,36.62526315400185,-34.90713848137757,31.15223525524444,36.75702260404172,-26.232269203483227,-5.162142190512453,56.92291181694071,-54.59473280351912,32.10668981596048,84.79087452471484,-17.870722433460063,22.327309634462438,0.525220627034217,1.0927206533937102,1.421713346550947,1.3234295517208068,0.7513910960312093,0.2017605753780763,0.4659519861585776,0.1699861108551387,0.4909332855692257,0.2168815814021188,0.7949644499313886,0.747003019830033
10,1.0,12.070213536011565,31.017010495837848,10.597859082217731,-20.721391836019276,-7.778031402382723,-2.3043230803190484,108.35315561319389,-0.6455831923544708,2.2481263860274048,14.691559217459105,-22.504898810126228,-0.24298656290002718,115.45215270729278,6.443680530636575,0.0820070414338403,133.33333333333334,29.761904761904745,13.123518036417249,0.525220627034217,1.0927206533937102,1.421713346550947,1.3234295517208068,0.7513910960312093,0.2017605753780763,0.4659519861585776,0.1699861108551387,0.4909332855692257,0.2168815814021188,0.7949644499313886,0.747003019830033
11,0.0,23.859649122807024,20.701754385964932,-9.55500547410666,-2.965060801291386,-18.32161185731429,-0.11957203362094049,27.444950160748903,-21.22253931701401,9.67042649582599,19.633849424548757,-36.5353245831489,-9.202592769359219,41.463871551684164,-46.181506156493526,8.941504392874421,57.03422053231939,-4.942965779467667,0.35964306524191303,0.4672490125672482,1.442494657267291,0.8253973799453158,1.0721727315805467,0.9752699723206776,0.0440467831269185,0.2575010542707884,0.0552508881321084,0.42324630338576,0.4774661194949512,0.7547484091967622,0.6490264768484352
11,1.0,9.934853420195422,24.990951863916,7.162330148622065,-20.3448194244615,-6.757244942617502,-2.392702191627305,23.40196121616893,-18.57903624300595,-6.080155426814038,0.9610442178247247,-36.09672905723793,8.508629295773506,15.595606957868524,-24.87250317682953,2.960698601702383,35.71428571428572,1.1904761904761862,1.4141028756258223,0.4672490125672482,1.442494657267291,0.8253973799453158,1.0721727315805467,0.9752699723206776,0.0440467831269185,0.2575010542707884,0.0552508881321084,0.42324630338576,0.4774661194949512,0.7547484091967622,0.6490264768484352
12,0.0,49.64912280701754,48.24561403508773,-14.577832584371864,50.52890971851718,-27.217206984543363,11.306936240418253,39.49911740334724,-41.13719556486145,39.002342577792206,45.47695504698828,-38.75073273939179,-11.2718953259614,71.59911541023224,-57.219039841847,36.020643173162604,107.60456273764261,-12.927756653992384,24.927201004597684,0.2313082560767759,1.8193163364321243,1.5599019158600127,1.5997943458515895,0.6581183366981305,0.6427623821049877,0.5114952810743515,0.1978095802071774,0.6228201448974912,0.4193368683194013,0.7048954561725556,0.5580759025158357
12,1.0,6.768005790807097,41.22330799855229,4.892915319820945,0.6147928096254418,-9.452750893503126,-0.7080583721892575,94.10245960409036,2.8881088827653167,12.579384953664174,41.704256996330045,-36.01393800380747,-2.095957559084627,126.2156866909407,3.491896873078737,-9.604893881284937,107.14285714285717,45.238095238095234,17.4850719644404,0.2313082560767759,1.8193163364321243,1.5599019158600127,1.5997943458515895,0.6581183366981305,0.6427623821049877,0.5114952810743515,0.1978095802071774,0.6228201448974912,0.4193368683194013,0.7048954561725556,0.5580759025158357
13,0.0,5.087719298245608,24.912280701754376,-0.9702523402742136,3.9350043348766572,-18.320882763767198,1.2121627601418439,10.16066565632081,-28.344006079838902,11.333019552926803,45.08071588549176,-26.19287940991989,-18.73637777843178,10.225956600904883,-34.16042143758222,3.91371195807515,15.589353612167312,-10.266159695817489,9.840479049480825,-0.0758296000188035,1.1145720563450354,1.2044095587968615,1.1940838338903683,0.6294360072582534,0.7935671961758257,0.4767861273797503,0.1889810242498138,0.410934650287317,0.3951482484021055,0.2508243134073573,0.8920675487406239
13,1.0,-1.429605501266762,24.93666304741222,-0.6087294645105157,6.409374059857065,-7.082277495653133,0.2887939382534288,24.415220623518174,24.11897781068435,-6.189590501538689,32.09958448310877,-26.678357756132844,-9.887557065181618,17.751504400441398,7.651700012588303,16.208566191561946,22.619047619047628,54.761904761904766,-6.75003338964455,-0.0758296000188035,1.1145720563450354,1.2044095587968615,1.1940838338903683,0.6294360072582534,0.7935671961758257,0.4767861273797503,0.1889810242498138,0.410934650287317,0.3951482484021055,0.2508243134073573,0.8920675487406239
14,0.0,30.350877192982463,41.22807017543859,-11.215201230150186,7.082664231274638,-25.72294622737821,2.528428095205415,26.8195017340088,-44.11207759904574,23.37462401274264,39.5476514276404,-44.721330621188336,-0.01720302427909992,50.304536407210065,-57.26610636821182,24.24266262077761,65.01901140684411,-21.292775665399244,12.48153978417724,0.070696173830474,1.2578752560333273,1.673913559981853,1.5185995170840108,0.6207763421192605,0.7969995640121637,0.4930752518508612,0.0899096558742198,0.5873036992608299,0.5765340946027928,0.5304013981979158,0.6715338251870657
14,1.0,2.7868259138617235,38.68982989504162,0.27151222818879717,6.105933050511503,-8.952270955312558,-0.995269853472891,67.82277423940654,-36.33956079493682,20.154065200738636,62.88192695916823,-36.14961323245283,-18.272134309890507,85.3566519998899,-29.082903535919513,3.066255271923257,72.6190476190476,-11.904761904761918,20.626376856687777,0.070696173830474,1.2578752560333273,1.673913559981853,1.5185995170840108,0.6207763421192605,0.7969995640121637,0.4930752518508612,0.0899096558742198,0.5873036992608299,0.5765340946027928,0.5304013981979158,0.6715338251870657
15,0.0,49.56140350877194,65.6140350877193,-18.91868604956639,13.89293545656962,-30.439553747985514,5.346042069198953,36.63183791703557,-49.50312218368178,43.72555184533231,70.32098591769702,-34.74615263509682,-16.058470128269864,71.86509133617042,-53.36467721984353,20.720188987899157,103.8022813688213,-16.349809885931556,24.876236555195128,0.4174604717994295,1.5800289564080998,1.4362662098177752,1.2752149139699722,0.9152802240958928,0.7200672569822533,0.3546350611722314,0.0532211590127733,0.6878368062344928,0.3962875276339997,0.3687143768025055,0.7317200479812429
15,1.0,10.477741585233446,45.67499095186391,11.044589515400505,-12.771378763145025,-10.511119838343319,-2.894201588446488,124.15650601291289,-32.04318312873404,-16.44656797793278,42.53895098578191,-26.396910523542903,-10.464471610812364,127.23246535800867,-42.1649125337442,-7.000525408736813,147.61904761904762,-1.1904761904761862,-5.256233009085531,0.4174604717994295,1.5800289564080998,1.4362662098177752,1.2752149139699722,0.9152802240958928,0.7200672569822533,0.3546350611722314,0.0532211590127733,0.6878368062344928,0.3962875276339997,0.3687143768025055,0.7317200479812429
16,0.0,54.824561403508774,33.94736842105264,-9.868748218979405,8.215023932179854,-20.785830811353446,1.869197978806092,32.60779287332467,-25.232898716612862,23.065369249988834,22.75219671241624,-30.80989004431349,0.2731095232256564,76.75726656990322,-35.42400576057351,18.373346497036525,104.18250950570341,0.3802281368821214,13.020176266972625,0.1749325513887588,1.8313431324750733,1.668442445495331,1.217283533866078,0.7315441847754425,0.3203432115276586,0.4086570179642635,0.2063216534470427,0.4769214715439666,0.3311146119967593,0.2682044284197635,0.5980634669451154
16,1.0,6.279406442272895,29.623597538906953,3.0301055473864746,-0.3138631370778078,-7.039573239064256,-1.7846543402485038,115.26527789491622,28.72884739192221,-7.661382807478745,20.147854801517795,-24.229596411194787,-4.4031012216334435,173.40987108034108,17.45787171438713,-5.708356448939789,128.5714285714286,66.66666666666667,-4.473589384139132,0.1749325513887588,1.8313431324750733,1.668442445495331,1.217283533866078,0.7315441847754425,0.3203432115276586,0.4086570179642635,0.2063216534470427,0.4769214715439666,0.3311146119967593,0.2682044284197635,0.5980634669451154
17,0.0,18.070175438596504,51.40350877192983,-4.408618890171279,10.638659837624441,-25.538553744513848,4.201609463276457,21.295327082060634,-24.64472418585454,11.801944648317209,31.03314161757018,-41.56429060773594,-3.3965395126763998,33.02245380919964,-34.54102650402483,8.597122517547472,42.96577946768061,14.068441064638781,7.43473052134079,0.0592380988607096,1.57781292228059,0.992139000637426,1.4743776656323373,0.6862487680953122,0.4476577996507387,0.1268363012483527,0.1955472707634295,0.5739575824710645,0.5661532591890281,0.2476024422722873,0.7046531556512058
17,1.0,1.4838943177705177,37.423090843286275,2.6039396738887888,3.942945291124378,-8.90559169394598,0.08785476603825337,26.892531702564938,22.508752550488165,7.821908377352571,20.73712491610291,-40.82328370743258,0.17581547575810097,14.064911509199284,10.637739957251235,19.37345319440169,28.57142857142856,67.85714285714283,10.819337874213076,0.0592380988607096,1.57781292228059,0.992139000637426,1.4743776656323373,0.6862487680953122,0.4476577996507387,0.1268363012483527,0.1955472707634295,0.5739575824710645,0.5661532591890281,0.2476024422722873,0.7046531556512058
18,0.0,2.368421052631575,46.228070175438596,-1.148189110284048,9.364073419666985,-24.044416428500426,1.7029006544818426,8.059442935213346,-17.751648296469867,-1.9489187626154036,15.031794115177522,-34.10182449970516,8.851414475932229,5.023099728982183,-34.50127082456148,0.39583410813586184,10.266159695817478,20.15209125475288,-2.746899700921718,-0.1672068343643842,1.082948151092654,1.3005866206945778,1.4928892462702965,0.957803818839309,0.2743504579550886,0.2064307307578232,0.242145129816571,0.5472565782283315,0.1989739795265943,0.506500385485654,0.797520720598208
18,1.0,-2.8230184581976125,35.63155989866087,-3.2572196749931948,14.220646124527757,-9.008018715912925,1.1931702754230944,19.06468728229114,32.92720226053403,4.387168419055243,22.962534905881583,-26.949302701144763,-0.7281364752266928,14.511677287284797,13.346358493451294,23.65300053228596,15.476190476190489,79.76190476190477,1.4975716098835523,-0.1672068343643842,1.082948151092654,1.3005866206945778,1.4928892462702965,0.957803818839309,0.2743504579550886,0.2064307307578232,0.242145129816571,0.5472565782283315,0.1989739795265943,0.506500385485654,0.797520720598208
19,0.0,32.807017543859665,12.456140350877188,-8.043589183384704,13.171826205429515,-13.949588684431314,1.5739383771466553,30.82094552611745,-18.38419428670598,16.035176886102587,25.679447526684296,-14.01633353833387,-12.410434904265344,53.600159098037146,-34.92504399825979,10.991615413516719,73.0038022813688,-7.984790874524728,7.881101255316195,-0.0176521184504305,1.8294927764910904,1.4654359039288285,1.3404839209523025,0.9946335059530806,0.4044550045576872,0.6768201363948616,0.2998391769237357,0.3112041775087362,0.1588758292575827,0.5922279893074058,0.8060133976195463
19,1.0,-0.07238508867174476,19.543973941368066,-0.4892600064999808,10.396554329299912,-5.287924066494998,-0.7151864354147497,67.84594065653854,34.46257334223244,19.923782905757115,25.674459425913444,-30.27024613167084,4.465659153071078,69.83670891051705,44.605560436095935,2.0495155258156927,67.85714285714286,60.7142857142857,19.355322769328744,-0.0176521184504305,1.8294927764910904,1.4654359039288285,1.3404839209523025,0.9946335059530806,0.4044550045576872,0.6768201363948616,0.2998391769237357,0.3112041775087362,0.1588758292575827,0.5922279893074058,0.8060133976195463
20,0.0,33.68421052631581,37.807017543859665,-13.388874789854599,7.032783377461782,-24.021184814911646,2.4481374238097153,26.314247185820385,-36.94212653011771,28.998065370012995,49.606063960956945,-29.680938169151283,-13.206978409621284,54.32267003447202,-47.97814669098164,12.160276249733059,67.680608365019,-12.927756653992384,15.863473594104441,0.1776802572470128,1.2422619520774454,1.7580638222618754,1.5671557714843214,0.8169157929901976,0.5739739246895904,0.4274479362078863,0.1012970493926694,0.5413079997906658,0.2282852828133405,0.5581169775440846,0.6711679010232927
20,1.0,5.428881650380002,34.40101339124138,2.668936775190467,0.8285850115478555,-8.530982292363154,-0.17897196956235817,78.52022359384381,-24.611055755338786,20.48544171188933,25.64645855706502,-19.58241643278651,1.1132335269100846,106.39517786511412,-14.980498696823553,-12.35103824059447,88.09523809523809,1.1904761904761862,23.38382067272353,0.1776802572470128,1.2422619520774454,1.7580638222618754,1.5671557714843214,0.8169157929901976,0.5739739246895904,0.4274479362078863,0.1012970493926694,0.5413079997906658,0.2282852828133405,0.5581169775440846,0.6711679010232927
21,0.0,54.03508771929823,6.666666666666687,-8.816393573259296,34.025626991362756,-10.468035142984222,2.2125784151292294,36.92901752454849,-26.839405834199503,27.649068288970135,47.31289086537232,-35.35765147413114,-9.79583090982512,76.33830173200464,-33.309845460235465,17.14963069617672,110.26615969581752,-22.0532319391635,18.953609327038826,0.3887377348020356,1.8930228035812595,1.2367962326772006,1.2483490892752078,0.6721563670078607,0.3898146542797881,0.6587480681403505,0.2145482052647127,0.2504957905872865,0.5558913787364622,0.2958721959972518,0.5465788629897631
21,1.0,9.735794426348154,14.766558089033644,3.3981428067008768,-11.642135822414467,-4.0213708016566425,-0.6776434765698003,102.76163442349562,20.404238174083588,7.136805947653357,24.003772033293092,-36.09750320382567,-4.1166178461235265,101.26650839309237,24.4245167702152,7.138849533402336,122.61904761904762,38.095238095238095,10.560020664198344,0.3887377348020356,1.8930228035812595,1.2367962326772006,1.2483490892752078,0.6721563670078607,0.3898146542797881,0.6587480681403505,0.2145482052647127,0.2504957905872865,0.5558913787364622,0.2958721959972518,0.5465788629897631
22,0.0,20.964912280701764,7.105263157894748,-7.738197379151579,11.994889475879678,-13.144035262069497,0.67062000571112,25.280952339724184,-37.578472614216615,21.291092178603034,43.85820155614475,-29.490404032984262,-8.327944656122321,37.491058439875836,-42.979688499719494,7.8353848418246,50.95057034220532,-33.07984790874525,14.131885840480315,-0.0375942718669961,1.63076306022823,1.2028211541570957,1.3612779577522998,0.7528603579332767,0.7662388922685386,0.6660335460322087,0.1085661947498452,0.293934850009821,0.4208536662010197,0.3346791715218276,0.7753056516284919
22,1.0,0.07238508867173366,17.13716974303292,-0.5834728480129225,9.069702406024271,-4.983697078270055,-0.5124063642195642,36.87820870295235,-20.607665516168183,-7.054863687508828,46.89663901515677,-25.84888090638644,-15.85800259752438,47.395370402820404,-10.499161278789092,2.349148322148409,36.904761904761905,-7.142857142857151,-7.570430607493783,-0.0375942718669961,1.63076306022823,1.2028211541570957,1.3612779577522998,0.7528603579332767,0.7662388922685386,0.6660335460322087,0.1085661947498452,0.293934850009821,0.4208536662010197,0.3346791715218276,0.7753056516284919
23,0.0,44.91228070175439,63.947368421052644,-11.67351936632446,26.30522080189508,-29.281908379792554,8.960699990932941,40.98174581612011,-41.31941418584149,39.473724468040736,39.977028747614,-24.184622308408798,-12.39844025141097,67.41518380002016,-50.56189856134176,27.733720896872317,103.8022813688213,-3.802281368821303,27.819268852895497,0.4611956161307233,1.344991728836359,1.6013061164984124,1.453832099375123,0.9394930208566298,0.3086400754862825,0.4391143432196294,0.2329024408200672,0.6754257684048472,0.1331831469074332,0.4190062139132154,0.6878385478875964
23,1.0,11.273977560622495,44.842562432138976,13.375658093346399,-13.559715887669366,-10.074192331575905,-2.9433699863035123,123.7198147724432,20.903849359708882,-19.01389788034549,27.86467782025288,-22.52776124468219,-0.9362625563047233,145.69168010630048,1.8500869216376392,-11.802576045316826,148.80952380952382,74.99999999999997,-5.55112648425089,0.4611956161307233,1.344991728836359,1.6013061164984124,1.453832099375123,0.9394930208566298,0.3086400754862825,0.4391143432196294,0.2329024408200672,0.6754257684048472,0.1331831469074332,0.4190062139132154,0.6878385478875964
24,0.0,48.24561403508773,52.01754385964914,-16.14808875077003,0.8386538689023171,-28.884530019271804,1.2267265285911932,42.57668343672643,-54.736948544288325,55.04099044652704,68.30612846400548,-38.89490236803432,-18.507606064425055,70.54457476601009,-64.78502374695945,43.87473923090261,110.64638783269962,-31.17870722433459,38.97719423043454,0.3925694818908361,1.719760508699413,1.4280998231330364,1.039963579918486,0.8026041692215509,0.7411272810055949,0.456264214731876,0.0480581581765702,0.6589087480737388,0.5014068253873577,0.5823364959205163,0.7236304741914491
24,1.0,10.40535649656169,43.231994209192884,9.192943298130318,-13.982716984829002,-10.28526081927874,-2.8620279412507,111.40348963993341,-45.03778954847307,3.95071127373674,45.86019638205894,-30.01393206477824,-11.34188810489566,133.14437025946634,-45.675787900429356,-9.222904868101978,133.33333333333334,-21.42857142857143,13.353139262452274,0.3925694818908361,1.719760508699413,1.4280998231330364,1.039963579918486,0.8026041692215509,0.7411272810055949,0.456264214731876,0.0480581581765702,0.6589087480737388,0.5014068253873577,0.5823364959205163,0.7236304741914491
25,0.0,31.403508771929832,35.52631578947367,-6.049986778019623,0.922463311364452,-21.401606360273973,1.212960075053493,35.23762476616494,-23.17448009179571,12.553140337856172,15.461206640924651,-23.109046452783012,-1.7401911241390344,51.72286187695734,-34.86094815153844,13.21560922857621,77.18631178707224,4.1825095057034245,6.481553392353153,0.3491411898631619,1.2258776021746265,1.3741238209194953,1.3780678099807384,0.7728896700803902,0.0730789101806462,0.4235547793034274,0.2314372693264633,0.4877322578526558,0.1293744639734202,0.3292244259058515,0.6638530403468387
25,1.0,8.613825551936305,30.564603691639512,7.1462757486654205,-10.123265418881989,-7.815213036646684,-1.4340044406320862,78.71567998679319,31.49245796665563,-3.2353853726674764,4.767464448828873,-17.53590977773153,-4.939030178616399,93.09215740177461,18.9037261905052,5.209248905624886,94.04761904761907,71.42857142857142,4.057656563204337,0.3491411898631619,1.2258776021746265,1.3741238209194953,1.3780678099807384,0.7728896700803902,0.0730789101806462,0.4235547793034274,0.2314372693264633,0.4877322578526558,0.1293744639734202,0.3292244259058515,0.6638530403468387
26,0.0,44.56140350877193,3.6842105263157787,-10.7211707025622,18.498341879549972,-11.100936131915907,1.4529106714365803,43.6913997754214,-35.331306404574946,32.71962848549237,26.91865617656366,-37.67302279525286,-0.04943750781838396,66.72960892001825,-43.48932123013694,21.213813273481573,106.84410646387832,-33.07984790874525,22.521359979805624,0.2263053867928918,1.5477105832844245,1.742734898468485,1.5906745207881994,0.6014857160416982,0.3711159889684183,0.5262327943329996,0.0392410801632591,0.2600056388711071,0.5201734493002103,0.5033836583368992,0.6584263362495126
26,1.0,7.2927976836771435,14.947520810713,0.669214153991371,0.7322589532033463,-4.7167839470064195,-1.4969511901620436,127.52288620929338,-37.79883307700131,8.62672012633805,23.940627317920327,-31.34978446274259,-4.668768067049123,148.49987467561877,-41.9125843467651,5.213376885364784,144.04761904761907,-28.57142857142857,9.486662246726807,0.2263053867928918,1.5477105832844245,1.742734898468485,1.5906745207881994,0.6014857160416982,0.3711159889684183,0.5262327943329996,0.0392410801632591,0.2600056388711071,0.5201734493002103,0.5033836583368992,0.6584263362495126
27,0.0,19.561403508771935,11.140350877192983,-0.45275220612293055,15.897066836478512,-9.683203047695555,1.333002777018688,28.52670504183994,-1.9748182471188813,2.8819009055533806,-2.3271926953600364,-18.671230521667226,-7.206750491983138,35.393604817657206,-15.258133977433774,5.84209905784232,53.23193916349811,8.745247148288971,2.647324217559441,-0.1660413973301722,1.7366543560413776,1.2953352867717305,1.4415663563968573,0.7650900585163913,0.0603566231709848,0.1945876135055397,0.1952841051848216,0.2130340670473939,0.309951636774699,0.3712338778474876,0.8943348260790597
27,1.0,-3.6011581614187604,12.88454578356857,-0.9080937854406557,16.533971032472273,-4.258063758592989,0.17823614554781653,49.48528795691571,42.80849230309194,5.780995876332007,-1.412223869549245,-28.44344559934564,7.989170927618472,44.925112452375046,37.5714159899081,11.513783543313405,44.047619047619044,60.7142857142857,5.2761453946551296,-0.1660413973301722,1.7366543560413776,1.2953352867717305,1.4415663563968573,0.7650900585163913,0.0603566231709848,0.1945876135055397,0.1952841051848216,0.2130340670473939,0.309951636774699,0.3712338778474876,0.8943348260790597
28,0.0,11.140350877192962,36.754385964912295,-6.477598726875122,0.21621102181763607,-23.321238870319483,0.513104498698036,11.474164724028668,-39.43181012901012,10.489568372869407,17.537085225108505,-42.04088193892754,-8.775743206112319,21.85807801735342,-46.13424376320512,-1.7498384596101646,23.574144486692017,-17.110266159695808,4.218845639268368,0.1061514169449929,1.324150267925847,0.9053882398092444,1.1453015920718337,0.8095206085458704,0.3261815130834083,0.4313159365368695,0.1142374299760754,0.5281580834970128,0.569114975574783,0.3999872790026586,0.7899246427577633
28,1.0,2.6963445530220786,34.057184220050644,0.9973410696190843,-2.7393585038263724,-8.192718409376099,-0.5260652821411194,15.900094037010204,-12.77212505206009,5.806654213045093,7.301853181446494,-35.48426663895698,-4.895634832396,20.62376203072811,-12.427881216092473,-15.860563438116504,19.047619047619047,16.666666666666675,6.899287148695166,0.1061514169449929,1.324150267925847,0.9053882398092444,1.1453015920718337,0.8095206085458704,0.3261815130834083,0.4313159365368695,0.1142374299760754,0.5281580834970128,0.569114975574783,0.3999872790026586,0.7899246427577633
29,0.0,42.105263157894754,13.771929824561413,-7.788668143671518,-0.8741399540620809,-14.592279538786757,0.1471980259259542,33.590715443003425,-18.304238145959527,25.995770112348616,20.876436342005956,-41.48198726433582,-7.0504202064280985,64.26155250789552,-36.44297429392016,17.509739362918953,88.97338403041826,-7.224334600760452,18.53638945343685,0.3855398947350779,1.2287700204352856,1.7342437918315672,1.283802011811345,0.6531404750058368,0.0633187350773663,0.2673754191721517,0.0796819850728897,0.3291110000538412,0.5806574509537348,0.6672342298054712,0.7964196746725087
29,1.0,10.40535649656169,19.326818675352865,3.9440679813655954,-11.931696319677776,-5.701769287772185,-1.8475918285723703,107.13929730738263,-6.893503477615681,9.838103229492212,-1.0720869363152197,-35.779849432490074,-7.363014116661837,176.21921562757063,-22.71613612832747,-6.848182328584684,128.5714285714286,10.714285714285698,14.198014420700344,0.3855398947350779,1.2287700204352856,1.7342437918315672,1.283802011811345,0.6531404750058368,0.0633187350773663,0.2673754191721517,0.0796819850728897,0.3291110000538412,0.5806574509537348,0.6672342298054712,0.7964196746725087
30,0.0,19.649122807017537,17.280701754385987,-3.9338724051219964,4.6762598967940106,-14.206489993249427,-0.4855390445484886,24.13556011164486,-14.607263050233898,5.356007363824888,21.195035203592294,-24.74502984677406,-7.415155556672204,35.631656946101174,-31.112319416269727,8.327643377317639,48.28897338403042,0.3802281368821214,1.14724011622368,0.0512696549693508,1.317362722411132,1.3953567665211593,1.2729835100215972,0.956442194800966,0.2216517699684429,0.4349902622796382,0.1868783585055594,0.3371677968005324,0.3796575978244968,0.2293583301775898,0.7016883540334848
30,1.0,1.936301121968853,20.593557727108227,0.6889893358565491,3.6494782962194883,-5.526917848227919,-0.9427618704148211,40.1449924996562,24.53438468462503,6.776371219586608,8.813528722086271,-27.792589832374727,1.0654791735627223,46.6936798242751,22.28787815449722,5.659494145092303,42.85714285714286,50.0,7.490130817311802,0.0512696549693508,1.317362722411132,1.3953567665211593,1.2729835100215972,0.956442194800966,0.2216517699684429,0.4349902622796382,0.1868783585055594,0.3371677968005324,0.3796575978244968,0.2293583301775898,0.7016883540334848
31,0.0,-0.9649122807017685,13.94736842105264,-1.28818599790832,4.371078122577798,-13.797437534732449,1.7505455888180865,-12.882759658292331,-16.507025745580883,16.238368924801527,17.49858759622771,-15.064373181730739,-4.998457795627775,-2.9219082963135357,-31.180411083276706,-5.584361932269277,-13.688212927756648,-4.94296577946769,14.720401469636176,0.0382090323754846,1.039676007546212,0.83098605131681,1.5892014213715755,0.9232065618249088,0.1805634442499172,0.4106231604931963,0.2235776105304785,0.3103127524994736,0.1198272300753487,0.5363959789572734,0.5971355454685289
31,1.0,1.3753166847629172,18.82012305465073,-0.5015829913249892,4.380148902195424,-4.723455675518151,-0.5551586610685222,-4.653296669770368,38.380876840894416,-17.942560684789477,12.904423141856602,-13.9662101596576,-2.5254080604431683,0.21384819490604112,36.334195651479526,-22.7701162142826,-3.571428571428581,64.28571428571428,-18.135583967399562,0.0382090323754846,1.039676007546212,0.83098605131681,1.5892014213715755,0.9232065618249088,0.1805634442499172,0.4106231604931963,0.2235776105304785,0.3103127524994736,0.1198272300753487,0.5363959789572734,0.5971355454685289
32,0.0,10.000000000000009,36.22807017543861,-4.876089573397402,8.33850709753663,-23.301919522392723,2.5067319233958774,16.690743581402323,-35.26847428191555,16.621990050632675,24.36437526460331,-25.79305238385836,-7.6585744937468725,19.215751600803177,-47.4678287081977,3.3146267420732345,28.136882129277563,-11.787072243346008,11.64747231357933,0.1312037184785061,1.4048783541150218,0.8758143689950526,1.5039825370441209,0.6302483202952844,0.3876447402660645,0.1960050020294073,0.0042046624155114,0.5296007424063773,0.2349305451540758,0.6523773060037986,0.8331325442203181
32,1.0,3.601158161418727,33.24285197249368,2.0096086651593126,0.4869237089900835,-8.294280335545556,-0.7647283054102116,10.466157545192,-32.82955128627753,12.175069993143683,16.32356879338557,-26.56864614012354,5.411732106831025,15.245555398583832,-40.25841489594097,-4.901264651496273,14.28571428571428,-10.714285714285731,14.410034397375714,0.1312037184785061,1.4048783541150218,0.8758143689950526,1.5039825370441209,0.6302483202952844,0.3876447402660645,0.1960050020294073,0.0042046624155114,0.5296007424063773,0.2349305451540758,0.6523773060037986,0.8331325442203181
33,0.0,28.33333333333332,47.89473684210526,-13.049228738109765,10.37120577906352,-27.232334701347238,3.691767277950575,34.835930603071176,-52.26652934866129,30.437651526601073,27.467315057323205,-35.79668910457552,-12.208533283907386,47.93421047057971,-62.59954973633719,21.659419888299205,72.62357414448668,-29.65779467680608,17.91216176646671,-0.0791566557457323,1.9879833750257951,1.2595848225082111,1.1858709286020253,0.6554133611574515,0.4930287725522416,0.525474775370611,0.01652105669913,0.6339671052815344,0.4263366801724984,0.4482620927028847,0.7538198265618937
33,1.0,-0.6695620702135363,41.132826637712625,-2.4141677946146967,10.091321572640277,-9.76370775105756,0.2296929775954748,58.39082045902304,-58.60180631576003,13.430291304433517,22.87389135897657,-34.70332229143365,5.111947800968264,67.99839627745534,-60.60493605978128,10.015547898296973,57.14285714285714,-41.666666666666686,11.05418743998241,-0.0791566557457323,1.9879833750257951,1.2595848225082111,1.1858709286020253,0.6554133611574515,0.4930287725522416,0.525474775370611,0.01652105669913,0.6339671052815344,0.4263366801724984,0.4482620927028847,0.7538198265618937
34,0.0,31.57894736842104,20.701754385964932,-8.860884676848624,7.15594439762095,-16.38083522118793,0.7960972619388773,24.457694014251263,-14.9418740238504,17.655124974827086,37.37333478629874,-42.49416370351612,-5.4407448697107785,52.05375704103847,-31.17200962186376,5.920254166387684,63.117870722433466,2.6615969581749166,8.814242435713401,-0.0364257219570376,1.458687755868107,1.7391269504633662,1.2003831888253462,0.7889896567413794,0.6534615263939364,0.1209630536667051,0.1293325906606504,0.367241736444721,0.5964223573937393,0.6958361863593489,0.673578426911948
34,1.0,0.5247918928700468,22.457473760405342,0.12468984187243848,8.128599165009053,-5.575192319070044,-0.6297636684440944,83.65210032695597,16.787309256548145,4.401066558407951,18.555390746503853,-42.31439913740973,7.590689523418625,70.55491065634267,-2.7270811787006077,17.30031281170117,84.52380952380953,42.85714285714286,4.663731080833111,-0.0364257219570376,1.458687755868107,1.7391269504633662,1.2003831888253462,0.7889896567413794,0.6534615263939364,0.1209630536667051,0.1293325906606504,0.367241736444721,0.5964223573937393,0.6958361863593489,0.673578426911948
35,0.0,31.140350877193,24.298245614035107,-6.863249174596664,7.992792902585388,-16.676959858644857,1.8553101564676489,37.41193268021408,-28.605298610155426,18.056302097931255,72.01388276763505,-23.091687638416445,-5.583709959333749,51.652627563277484,-27.925644271259475,7.0240180118538165,79.46768060836501,-11.026615969581755,11.045669968078723,0.5294907617927123,1.6841849442013714,0.8126173578051523,1.0448734594022162,0.6602950608919311,0.6219812137712539,0.3356314799720643,0.1094759484820542,0.3832113025770497,0.2057369340330349,0.211208686027761,0.5315794449123674
35,1.0,11.29207383279045,22.891784292435723,7.272882938727054,-23.658878278165453,-6.005197965760367,-2.828018631077578,58.378234536455075,0.0004480760437575171,-5.4419794010128975,29.56886469372155,-15.62614536354957,-0.8248988293721671,75.64539874853,-0.6885117825579434,-13.656544951396299,76.1904761904762,22.619047619047628,1.9231361927887658,0.5294907617927123,1.6841849442013714,0.8126173578051523,1.0448734594022162,0.6602950608919311,0.6219812137712539,0.3356314799720643,0.1094759484820542,0.3832113025770497,0.2057369340330349,0.211208686027761,0.5315794449123674
36,0.0,28.333333333333364,3.5964912280701977,-8.292798157347958,18.759769394651382,-11.704062122054559,2.0070765385317824,30.94283324299574,-28.78794490902138,22.09585480573417,28.8425506501762,-26.611467834933713,-3.463746436688009,47.734863049539975,-45.13787895149049,16.325378873824945,67.30038022813689,-26.23574144486692,13.909956584594504,0.0605285935745558,1.8141796961425805,1.1657310242782304,1.5269055619453509,0.6337595187326479,0.5111921379781781,0.6059178196181179,0.141185568888618,0.2673210259212316,0.3522558197983837,0.6572277734197569,0.5862752715455589
36,1.0,2.334419109663388,15.36373507057547,-0.5043372060017148,6.576016381033267,-4.329886949761919,-0.376529388373692,58.458361769732,-3.0490980792374223,3.505955281914197,28.262505549330342,-35.388241132985655,3.9817944371624225,44.27369568102944,0.5089868652877083,-3.994492036337949,61.904761904761905,11.904761904761907,3.1112936185565765,0.0605285935745558,1.8141796961425805,1.1657310242782304,1.5269055619453509,0.6337595187326479,0.5111921379781781,0.6059178196181179,0.141185568888618,0.2673210259212316,0.3522558197983837,0.6572277734197569,0.5862752715455589
37,0.0,21.578947368421055,56.140350877193,-9.957286370289719,-0.2843499036722541,-28.778745141613083,-0.5883699792993191,29.787264332926288,-43.03413593703546,15.653279790918972,33.580345479656515,-23.465955073909782,1.3356657729599597,38.391893724011084,-55.77594799315983,12.326682114661637,57.41444866920151,-11.026615969581755,5.711368211844089,0.1430437374655868,1.145110752261138,1.425833745237952,1.124256684873816,0.6393227223213342,0.5905973338316833,0.3193504477741608,0.0425138880608382,0.654653251722408,0.1162221875567322,0.4124388509504411,0.7887004519829224
37,1.0,4.505971769815398,43.43105320304017,2.7489342731084943,-3.13482731517869,-10.219891111737244,-1.7471402902398792,73.03532101852494,-29.334801445117996,-18.12131499362053,26.807515423676943,-15.09138070427184,2.110354588794061,59.4478626663508,-38.05714346740464,19.185824332196866,80.95238095238095,1.1904761904761862,-15.291305590690808,0.1430437374655868,1.145110752261138,1.425833745237952,1.124256684873816,0.6393227223213342,0.5905973338316833,0.3193504477741608,0.0425138880608382,0.654653251722408,0.1162221875567322,0.4124388509504411,0.7887004519829224
38,0.0,42.98245614035088,6.666666666666687,-1.0213018726839884,-5.687669797329297,-9.35380796765033,0.34698565667365955,38.91825959031334,6.345068354777306,0.5688985844784611,46.700456677377346,-39.558728142455415,0.7859066720055097,64.9915641834619,-23.91544607092574,15.461224926399053,98.09885931558937,13.307984790874539,-0.7369706503994239,0.5794036884516769,1.0432475535057888,1.6213604735373353,1.1754510956018829,0.909682921938318,0.2412404131399594,0.1092137195690347,0.2059442493460264,0.2067144341918264,0.5027404666419297,0.7453512014712576,0.52206773013491
38,1.0,13.499819037278327,12.938834600072369,3.8695975887792056,-24.5783972145357,-3.3476579880406976,-1.7068903217039688,136.11853612948198,60.35850971838268,-7.765845022161066,22.95111142571422,-35.08211548102107,-4.59588375715504,172.87105387154043,20.950596979238846,8.353041574613584,167.8571428571429,80.95238095238095,-3.790228441692012,0.5794036884516769,1.0432475535057888,1.6213604735373353,1.1754510956018829,0.909682921938318,0.2412404131399594,0.1092137195690347,0.2059442493460264,0.2067144341918264,0.5027404666419297,0.7453512014712576,0.52206773013491
39,0.0,36.140350877192986,8.859649122807012,-5.2556791949676995,6.722417939288716,-13.511933887770677,1.837347761257524,30.42887619237149,-7.576036340102698,12.119300023749101,8.672797529635279,-29.95990603051809,5.33311954809963,57.24633753569775,-41.273765511484896,23.631969381251828,76.80608365019015,0.3802281368821214,7.276764313582102,0.1281104260775287,1.6865490355218138,1.434977079787434,1.2969516218543444,0.971040605863896,0.1315923511385004,0.4553413796784565,0.2550430657473925,0.3049500867897437,0.3232105179372876,0.702278577414474,0.7583961807314761
39,1.0,2.76872964169379,18.910604415490397,2.2413636657999447,1.8057151997783016,-5.355878121614133,-0.3897766803105718,84.3456858417929,49.28369591446759,-5.096242538299478,17.194228521309938,-32.12080077380086,-3.2917192599236977,54.60170596484111,34.823197079576104,15.155821934061464,89.28571428571428,77.3809523809524,-2.8905602934306884,0.1281104260775287,1.6865490355218138,1.434977079787434,1.2969516218543444,0.971040605863896,0.1315923511385004,0.4553413796784565,0.2550430657473925,0.3049500867897437,0.3232105179372876,0.702278577414474,0.7583961807314761
40,0.0,36.8421052631579,41.40350877192984,-11.309966018958084,1212.1081095264024,-24.392854732763325,26.927645076830274,34.264191734626024,-35.0390592614695,29.508872648654783,28.106503165464748,-30.271085591862633,-0.9576485333266493,58.35152638182859,-44.053058408086585,15.803455692168079,82.88973384030417,-8.365019011406838,18.436683512751582,0.5211454095627726,1.9324793672501024,0.9511005840009484,1.458826248925026,0.8939141000354547,0.1892842885761558,0.5740623367037329,0.2498335548210222,0.5495241250567267,0.1631821076453484,0.4158143973845111,0.7265977063963235
40,1.0,11.88925081433223,35.287730727470134,11.347584258180765,-16.481514876580615,-8.445809686359695,-2.902724629909348,75.56548772608818,24.290268745317768,-10.059247429750418,17.157270738474327,-23.19623855950258,2.7936738519678372,104.2156094494529,8.996721488655579,2.1856192010911712,96.42857142857144,67.85714285714286,1.446610389831049,0.5211454095627726,1.9324793672501024,0.9511005840009484,1.458826248925026,0.8939141000354547,0.1892842885761558,0.5740623367037329,0.2498335548210222,0.5495241250567267,0.1631821076453484,0.4158143973845111,0.7265977063963235
41,0.0,62.456140350877185,25.701754385964914,-12.765615340685542,6.821962699278261,-18.593682888109786,0.5654950158636929,42.042775283949,-24.935027337348636,22.49731510554769,73.502989586256,-38.34240474152054,-15.666895202797138,83.42123691627495,-38.07293490918495,19.9311689108028,130.0380228136882,-5.703422053231943,9.762808468238157,0.3522980916261207,1.9758219935252068,1.5621645851603048,1.0699149953538605,0.7502977656091725,0.7920873905895636,0.3573247325926426,0.0970927173594191,0.4316613582512466,0.5708270074452845,0.3450550082719236,0.6230077787022449
41,1.0,10.007238508867179,26.818675352877296,4.274673762814585,-9.895612585654302,-6.952501706695169,-1.7732066413227443,131.77814872694634,-9.706675737401715,0.8334625142577323,50.03609505063016,-34.704680790074086,-17.361841639667063,157.01087750658607,-22.471097240316563,7.0999172116048115,154.76190476190476,14.28571428571428,5.345217727524365,0.3522980916261207,1.9758219935252068,1.5621645851603048,1.0699149953538605,0.7502977656091725,0.7920873905895636,0.3573247325926426,0.0970927173594191,0.4316613582512466,0.5708270074452845,0.3450550082719236,0.6230077787022449
42,0.0,33.859649122807035,10.789473684210527,-5.635866648013255,19.876282496049956,-11.38590623779484,0.505599851324634,34.19991538870457,-11.813459433309582,15.141059637171317,28.546898253895293,-40.79033200184615,-3.6229176036604915,54.63047859567358,-25.310314112286537,8.193271634687127,79.08745247148292,-2.281368821292773,9.277828254148659,-0.1153463484092836,1.862988212820686,1.5513846410655685,1.5103352061411437,0.8046863917522061,0.5885059660641453,0.1477975440326819,0.029382532488676,0.2526543490824448,0.5816308531723147,0.4056931215723548,0.6381478259069923
42,1.0,-1.483894317770551,14.36844010133913,-0.7127222736836192,17.022956350097516,-4.272741443279504,-0.6713426049899995,72.80739666681906,-8.22668061361943,5.414911956226298,34.62090449594098,-34.27873292923641,-11.06805924985702,80.54636365077843,-19.260286659101833,-2.8240811623257756,70.23809523809523,4.761904761904745,4.6881159453508126,-0.1153463484092836,1.862988212820686,1.5513846410655685,1.5103352061411437,0.8046863917522061,0.5885059660641453,0.1477975440326819,0.029382532488676,0.2526543490824448,0.5816308531723147,0.4056931215723548,0.6381478259069923
43,0.0,35.17543859649122,32.01754385964912,-13.245986308379587,10.742107780762588,-21.203633914014087,1.9151514751658105,25.591647777871906,-38.71595623068057,29.26965328937643,11.891261187095115,-20.304474142271587,5.591982644609095,56.189300708260824,-45.86438606458203,11.578499308712797,69.2015209125475,-18.63117870722435,15.783719022163082,-0.0825778993224458,1.7816821542449297,1.5000794761708454,1.166065433019441,0.8814951926091743,0.3846999865683553,0.3034221855564678,0.032432441772172,0.4992146953489634,0.1150896057924606,0.4628754305791855,0.667542003084062
43,1.0,-0.9048136083966818,30.944625407166114,-1.5392563923816382,11.628267689716099,-8.0503369955359,-0.3830688067244514,52.72419421463628,-33.4323426092249,15.203406474511993,21.6113355784735,-14.845172381509498,-6.037920010418207,48.881880473848874,-40.43573138513348,25.29018439625057,51.19047619047619,-13.095238095238104,14.035735769492263,-0.0825778993224458,1.7816821542449297,1.5000794761708454,1.166065433019441,0.8814951926091743,0.3846999865683553,0.3034221855564678,0.032432441772172,0.4992146953489634,0.1150896057924606,0.4628754305791855,0.667542003084062
44,0.0,41.140350877192986,8.421052631578952,-4.364133821067728,19.08992152909017,-10.733362784866918,1.5420377349752545,39.77135748173875,-16.490165087855836,17.259915406822657,37.05480545144562,-32.355424494050936,-1.630936540550909,63.41209272652999,-28.685496491604212,14.996936777602388,96.95817490494298,-9.505703422053235,12.842954041265129,0.1379707930809186,1.85324702521269,1.6298976875415123,1.4643498078476176,0.9776140566328256,0.5095294126195912,0.332590441941195,0.1778140458975438,0.2460516625676821,0.3632623754590034,0.7595335223960029,0.598873449387378
44,1.0,3.6916395222584164,14.567499095186376,1.275696163290485,4.192046371194991,-3.9732742060061277,-0.3377360079928948,90.6741384365339,31.24301999657004,6.865090070322033,24.512210786077148,-29.901117352381412,6.006811225069086,95.97571287826283,24.4596542325354,-7.415045362558459,97.61904761904762,50.0,8.466592441499365,0.1379707930809186,1.85324702521269,1.6298976875415123,1.4643498078476176,0.9776140566328256,0.5095294126195912,0.332590441941195,0.1778140458975438,0.2460516625676821,0.3632623754590034,0.7595335223960029,0.598873449387378
45,0.0,26.228070175438624,52.982456140350884,-6.300321028598366,1274.5836497838511,-24.994607005017844,27.18682935675063,28.959535420228622,-28.04646668172788,22.826962561425447,15.508869657288793,-35.006748978279,-16.770257089093434,45.1549961044788,-32.86144023994832,9.124745578225824,62.3574144486692,9.88593155893538,16.61080175839915,0.4689457497658153,1.901980668331864,0.8413042631214653,1.5781270574486956,0.711317636752366,0.0465172538209218,0.1917773567253609,0.1939185185301052,0.5761611293687521,0.492167043072836,0.2671026015844251,0.5113201064989494
45,1.0,10.224393774882357,38.18313427433948,10.590277507715262,-12.98776321905869,-8.818426929186263,-1.4868056926337303,36.17540581187531,18.406839695801438,14.974911373193223,-3.007690789935469,-35.96289737529246,5.985367397858143,67.22898301512785,19.42544242326769,-11.899016967524112,50.0,63.095238095238095,25.805027484540986,0.4689457497658153,1.901980668331864,0.8413042631214653,1.5781270574486956,0.711317636752366,0.0465172538209218,0.1917773567253609,0.1939185185301052,0.5761611293687521,0.492167043072836,0.2671026015844251,0.5113201064989494
46,0.0,15.701754385964929,47.45614035087722,-4.090160119566688,-4.443011205462777,-25.29020378963992,0.5197989130780734,15.007938131589249,-37.047683624744124,22.272252499834334,31.56182692168583,-31.510512164329608,-1.8527188585704568,29.554815893982923,-43.66024666634418,11.946335272080933,32.699619771863134,-7.224334600760452,18.349322830058163,0.2054122442060088,1.0697140004014658,1.2281784754453715,1.0850638297702435,0.690850333184791,0.5140389571603803,0.4432598872774973,0.2226282345016482,0.5810338248035962,0.3622846763541113,0.2441130398603104,0.6109859685624639
46,1.0,5.537459283387625,37.423090843286275,5.657413736482031,-7.761349602401579,-8.924067465393758,-1.006407750006355,50.10944150075032,24.996040492894235,-8.896377555269552,17.084560941227632,-23.705607236712755,1.8194348739530075,59.44889880993076,10.694314770859537,8.073185841780006,58.33333333333333,71.42857142857142,-3.1182927436687713,0.2054122442060088,1.0697140004014658,1.2281784754453715,1.0850638297702435,0.690850333184791,0.5140389571603803,0.4432598872774973,0.2226282345016482,0.5810338248035962,0.3622846763541113,0.2441130398603104,0.6109859685624639
47,0.0,12.017543859649127,28.596491228070175,-5.712303391405582,12.47010069250254,-18.938875865526896,0.5816620256954508,14.422983539503441,-27.79683085244642,6.562789498879162,9.115533105952768,-22.401060783636584,-14.111070149540383,23.06348712584363,-35.14365062866598,-2.0979949933614517,28.136882129277584,-6.8441064638783295,0.6555104867587785,-0.1893657651813469,1.8811836534495865,0.8641394947963448,1.2203229938050564,0.7257883247605715,0.2324806596627375,0.5956371216674098,0.2632378289258728,0.4423891610363143,0.2964573550322223,0.263376469723421,0.5685997936075425
47,1.0,-3.9087947882736174,27.542526239594633,-2.443914089818522,14.19032656117032,-6.896926904231327,0.23887919755110065,15.255992524432571,38.378977476286465,-12.346665441124482,10.386121629261158,-24.44367096194616,0.39910186883507226,5.900504140427221,26.762641109547115,13.860080784993567,10.71428571428572,76.19047619047616,-15.023507769588873,-0.1893657651813469,1.8811836534495865,0.8641394947963448,1.2203229938050564,0.7257883247605715,0.2324806596627375,0.5956371216674098,0.2632378289258728,0.4423891610363143,0.2964573550322223,0.263376469723421,0.5685997936075425
48,0.0,41.491228070175445,34.12280701754386,-10.796309381445957,0.5032226975290488,-20.148720258457796,-0.23685774786579294,38.71598188707297,-20.57299300710205,22.720760302866406,72.12692351457801,-36.036388855791,-15.354912805562781,63.67236121121489,-31.285496280870817,7.864234560364536,95.43726235741445,6.4638783269961975,12.162962101104055,0.5319994770584209,1.4557646221517488,1.1191941187117735,1.06096451889668,0.6855501537572741,0.6715149110623777,0.1670062190524143,0.177424858580747,0.4643509989029243,0.4534648480975631,0.6291109437428843,0.7762075718353683
48,1.0,12.341657618530565,28.718783930510305,10.03092610432641,-23.462974643971645,-7.951693840934448,-3.088269688176304,88.64422345743823,21.397027535042202,-4.740942918373481,34.06042642822311,-36.577656296125205,-2.7674044731370806,100.50688430275083,10.921749651859013,4.848425649796617,111.90476190476191,55.952380952380956,5.400853436714437,0.5319994770584209,1.4557646221517488,1.1191941187117735,1.06096451889668,0.6855501537572741,0.6715149110623777,0.1670062190524143,0.177424858580747,0.4643509989029243,0.4534648480975631,0.6291109437428843,0.7762075718353683
49,0.0,53.421052631578945,39.298245614035096,-17.21638173647615,40.03430040912339,-24.611868375029434,8.05555223573542,43.00833410355342,-46.564652429391984,46.3120258025322,38.00254004409833,-34.25386285518896,-18.034164638959417,75.6402549562437,-54.35488922692924,29.43449629136412,118.63117870722432,-25.47528517110267,29.055504886463645,0.2925045497442057,1.968509377542392,1.5210683383954633,1.419400165389547,0.9686699823026566,0.4373570496327022,0.3991575984980822,0.0408952828141471,0.5674808019770969,0.4633595109639672,0.4708313500533411,0.8048045984137367
49,1.0,8.12522620340208,35.45059717698153,6.306419548766051,-3.622661778433822,-9.05499622877527,-0.8546934243444548,109.18015762847513,-40.13111334501972,2.5250224684991274,25.15104775211434,-34.13245984281972,-6.86876902181095,109.87712069686944,-44.840392318485534,12.536229144413369,126.19047619047619,-19.047619047619047,8.824900090997989,0.2925045497442057,1.968509377542392,1.5210683383954633,1.419400165389547,0.9686699823026566,0.4373570496327022,0.3991575984980822,0.0408952828141471,0.5674808019770969,0.4633595109639672,0.4708313500533411,0.8048045984137367
50,0.0,11.315789473684212,24.035087719298254,-7.108589033576762,-0.9742505291181591,-14.331430402561118,0.13614674602595578,8.078163853655141,-14.29022118109583,14.76046975323495,41.65687196447756,-24.67276981206933,-12.627056840501316,22.150108703032423,-17.019510857697163,-10.64196891850704,20.15209125475288,6.4638783269961975,7.6025049686453485,0.1675141590469885,1.0590783122764182,1.1849927018905984,1.3252679903609992,0.6923600834238817,0.5062555551473497,0.3453454727126823,0.2776802295916125,0.3364079003587952,0.3283091651932257,0.3724766604203306,0.7102726695820668
50,1.0,4.071661237785018,21.425986246833162,0.8809668136660509,-3.930685525869382,-5.501017579704747,-0.6838236830756905,37.294130213034116,66.75713514072984,2.0582948893016706,20.531839639359895,-32.421713059826985,9.800156455231978,44.981256269707835,45.22177178067015,2.233731154631613,42.85714285714286,102.38095238095238,2.8987536873252395,0.1675141590469885,1.0590783122764182,1.1849927018905984,1.3252679903609992,0.6923600834238817,0.5062555551473497,0.3453454727126823,0.2776802295916125,0.3364079003587952,0.3283091651932257,0.3724766604203306,0.7102726695820668
51,0.0,26.2280701754386,43.94736842105262,-8.900713907239076,8.019462693901458,-25.861353750668936,2.7472642351463072,34.781834627918286,-43.93958856905403,23.98947762070589,51.30351937464488,-40.48402405041619,-7.102508272576191,45.046338247963426,-54.08404365976747,20.886892013353787,69.58174904942966,-19.391634980988602,15.311972540782573,0.174077302609631,1.4778617906653513,1.2523047490724848,1.4312523836355595,0.7304009727907717,0.6467100742223483,0.3635709839943616,0.0035284050224721,0.5920459626800028,0.5098953614049216,0.435544590481598,0.7483167598519566
51,1.0,5.573651827723469,37.58595729279766,3.2630234278462567,-0.7265528889323081,-9.506024019736792,-0.713997446712189,43.21310364419142,-48.84291348798959,9.966313240438929,43.515064054849574,-33.354886995664145,-7.257675277784392,61.0577416480238,-51.49395244047123,3.066359932117013,51.19047619047619,-29.761904761904766,13.406508176327403,0.174077302609631,1.4778617906653513,1.2523047490724848,1.4312523836355595,0.7304009727907717,0.6467100742223483,0.3635709839943616,0.0035284050224721,0.5920459626800028,0.5098953614049216,0.435544590481598,0.7483167598519566
52,0.0,25.17543859649123,49.473684210526294,-10.467862070899958,14.656298503906196,-27.587228270255515,5.325134938900078,29.5947391080579,-47.784547725579465,25.835995691024884,11.016917531164893,-41.61769513546139,2.2401604667678487,43.46032186814506,-60.42914307231169,23.381699555660475,61.596958174904955,-22.0532319391635,15.547957714472158,-0.1646934042987801,1.970637460158008,1.245872575221743,1.3649629710410522,0.8256899729671754,0.3382657700732204,0.3611417921873039,0.0212217901707795,0.6347534484882176,0.505766406043435,0.5878165497902371,0.5995074918440882
52,1.0,-3.3478103510676815,41.042345276872936,-2.5555403303452184,16.123335672980144,-9.567026423745927,0.4355642549936478,39.16407863942821,-43.302318893405754,1.1056833514349051,4.3135680754873285,-36.73439322059914,9.674068728368168,39.73688275498306,-47.03915279542997,12.31669745933237,34.52380952380953,-20.238095238095244,-1.262726952785309,-0.1646934042987801,1.970637460158008,1.245872575221743,1.3649629710410522,0.8256899729671754,0.3382657700732204,0.3611417921873039,0.0212217901707795,0.6347534484882176,0.505766406043435,0.5878165497902371,0.5995074918440882
53,0.0,6.929824561403519,20.964912280701764,-2.9289118365441125,6.022975002128006,-15.448891321934843,2.4927255392575898,11.167647896689026,-17.334114595909213,-1.6324122802666041,19.47708001603683,-18.536866395305996,1.5557254409091392,13.882824388357973,-24.311485646967203,-1.9407887442673077,19.011406844106492,0.0,-4.910970403474882,-0.0285232632202809,1.30420940501234,0.9657906041095504,1.3808961274431986,0.7606339091801974,0.3430327473839745,0.2105750848106859,0.105659735764432,0.3402921630496506,0.1051563387803349,0.3622266833508105,0.6750429498688227
53,1.0,0.48859934853420217,20.77452044878756,-1.693333143788811,6.93327817473639,-5.6027537150424855,-0.016862441642628845,20.753204205636887,-5.103346047170099,4.470440069853687,20.834302964462893,-15.996369948816746,-4.52409908896877,21.664057802979286,-5.405925520217892,1.7417791355036627,21.42857142857142,14.28571428571428,2.8987536873252395,-0.0285232632202809,1.30420940501234,0.9657906041095504,1.3808961274431986,0.7606339091801974,0.3430327473839745,0.2105750848106859,0.105659735764432,0.3402921630496506,0.1051563387803349,0.3622266833508105,0.6750429498688227
54,0.0,37.10526315789473,9.473684210526322,-3.998876234618298,20.630646303782598,-9.979192311406049,1.1423848956061633,40.24372425108316,-16.016712701982584,10.339713340051638,59.44143399369442,-17.816020661878806,1.4702757332819782,58.73991260148568,-23.320955181482773,9.881331201616916,91.63498098859313,-7.984790874524728,6.317555513763226,0.4501088539641301,1.4507604572938744,1.215320805224169,1.3200063148212278,0.9761187427052082,0.5604769386374306,0.3815568706675749,0.1603089624437478,0.2326215218376801,0.12843225718499,0.3777335325942993,0.6893792598467756
54,1.0,10.767281939920359,13.735070575461439,3.684328165879114,-15.477275830617632,-4.304800387896501,-1.5119065159796108,61.260690331305526,18.653757923655377,9.88532207767614,48.030920933445806,-18.53611426106635,-4.565724495795109,83.44946774977772,14.20968943726486,19.699649790569218,78.57142857142858,34.523809523809554,13.953105770102713,0.4501088539641301,1.4507604572938744,1.215320805224169,1.3200063148212278,0.9761187427052082,0.5604769386374306,0.3815568706675749,0.1603089624437478,0.2326215218376801,0.12843225718499,0.3777335325942993,0.6893792598467756
55,0.0,18.070175438596504,52.10526315789474,-10.460272204008024,-4.358158470266416,-25.31148155499214,-0.4921971825672333,24.67897557794676,-26.734334549886395,11.843987272970047,60.53487142587291,-28.40572872491328,-11.981658269999995,33.29359423377305,-37.38389011331642,-7.163092594726517,46.76806083650189,11.406844106463865,1.3786297044901112,0.5078746176811308,1.0355852624766777,0.8573164205065978,1.2627552235926047,0.7356427157889058,0.4176836648618955,0.2515823219103477,0.2180163368270411,0.5859684112536976,0.195794382512095,0.6132130320947441,0.5728500823076982
55,1.0,10.875859572927983,38.05646036916392,12.729421707721666,-22.19017666083728,-8.888979112431839,-3.2510199521653904,17.09164105244032,35.82744178150268,-9.748166868912023,28.1365471033477,-25.15381795901831,2.354360146710477,24.628914460626426,5.732277787635542,16.310781721004197,29.761904761904745,86.90476190476191,3.0330641983330686,0.5078746176811308,1.0355852624766777,0.8573164205065978,1.2627552235926047,0.7356427157889058,0.4176836648618955,0.2515823219103477,0.2180163368270411,0.5859684112536976,0.195794382512095,0.6132130320947441,0.5728500823076982
56,0.0,38.859649122807014,23.50877192982457,-8.936609947699914,8.690191582805774,-16.400910415795444,2.319077707162265,41.03686111520193,-20.853957628947985,16.27170300240479,42.84352992694891,-16.4892857731745,-7.389369970596027,60.849705887442205,-26.83374101321191,6.122624387631004,95.43726235741445,-2.281368821292773,7.4273960673861135,-0.0972023365105198,1.7439792110807293,1.6971389218819075,1.1476284703946136,0.6275037288739589,0.741648507435156,0.1791615825393729,0.0923065535005887,0.3728748331589867,0.1608484819221121,0.3975458799376129,0.6015506859187019
56,1.0,-1.0133912414042823,22.475570032573277,-1.2529054515197036,10.892791718927008,-6.015541514118839,-0.14856288400728612,77.98522434430953,-8.39350789476786,28.06314222035642,30.450920602877286,-17.155304242663515,2.050064144086272,95.91971956051228,-3.866302621790463,8.654262219800035,76.1904761904762,11.904761904761907,27.020709634965435,-0.0972023365105198,1.7439792110807293,1.6971389218819075,1.1476284703946136,0.6275037288739589,0.741648507435156,0.1791615825393729,0.0923065535005887,0.3728748331589867,0.1608484819221121,0.3975458799376129,0.6015506859187019
57,0.0,38.0701754385965,36.140350877192986,-10.66909959739004,1286.020776885694,-22.284044641414013,24.35260166246365,39.67357610083593,-23.229725328469975,26.82863498064112,39.0301933737834,-25.44950652539969,-13.585530980705718,59.96836686261244,-42.11538798684936,15.625965799505103,92.39543726235739,4.1825095057034245,16.382033843570778,0.5805153161091365,1.5243351689422149,1.2266652669638392,1.5777712642860942,0.8418726628510682,0.2924742060089935,0.1127494278304886,0.0786268090739169,0.5134846198495151,0.1618901121042964,0.6988843583003095,0.6342090866507852
57,1.0,13.499819037278304,31.740861382555163,10.907067236631018,-18.768633964821436,-8.061832156663462,-2.52178182658811,136.15355036555692,-11.192446831055591,-7.609923370241489,20.11801082047926,-23.985181100648823,4.979593464293752,136.35381123260487,-23.98015142404696,-0.9031024863052295,167.8571428571429,16.666666666666675,3.555098426431891,0.5805153161091365,1.5243351689422149,1.2266652669638392,1.5777712642860942,0.8418726628510682,0.2924742060089935,0.1127494278304886,0.0786268090739169,0.5134846198495151,0.1618901121042964,0.6988843583003095,0.6342090866507852
58,0.0,17.719298245614024,37.10526315789473,-8.028873969326966,4.271043245724893,-26.227562038675302,2.6975183569795114,28.477803858990125,-55.242053518232346,28.848893693607238,13.9010821232308,-47.72346939206938,5.818716014631464,32.43998782008708,-64.66130693118404,21.256930174617604,50.570342205323215,-38.78326996197718,21.31179305950219,0.0523594828450072,1.1280538276482477,1.6555190911419415,1.3933385872393595,0.9772918851058272,0.2194209399497522,0.5730967498800948,0.0270975119326535,0.5845208724848687,0.5415917967504044,0.5293798146749047,0.865765328652385
58,1.0,1.628664495113985,36.753528773072766,0.9837011119537831,4.685596228518518,-9.320807058039593,-0.0790630027999839,64.23628945867792,-58.03529312335651,16.734743569632204,6.151883231490207,-35.519700608407575,1.8102720837312014,75.15166991605665,-57.050498259974525,14.735690946805846,66.66666666666667,-42.85714285714287,18.23215567939549,0.0523594828450072,1.1280538276482477,1.6555190911419415,1.3933385872393595,0.9772918851058272,0.2194209399497522,0.5730967498800948,0.0270975119326535,0.5845208724848687,0.5415917967504044,0.5293798146749047,0.865765328652385
59,0.0,30.08771929824563,41.929824561403485,-10.659514875600395,3.8131833909946566,-26.09972169777076,1.7680963603006195,32.62184560994492,-48.699208363379064,29.80146706380853,56.361323084098245,-32.01362666291332,-17.97964011969708,50.17727253559021,-61.22122122246682,30.78848229816813,72.24334600760456,-27.376425855513297,19.294989553796423,0.2999244840646811,1.5396465780345887,1.1430054889983343,1.2055816738784149,0.8610821207339878,0.6675945146889775,0.5008674344943106,0.0732978207028663,0.6015495756255678,0.3562780696655204,0.5614822072011458,0.6034446887575793
59,1.0,7.853782120883079,38.925081433224726,6.227932851830209,-9.471951457640039,-9.118070511583397,-1.2687838652392536,57.804106192580385,-39.0368067354536,2.3511315833788515,35.57746090803309,-28.989874994920417,-2.487522380949214,70.80095406665907,-38.21966085281733,7.375311179017707,70.23809523809523,-15.4761904761905,8.80942141284622,0.2999244840646811,1.5396465780345887,1.1430054889983343,1.2055816738784149,0.8610821207339878,0.6675945146889775,0.5008674344943106,0.0732978207028663,0.6015495756255678,0.3562780696655204,0.5614822072011458,0.6034446887575793
60,0.0,57.89473684210527,46.578947368421055,-9.846896363278379,445.83289325279117,-24.068669320601778,23.1992639254575,39.71859075578201,-21.918543452600748,21.892497510369168,27.37629059013007,-32.41652887230462,-3.0358510154812723,79.61672580026654,-33.133868024041014,17.04694329658785,119.39163498098861,14.448669201520904,12.19271011245501,0.4725576649836063,1.637177740856369,1.6965464718202328,1.5054240807445196,0.9018346409144964,0.1533195196121763,0.1630018948525355,0.1622156973899934,0.5444136771874644,0.318961358498552,0.3026201775344716,0.8439807611820105
60,1.0,12.287368802026787,34.69055374592831,10.523500927155016,-12.006796648288965,-8.872568576970007,-2.507599512440173,171.39592008753132,13.401043694609193,-10.251326221859358,7.862061974991219,-34.02840921276072,14.811306547908842,170.03001911748393,8.053081080822523,3.2549983607829347,204.7619047619048,52.38095238095237,0.48709302345968375,0.4725576649836063,1.637177740856369,1.6965464718202328,1.5054240807445196,0.9018346409144964,0.1533195196121763,0.1630018948525355,0.1622156973899934,0.5444136771874644,0.318961358498552,0.3026201775344716,0.8439807611820105
61,0.0,38.24561403508775,41.92982456140353,-9.16126638378756,34.74001427949953,-24.631982027358358,7.387633929814941,37.25746894655184,-40.95743319561287,37.594982224544935,47.98936481383953,-29.787394310873218,-4.851168214612267,59.94794628257962,-49.182214930034064,27.066017153144738,88.97338403041826,-16.349809885931556,28.71011464760581,0.2083504168996509,1.978721109161772,1.2608508736091617,1.4774240252616888,0.7024874802157767,0.6928049521543063,0.4779024285774081,0.1609705119463275,0.5679096222866297,0.1981550994680727,0.4113034975313177,0.847046542815755
61,1.0,6.297502714440806,37.27832066594281,2.996321514093392,0.48709849393708815,-8.9614079376922,-1.433745082578386,82.66349213824529,-2.6070438714579813,2.291163627991555,35.34777758452749,-20.996166220365197,-3.7511744386813817,98.78764381480434,2.827422581946859,-24.86607027001817,94.04761904761907,33.33333333333335,5.664703566465223,0.2083504168996509,1.978721109161772,1.2608508736091617,1.4774240252616888,0.7024874802157767,0.6928049521543063,0.4779024285774081,0.1609705119463275,0.5679096222866297,0.1981550994680727,0.4113034975313177,0.847046542815755
62,0.0,42.36842105263161,12.982456140350894,-8.635509225745587,3.0650174851009737,-12.413238403428728,2.0647976648629385,32.30662614929567,-9.612032911844038,12.153446863651496,53.680312404362596,-23.265378776227042,-11.93794562684336,64.60465956829282,-23.46992858202601,5.4391805773905455,87.83269961977184,1.9011406844106293,3.629912236162422,0.2897874858401293,1.3583468659198807,1.7316372216457947,1.2876543317510047,0.9903329760810188,0.5938280418619689,0.17301200799937,0.0705310817304276,0.2683689096704996,0.3029763712574569,0.3483308039206012,0.6567205800247704
62,1.0,7.636626854867901,15.653275425262404,2.1278319445232174,-6.473526288601638,-4.362272180438886,-1.588162925270753,96.94300614615481,-0.9469408712877159,5.590187318249207,25.225183334333234,-21.408216859024087,1.4936949731487514,102.17342585925135,-1.0498132390782566,0.9022952214470692,111.90476190476191,14.28571428571428,7.831260343575397,0.2897874858401293,1.3583468659198807,1.7316372216457947,1.2876543317510047,0.9903329760810188,0.5938280418619689,0.17301200799937,0.0705310817304276,0.2683689096704996,0.3029763712574569,0.3483308039206012,0.6567205800247704
63,0.0,23.33333333333334,39.298245614035096,-10.065153500631684,4.028780550001443,-23.64663476121205,1.6676543122094767,28.073925720942693,-30.24179470842351,21.18030973917959,43.90044118978223,-38.56557067379423,-3.6293593625154497,40.813041151067296,-43.45710613022051,4.510909048274159,57.41444866920151,-3.041825095057027,11.649185269670228,0.0398887975354286,1.3428429589178454,1.548608362526282,1.2088263991252757,0.9508124873687333,0.7867917831264565,0.1623496156222703,0.0424326140445618,0.5369979694695307,0.4102067569202158,0.6661291230213049,0.8964666954212936
63,1.0,2.0267824828085423,32.73615635179152,0.9354646504624142,3.916054909447797,-8.764595105038996,-0.423764856294917,55.21360894945075,-19.834517984742682,1.43867416907284,35.140253460603255,-34.054826826864456,0.583833081029872,72.76469302807871,-40.00846853327656,7.487490291380006,58.33333333333333,5.952380952380931,2.8565043309994653,0.0398887975354286,1.3428429589178454,1.548608362526282,1.2088263991252757,0.9508124873687333,0.7867917831264565,0.1623496156222703,0.0424326140445618,0.5369979694695307,0.4102067569202158,0.6661291230213049,0.8964666954212936
64,0.0,53.85964912280703,13.859649122807017,-11.508188552149168,784.2562841718088,-15.76589502854061,15.781003666057858,45.2766011939751,-21.65949753332148,26.488828688701773,28.030118533721637,-39.992137170172256,-5.804295545599336,76.04776063372837,-41.38714109215213,21.92232432340655,122.43346007604563,-11.026615969581755,15.374986064770487,0.5123234439458753,1.5972640865005188,1.5271840179305023,1.5834947019022727,0.6222778831270482,0.1977503726413915,0.5902524473960106,0.2516889803103584,0.35130812615164,0.528153557916689,0.7407668084485814,0.6274623663295379
64,1.0,12.812160694896836,21.425986246833162,5.528863585232502,-14.843481479136212,-5.893262305427783,-1.1463919975646775,147.89983642000476,35.50916547298455,0.6257541942911615,7.7875122256318985,-39.44365588461082,2.9096595436369443,175.7192293893251,23.996430088400157,-11.371422326931047,179.7619047619048,64.28571428571428,6.257081403818487,0.5123234439458753,1.5972640865005188,1.5271840179305023,1.5834947019022727,0.6222778831270482,0.1977503726413915,0.5902524473960106,0.2516889803103584,0.35130812615164,0.528153557916689,0.7407668084485814,0.6274623663295379
65,0.0,14.385964912280702,27.280701754385973,-5.177118356442079,13.707626940958907,-15.378262041758973,1.7212931304585233,19.535668902491366,-16.86228132034956,12.205100041267404,50.16899840081037,-18.310388059911464,-10.030572867440357,27.243973164386293,-15.306309933634621,-4.305625688954895,36.50190114068439,5.703422053231955,7.002371544144362,0.1469100007715828,1.4937651125502724,0.961786017977027,1.5881074055051112,0.8386341710017043,0.5694755562082479,0.2986645290149471,0.2943272497989924,0.3558615975340994,0.1462798763357025,0.283232913780496,0.5427732937817439
65,1.0,3.673543250090483,22.692725298588478,1.3696196306124175,1.1734520755237288,-5.527145732062111,0.009496869638980776,18.48778923229981,63.378050195150706,-6.0640545498138465,30.868439166658202,-19.51617845578938,1.570196872349383,24.09933391123755,87.58583311181513,-12.547170582072376,22.619047619047628,100.0,-4.467244005159232,0.1469100007715828,1.4937651125502724,0.961786017977027,1.5881074055051112,0.8386341710017043,0.5694755562082479,0.2986645290149471,0.2943272497989924,0.3558615975340994,0.1462798763357025,0.283232913780496,0.5427732937817439
66,0.0,27.543859649122826,21.75438596491228,-8.749402309631527,-1.8712801885197416,-20.139088037454655,0.6632780442997976,27.328912580912768,-37.79570244887967,26.215408360017033,50.60147390746956,-23.706519820938475,-10.369961711958764,46.78379747645263,-57.24357458556963,27.29205887102262,61.97718631178706,-24.334600760456283,17.505241377162882,0.3446695792317112,1.062688307374316,1.495718779750875,1.4256381358378207,0.7432213140761266,0.4942753822344761,0.6504895266834654,0.1340848353723188,0.4662567932502718,0.209421610288821,0.6509222042440532,0.563278866261994
66,1.0,8.90336590662324,27.95874049945708,5.9176244543178935,-9.437288088608453,-7.036060484027207,-1.880121598042428,88.17817066187766,-14.299489823248335,-0.5629364553571214,25.023337942567615,-32.99688726361928,13.587746648474697,95.49214347104218,-20.38021853440588,-9.30823217131076,104.76190476190479,9.523809523809511,5.483856970531287,0.3446695792317112,1.062688307374316,1.495718779750875,1.4256381358378207,0.7432213140761266,0.4942753822344761,0.6504895266834654,0.1340848353723188,0.4662567932502718,0.209421610288821,0.6509222042440532,0.563278866261994
67,0.0,60.96491228070175,-1.4912280701754321,-15.441033342170375,36.66375110191238,-10.433512573487825,3.1328800576963634,44.670399351948696,-41.87532862185187,40.97253757927757,24.19684414408245,-33.56306957331453,-15.373071870583788,82.14874071665778,-51.631679659812676,32.91012713323236,131.93916349809888,-42.585551330798474,25.28825776981616,0.4089598119528816,1.760949345896945,1.640956631605528,1.3025669310201593,0.7028578852195264,0.138568231982558,0.6988639069138303,0.0413431893697994,0.239049040639974,0.5655548727830274,0.3300381020512881,0.6240082301524612
67,1.0,11.708288092652918,13.228374954759303,1.115600053068988,-11.060196209300132,-3.819588817154762,-1.5927677603722934,170.36143149024014,-44.16795493894855,-11.141282144097175,16.927185060306037,-33.38565373216237,-10.80035325585309,182.79416092141378,-48.09051825289179,-5.4533469328684525,202.3809523809524,-36.90476190476192,-10.00756393067701,0.4089598119528816,1.760949345896945,1.640956631605528,1.3025669310201593,0.7028578852195264,0.138568231982558,0.6988639069138303,0.0413431893697994,0.239049040639974,0.5655548727830274,0.3300381020512881,0.6240082301524612
68,0.0,32.719298245614034,37.89473684210527,-8.831162434829087,-2.318765798064948,-24.27351240766711,0.28285572379935786,35.60813927076405,-41.172575415941516,28.97967631309104,47.75646510151073,-28.47083077181808,-8.370265141501454,53.56577062426899,-51.40359806715254,24.9440450738734,79.46768060836501,-19.01140684410645,20.448564932906336,0.3079934983748535,1.2087714016160171,1.6128933415001652,1.2193487777966887,0.7585156808019252,0.469574994328531,0.4693961388460017,0.1075249817083753,0.5515407168874262,0.3174915652518641,0.2938605670426207,0.6906983215269044
68,1.0,8.432862830256948,35.1067680057908,5.764720412236102,-9.042541669263693,-8.53525570792465,-1.691922194204376,97.64773646470695,-21.20533306925463,-3.0089273023863328,27.764972010711908,-31.623235748477796,7.028470371946661,112.49889229722206,-15.496800532772392,-7.335639315859055,114.28571428571432,5.952380952380931,3.242730695895224,0.3079934983748535,1.2087714016160171,1.6128933415001652,1.2193487777966887,0.7585156808019252,0.469574994328531,0.4693961388460017,0.1075249817083753,0.5515407168874262,0.3174915652518641,0.2938605670426207,0.6906983215269044
69,0.0,7.982456140350891,37.89473684210527,-1.5725029189670447,8.99166835093137,-20.515236090305788,2.9155615989123085,10.790971400563286,-13.497264419099563,4.072647173128119,12.28999709117935,-30.46193966945333,-0.22287073936095858,16.083478855182086,-22.234250361898734,2.099226875073268,19.39163498098859,19.01140684410647,2.7200408317084754,-0.0043067851353251,1.311294845161243,1.0782303770887065,1.5582842737504212,0.9571328722354858,0.2531728994712194,0.1019502543166869,0.2609969642285411,0.4563573860783306,0.3381289801808389,0.2436927403796255,0.822444474046909
69,1.0,-0.21715526601521207,29.153094462540707,-0.5138732946667002,7.272233461528743,-7.273831879603043,0.0599317747189021,24.25562285990628,59.758516302847234,-0.23178006067112733,2.4615591359870903,-34.99267791892519,11.8876584304079,22.33006224002143,47.245203679082806,-0.3148386951340676,23.809523809523814,105.95238095238093,-0.5573529086412732,-0.0043067851353251,1.311294845161243,1.0782303770887065,1.5582842737504212,0.9571328722354858,0.2531728994712194,0.1019502543166869,0.2609969642285411,0.4563573860783306,0.3381289801808389,0.2436927403796255,0.822444474046909
70,0.0,19.21052631578948,62.36842105263158,-5.763774407512812,40.80412862461307,-28.363257617130877,10.721355214723438,35.63875807274734,-33.50939911819161,6.264575556821272,52.567314662968776,-37.3796612703685,-7.871964262379061,35.072825392143535,-44.93053012904923,12.568987548027465,61.216730038022796,7.984790874524705,0.4672828267741652,0.4265262940009069,1.4472129641413352,0.8193959491825611,1.4964176281376649,0.6574666273014121,0.5026191026312019,0.4337313755739954,0.2702055657111097,0.6534236072232061,0.3581686274043016,0.4380189116245868,0.6969370995309876
70,1.0,9.50054288816502,44.462540716612374,10.744857164173549,-13.863978027810331,-9.958159798741207,-1.9621143023837107,36.008557701637756,34.422748880275165,-16.52836477789119,19.716948001126223,-35.91872603349812,10.785855315308712,34.89481625771758,20.731742367208717,1.445464687526421,48.80952380952381,94.04761904761907,-5.752513571151008,0.4265262940009069,1.4472129641413352,0.8193959491825611,1.4964176281376649,0.6574666273014121,0.5026191026312019,0.4337313755739954,0.2702055657111097,0.6534236072232061,0.3581686274043016,0.4380189116245868,0.6969370995309876
71,0.0,61.31578947368421,34.210526315789494,-11.591356263869447,1.1395145929636863,-21.11593695569024,0.05505531801150987,39.25081760098954,-20.2729894106518,26.736359807787213,32.86880946117512,-32.12350777695949,-13.256834763598135,82.39252332994018,-36.07072470737728,18.88370043189409,123.57414448669198,6.844106463878319,15.421811683204359,0.3965364275746271,1.7014993890204744,1.6221084791377338,1.0420706337363783,0.6755128276515772,0.1915513043950046,0.2033821791903128,0.1766295694112058,0.4828103949918235,0.3528940928931752,0.6439051096785277,0.7427970858009272
71,1.0,10.640608034744826,30.275063336952602,7.133988535013325,-13.882580622165719,-7.739610036985423,-2.847940582530617,148.77488409715184,21.84357878085079,-2.337120999001563,18.82337250424626,-36.528847363190856,10.3463843527965,174.31760222195444,-3.8622090267974585,7.86215032862545,175.00000000000006,58.33333333333333,5.129329438755059,0.3965364275746271,1.7014993890204744,1.6221084791377338,1.0420706337363783,0.6755128276515772,0.1915513043950046,0.2033821791903128,0.1766295694112058,0.4828103949918235,0.3528940928931752,0.6439051096785277,0.7427970858009272
72,0.0,26.40350877192983,51.84210526315791,-10.853441551072907,6.368732604217331,-26.357698592663535,1.237615246696766,27.342867706403396,-44.85580963794011,20.580428530178807,40.97819185500193,-22.40546689709828,-10.599856739199875,45.20320775026985,-49.677659708627196,10.870413984499926,60.4562737642586,-16.349809885931556,9.966791091308288,0.1372667401202423,1.7647348896600352,1.064615799543632,1.1878974810648433,0.9810672617461396,0.5761901597786453,0.5639806755454336,0.1610679822245492,0.6200740200673498,0.1223479960455464,0.2617207942575087,0.6703251789332898
72,1.0,4.451682953311598,40.22801302931596,3.6279807908477846,-1.4063259278810691,-9.289621576666152,-1.162717802498503,35.53452883087176,-7.318887521402962,-2.6318176597230902,21.007144130554845,-18.610036030136413,3.2995409819912447,42.943434810595036,-12.812632284297488,-7.230496780661877,41.66666666666667,29.761904761904788,1.020143075217761,0.1372667401202423,1.7647348896600352,1.064615799543632,1.1878974810648433,0.9810672617461396,0.5761901597786453,0.5639806755454336,0.1610679822245492,0.6200740200673498,0.1223479960455464,0.2617207942575087,0.6703251789332898
73,0.0,47.19298245614034,65.87719298245614,-18.340688986469146,5.006185758048787,-30.56571862031251,3.44587383923991,29.766752818221143,-48.147852223298045,42.85586199377973,35.87659978172275,-34.30143606486191,-14.101173406140921,69.678039299388,-57.27878383259648,25.35491251922293,90.49429657794677,-14.068441064638781,24.674774097352845,0.2455138602340932,1.9461535684754785,1.2767066715178896,1.0683908542716318,0.7036518645586969,0.3919053727589539,0.5327247890670664,0.1441403089793646,0.6981502220505744,0.4099179274422327,0.3749110541564657,0.5616784995933213
73,1.0,6.67752442996743,47.43032935215346,6.265775445027888,-6.530282712962865,-10.343998918597686,-1.0205027156260593,95.39274868905439,-22.249263530816986,0.6155881511282324,12.371625810158005,-30.97251910804707,6.955332165411965,81.74206336491186,-18.146468873421263,0.7421622851342846,108.33333333333334,14.28571428571428,7.2320661579626355,0.2455138602340932,1.9461535684754785,1.2767066715178896,1.0683908542716318,0.7036518645586969,0.3919053727589539,0.5327247890670664,0.1441403089793646,0.6981502220505744,0.4099179274422327,0.3749110541564657,0.5616784995933213
74,0.0,19.21052631578948,9.912280701754405,-5.8381315759990615,4.577029418075962,-12.748617636508076,0.5951836112406461,22.848563348477736,-15.3065864936495,6.382675095261869,7.757719416140452,-38.695120262094306,4.15656058361944,34.859121703883964,-35.379932481646506,6.077404975466627,46.007604562737626,-6.8441064638783295,0.35756575335896545,0.2123392378882244,1.2886011514702376,1.1889623499193642,1.4620816148927531,0.9554508385960454,0.0373305722475372,0.4164209069061405,0.1700675072688501,0.2903952223939847,0.4975956756112281,0.5680293441745534,0.7242445814671529
74,1.0,6.152732537097361,17.698154180238856,1.178203008509593,-2.925543676235076,-4.889303713822224,-0.4165477609084256,35.6215119819717,18.523355321472067,6.437368653159226,12.983030123859084,-33.191099481061,-13.789672269745735,22.82606924282289,19.80011854645005,-1.8667434289706186,44.047619047619044,39.2857142857143,7.685900552561198,0.2123392378882244,1.2886011514702376,1.1889623499193642,1.4620816148927531,0.9554508385960454,0.0373305722475372,0.4164209069061405,0.1700675072688501,0.2903952223939847,0.4975956756112281,0.5680293441745534,0.7242445814671529
75,0.0,48.421052631578966,12.89473684210527,-8.529803344162556,1265.0916844391181,-14.597934305801797,14.890875801366166,45.33906061726598,-13.974536366630597,17.114689639093395,48.635471400063565,-34.092199274516545,-10.940983170575125,70.68033550770487,-42.76398372152867,25.705494270233675,114.82889733840302,-3.041825095057027,8.932635398834657,0.591523960746859,1.774031771828706,1.2408016260512615,1.4076203847671178,0.9819974437084034,0.4348396008840598,0.5030600341423549,0.2675246906596218,0.3475816966248217,0.4503384709562184,0.748990734861049,0.6553968305089979
75,1.0,13.26456749909517,21.353601158161382,7.462217916394964,-20.060108997771064,-5.517267491313493,-2.5080501211299566,116.74487817449206,46.286424802136224,-3.1735320601324446,33.37083618732686,-37.79338275451247,2.603658351341853,136.9054759409707,24.128342397947367,6.955805571960472,145.23809523809524,77.3809523809524,4.441493271484864,0.591523960746859,1.774031771828706,1.2408016260512615,1.4076203847671178,0.9819974437084034,0.4348396008840598,0.5030600341423549,0.2675246906596218,0.3475816966248217,0.4503384709562184,0.748990734861049,0.6553968305089979
76,0.0,62.63157894736844,9.649122807017552,-13.06027218936514,3.059567947546138,-14.016269614825006,0.9223018766046476,33.512749981694114,-30.935949534035366,39.46476204581477,58.452632964567755,-28.014258143064495,-10.289056291350507,83.69600905359003,-44.94095559564393,27.694304054389796,116.34980988593159,-24.334600760456283,26.64706232206323,0.3346547442596263,1.976721920805505,1.586223816462741,1.026868652682273,0.9600882707359674,0.7068128588350975,0.631861996133005,0.1569877500222835,0.3250172294432552,0.4019057637244575,0.3842511966347438,0.7835047034718658
76,1.0,9.301483894317775,19.290626131016996,3.2746088083302816,-9.501211608082272,-5.080808497188238,-2.8572131168690174,121.27491791896361,8.837228934448937,-7.786944907581805,46.65306992398443,-31.003955784554172,-5.403767018674143,133.93509250442688,-4.045523653539096,4.944003229795246,141.66666666666669,29.761904761904745,-4.430797491619409,0.3346547442596263,1.976721920805505,1.586223816462741,1.026868652682273,0.9600882707359674,0.7068128588350975,0.631861996133005,0.1569877500222835,0.3250172294432552,0.4019057637244575,0.3842511966347438,0.7835047034718658
77,0.0,9.210526315789469,60.52631578947369,-2.870486449446319,2.9644340792645885,-28.2499845413824,2.1118728465744585,14.367961354033575,-38.05577065569845,7.003094565763379,50.94922094826144,-34.694532597381155,-17.362011749741455,18.18698082835084,-43.92714813615871,6.958991305474238,24.714828897338403,-0.760456273764254,4.356563408113434,-0.0701047373553945,1.1161672673721117,1.3296784232695462,1.1560860994336335,0.7047130177363575,0.7848548835454761,0.5697588205271502,0.2925867199930051,0.643908732726655,0.4579825467013435,0.2075662974369316,0.6814468452995596
77,1.0,-0.5790807093738914,43.52153456387984,-1.3415154082739633,6.758167171589702,-9.917020198469206,0.12669205911259862,27.04120436571347,29.76210632332197,10.295282514678306,28.262322526062977,-36.28159377936342,2.4548494669867638,42.42102477754817,31.212766760637688,6.459182695426335,26.190476190476186,85.71428571428572,9.280010516587467,-0.0701047373553945,1.1161672673721117,1.3296784232695462,1.1560860994336335,0.7047130177363575,0.7848548835454761,0.5697588205271502,0.2925867199930051,0.643908732726655,0.4579825467013435,0.2075662974369316,0.6814468452995596
78,0.0,45.000000000000014,12.10526315789473,-13.258362385537193,-1.1087552298045367,-14.939127939021734,0.5182069620692342,41.540801920534484,-34.29940073163985,28.07513164168247,38.406730696086285,-18.74285635432862,-18.18032388376909,67.35284634865467,-41.88660024395235,15.194284836288574,104.56273764258555,-26.23574144486692,14.766380243579261,0.4074165939137574,1.6647560575229046,1.2668425191061852,1.020221680986211,0.693554077901257,0.3500598645357535,0.6645448370659175,0.1497578267605494,0.3351025710638615,0.2520434075631571,0.4242185012128397,0.8423389503436722
78,1.0,10.188201230546511,19.706840390879464,4.376055065499429,-15.593971066956513,-5.869695128933861,-1.8964776670945094,92.50726106269231,-0.5589665133348798,7.227688080655348,13.939548642223244,-32.51407230366357,30.158815612976262,110.48400960065399,-5.536594168119146,1.914780807294747,111.90476190476191,19.047619047619023,11.613373623461221,0.4074165939137574,1.6647560575229046,1.2668425191061852,1.020221680986211,0.693554077901257,0.3500598645357535,0.6645448370659175,0.1497578267605494,0.3351025710638615,0.2520434075631571,0.4242185012128397,0.8423389503436722
79,0.0,36.92982456140352,66.6666666666667,-15.86450694150976,-4.111132239208548,-30.109535255718313,-1.5485891798216134,28.662335848592324,-48.54066649081435,45.88257461490528,45.370978669896346,-47.477169475078206,-13.430220212924748,58.459222079320526,-56.16346354389925,17.617532844598237,75.66539923954372,-14.448669201520914,30.275548578761224,0.3959195592604391,1.177537382190088,1.4425907676562573,1.1682716241522704,0.6926930582871847,0.3239697297259746,0.5074112347749415,0.2257475652644775,0.6994666645842548,0.5306786132398975,0.6907248378448464,0.7123424977868213
79,1.0,10.332971407889978,47.91892870068766,10.778399270035788,-14.909453343519175,-10.855567777328524,-2.2558625013200384,94.3129957902219,6.392732366976572,-6.732143226341503,21.485551385128797,-41.12321253331942,-2.127275831581643,111.69927633681915,-0.3653917638382853,-8.027535390475204,114.28571428571432,57.14285714285714,4.203338170655191,0.3959195592604391,1.177537382190088,1.4425907676562573,1.1682716241522704,0.6926930582871847,0.3239697297259746,0.5074112347749415,0.2257475652644775,0.6994666645842548,0.5306786132398975,0.6907248378448464,0.7123424977868213
80,0.0,21.403508771929825,24.035087719298254,-8.231460403611957,9.054710399419497,-20.182813770386833,2.451793441489203,23.84175969428375,-33.69495319622968,22.046181816177768,8.176588738871725,-44.9358290311544,-3.9179119916597838,38.217672662959366,-46.85150172437772,9.722153263040024,49.80988593155893,-17.870722433460063,13.941856946881224,0.099878240051873,1.3804382553566428,1.1854717524207323,1.5326726162414832,0.606232867103376,0.0059793012228422,0.3464281628198279,0.0770072761874942,0.4505316884396064,0.569283034664079,0.7289338934451524,0.7460016385059565
80,1.0,3.7459283387621944,27.88635541078537,0.4664028889135974,2.757436516286238,-7.114084557852962,-0.33346341701114834,43.39300347209986,-17.895617196703217,-2.0524823885724075,-11.456106627745456,-32.999870931018926,3.906930233575412,48.38310603512832,-25.455827251672204,8.266257472303629,48.80952380952381,4.761904761904745,-1.502134857552151,0.099878240051873,1.3804382553566428,1.1854717524207323,1.5326726162414832,0.606232867103376,0.0059793012228422,0.3464281628198279,0.0770072761874942,0.4505316884396064,0.569283034664079,0.7289338934451524,0.7460016385059565
81,0.0,13.421052631578956,65.78947368421053,-3.8352432365752476,16.906703881434403,-29.546310246795272,6.363104620037552,25.66478128930012,-27.8160809862811,5.337677650806039,7.305644659835919,-42.41173897499998,9.714451398142643,25.798927101756863,-45.71938146800335,12.350721928582132,42.20532319391634,19.39163498098857,1.6602446896327616,-0.0460382665103034,1.9369203649637965,0.888123958173974,1.4046697041635776,0.9392105251907484,0.3032967667329676,0.1029376553998918,0.2270320246767952,0.670847876262155,0.4457096469116673,0.6620194499267675,0.5375586428205381
81,1.0,-0.8867173362287484,46.000723850886715,-0.7337545031450787,9.784704756806129,-10.268117989675051,0.7129484053904012,16.633205148128027,26.74026659395683,2.271181323980187,4.947022860317496,-37.584638249242886,6.600258755297739,17.1054417816499,5.4660364328117605,12.702850993013737,15.476190476190466,84.52380952380953,1.6687390497479804,-0.0460382665103034,1.9369203649637965,0.888123958173974,1.4046697041635776,0.9392105251907484,0.3032967667329676,0.1029376553998918,0.2270320246767952,0.670847876262155,0.4457096469116673,0.6620194499267675,0.5375586428205381
82,0.0,39.82456140350876,23.42105263157894,-11.420923917604187,1.7767891709565387,-19.98929246075297,-0.13650845902346553,32.164783447303066,-30.69379127036125,34.76442710052303,57.526101245689,-39.825876046996136,-7.089254506110976,61.2872191209493,-51.358237899570746,26.106591905749067,84.03041825095056,-14.828897338403046,23.991475792713516,0.3576723413501799,1.4413079262217203,1.2861470054976305,1.2067396633002128,0.6772549807482102,0.6607486979018299,0.4978172157857621,0.1901982184026404,0.4604846809933575,0.4560842202986116,0.76742003420105,0.7569658507789387
82,1.0,9.572927976836754,28.736880202678215,5.040539805205224,-11.96538335177305,-7.299810574414933,-2.212553201488765,82.51454716741713,19.29146274090772,-1.1169046982726805,39.91491708259467,-35.2976533305909,-8.17874181998267,118.69822055987686,-7.532747143539709,-6.4142028293662,100.0,53.571428571428584,3.80273955892394,0.3576723413501799,1.4413079262217203,1.2861470054976305,1.2067396633002128,0.6772549807482102,0.6607486979018299,0.4978172157857621,0.1901982184026404,0.4604846809933575,0.4560842202986116,0.76742003420105,0.7569658507789387
83,0.0,26.2280701754386,36.66666666666667,-6.059707935602265,-4.1011948949697725,-21.989791511847688,-0.3645663397364274,35.085699774303606,-31.081238223712916,15.122169666135775,29.076709229541887,-36.55181144095641,-10.940453950771367,45.20151905702357,-39.05319844712194,13.920839824741083,69.96197718631178,-5.703422053231943,8.956473439586201,0.4638664361232806,1.1558899399636666,1.115741845477991,1.2556855706314016,0.6089147130288602,0.1630885841204891,0.4285029884467798,0.1943291030861644,0.5058727522747747,0.4652175351100247,0.2965565705298323,0.894873982151386
83,1.0,11.129207383279027,32.26565327542523,8.680405708560412,-18.601548822717785,-8.277183139107336,-2.349304895106674,75.80185561517145,14.449519267479083,-0.3073088908140953,4.554445085787595,-30.041964648844232,3.5056186430306724,83.0702166905171,12.618829952710286,-7.989845833900411,95.23809523809526,51.19047619047621,8.518524355889845,0.4638664361232806,1.1558899399636666,1.115741845477991,1.2556855706314016,0.6089147130288602,0.1630885841204891,0.4285029884467798,0.1943291030861644,0.5058727522747747,0.4652175351100247,0.2965565705298323,0.894873982151386
84,0.0,61.14035087719301,13.771929824561413,-11.873581479688244,77.85700207119805,-14.911385495981033,7.1535482026932495,35.57694759095587,-16.187325215879365,26.295990293953686,66.15976039060776,-27.292357395572186,1.0255245679927416,82.2396828453428,-37.940888958195664,20.54762736836684,117.87072243346009,-4.562737642585557,14.312123887245429,0.3214236468424916,1.715363563622769,1.715626231776255,1.585439879329599,0.792611936214632,0.7998028750067738,0.4429057682337951,0.2119486943914964,0.3339961153429201,0.2261985068453213,0.6395227917523532,0.7170748065134193
84,1.0,8.885269634455284,19.507781397032197,4.808499642494102,-3.893042482846909,-5.6629586637447655,-0.8282715508240113,125.3931105163519,41.620073434182146,-5.853865540272718,40.996228206039184,-22.28205032107512,6.761688228517116,155.09545676716928,11.400748132667182,11.137921602261258,145.23809523809524,69.04761904761905,-0.9342010516168342,0.3214236468424916,1.715363563622769,1.715626231776255,1.585439879329599,0.792611936214632,0.7998028750067738,0.4429057682337951,0.2119486943914964,0.3339961153429201,0.2261985068453213,0.6395227917523532,0.7170748065134193
85,0.0,41.140350877192986,48.333333333333364,-17.17699534493009,13.8499778666485,-27.862859184047817,4.251549672566801,32.52851166490458,-52.806074854083576,38.54521170035814,39.82013858401634,-24.579952672814585,-7.14313512325746,63.38268335248722,-65.58779288003662,33.60382489105478,86.31178707224333,-30.038022813688215,21.725222973347726,0.1812401521583464,1.6387941562628738,1.5028550917505303,1.495540705343705,0.6501288790445138,0.4765300188996315,0.6735737529844917,0.1018208391093524,0.644584802166835,0.1255939257317777,0.6159460020330446,0.8021940048671192
85,1.0,5.374592833876202,41.5490408975751,3.7691718212392367,1.3459002618645854,-10.324258610131864,-0.8461477071602719,91.07318485998223,-41.0388421449044,18.999376112099853,20.794748678478726,-8.680404061486591,-10.397609363011428,83.81058865381108,-35.999112269919245,0.29752878890061396,101.19047619047619,-16.666666666666686,22.857257444471067,0.1812401521583464,1.6387941562628738,1.5028550917505303,1.495540705343705,0.6501288790445138,0.4765300188996315,0.6735737529844917,0.1018208391093524,0.644584802166835,0.1255939257317777,0.6159460020330446,0.8021940048671192
86,0.0,26.84210526315789,6.315789473684208,-7.9387877364121895,6.207816624301343,-10.12378415727131,0.31213399593945645,27.669664843148034,-12.983787534400882,13.442350807212144,33.968415963185315,-42.78396676346392,2.974535972214598,45.69470953371011,-27.9297816442315,3.080648484362447,61.596958174904955,-7.604562737642584,5.528194014349746,0.1949536698462664,1.1962745782931743,1.5182591701713757,1.5479472864493469,0.6783240831169057,0.4886804064673838,0.1747172989240123,0.0315350557804273,0.2190802694007515,0.583081616088771,0.6314366253413131,0.8868795123194861
86,1.0,5.066956207021356,13.26456749909517,0.5438112915000293,-0.9461528252674878,-4.564588470682162,-0.7512786623164569,76.66404005641192,-12.478581879022643,-1.6367720213112058,23.96365039252608,-38.337509404310545,-5.832512922382726,82.79447687915882,-20.141645945023424,2.636142974154687,85.71428571428572,-1.1904761904762085,-0.7441894810385596,0.1949536698462664,1.1962745782931743,1.5182591701713757,1.5479472864493469,0.6783240831169057,0.4886804064673838,0.1747172989240123,0.0315350557804273,0.2190802694007515,0.583081616088771,0.6314366253413131,0.8868795123194861
87,0.0,23.684210526315795,35.52631578947367,-10.11995531688401,10.884015048972518,-22.779403322373692,4.112178166342195,27.865142665939292,-31.330676779465772,13.862919437589461,34.40451330917931,-43.317256251418904,6.438084656090526,41.411895740233206,-45.48121439674411,6.235902949389804,57.794676806083636,-6.8441064638783295,3.65787287089086,0.0701745357339587,1.484306586922033,1.2078726414590468,1.5372307731327663,0.7800106074134956,0.6322818662162115,0.3675961125016589,0.1151120038860854,0.5202327559773332,0.547799576682033,0.5764650766883175,0.5091018282588902
87,1.0,2.533478103510678,33.478103510676775,0.30537821053147063,5.001698241851216,-8.008405867326374,0.18128334126015222,45.12318948778322,-16.85303753518387,17.08808503819821,39.541167060185046,-37.92921466493917,-16.59045447876092,50.26365751702584,-2.426138388451071,-5.557354460705,48.80952380952381,10.714285714285698,17.584904228833764,0.0701745357339587,1.484306586922033,1.2078726414590468,1.5372307731327663,0.7800106074134956,0.6322818662162115,0.3675961125016589,0.1151120038860854,0.5202327559773332,0.547799576682033,0.5764650766883175,0.5091018282588902
88,0.0,12.631578947368439,29.035087719298257,-5.254569047365121,2.5846456056758838,-22.495707842737822,-0.19137215033921962,15.714487416379729,-41.5554122271398,9.207728215430233,59.45113043997421,-37.78364626265692,-20.83487869056335,24.412660937992214,-60.04031507595856,14.87959215353849,30.038022813688194,-24.714828897338403,4.006324493148108,0.316773171567478,1.1411496643193044,0.9860795413728004,1.449202473259584,0.843843522518556,0.5352422129310596,0.5561630409470788,0.0579453700386734,0.5242303720650184,0.5555084102309086,0.5574849765515691,0.5095267606240546
88,1.0,7.600434310532034,32.500904813608386,5.9081151252998065,-9.500511428268087,-7.816145964089138,-1.0480946244480815,31.74733425720828,-41.43913849986013,4.038708118534018,52.59064851670272,-33.04561118525129,-28.944772627456306,32.800100485564364,-48.38840231859606,9.917870892852942,41.66666666666667,-22.619047619047628,10.227884912041851,0.316773171567478,1.1411496643193044,0.9860795413728004,1.449202473259584,0.843843522518556,0.5352422129310596,0.5561630409470788,0.0579453700386734,0.5242303720650184,0.5555084102309086,0.5574849765515691,0.5095267606240546
89,0.0,24.385964912280713,16.57894736842107,-4.080050389036782,1.4276997062335983,-11.594103972743063,0.11978807099217725,25.566317726589503,-5.179981617547491,5.856191497781182,23.153806712729306,-25.855040392580243,-6.2259634349628445,42.42880828222868,-14.217837423674172,0.9779854547349753,55.893536121673,10.646387832699599,1.607164830456706,0.1175892580435077,1.2128832962487857,1.384603253796986,1.2658115817605493,0.6426385926207656,0.3175370947659788,0.1503373932931542,0.2503253386086372,0.2577585130061701,0.3468613171312212,0.4713501617715833,0.8802746139175324
89,1.0,3.0944625407165915,15.635179153094448,2.1365381270159745,-0.7392490425274123,-4.538558184544894,-1.291892032291564,58.4161697862674,73.41489789811853,0.06814746554955065,9.955182427253373,-33.16750755867625,9.668646280159887,75.66403447828446,49.60716656962396,4.023342791284357,63.095238095238095,100.0,2.5226562945675823,0.1175892580435077,1.2128832962487857,1.384603253796986,1.2658115817605493,0.6426385926207656,0.3175370947659788,0.1503373932931542,0.2503253386086372,0.2577585130061701,0.3468613171312212,0.4713501617715833,0.8802746139175324
90,0.0,44.64912280701754,59.38596491228072,-11.874403672072775,0.37181556821461736,-27.840805197874875,2.035085656667901,39.347195624258944,-31.786023033481705,29.544981045251628,22.318598688591408,-44.895999223405525,-4.32328721505657,66.85254647628742,-38.349235965455684,13.621190754913947,100.76045627376425,8.745247148288971,17.794356537753583,0.4877035179502522,1.2514962502188358,1.5390692018106875,1.2320104325413368,0.9008504157885892,3.43600672763733e-06,0.3657296045391242,0.2863858060168701,0.6239002567649454,0.5535660626096803,0.3512557690073865,0.5579247862844938
90,1.0,12.05211726384363,40.82519001085776,13.357201551065012,-17.97433338680159,-9.230338540312054,-3.2321715967186027,115.77316558011175,48.897117994213104,-14.972564570068236,-8.88484045255118,-39.67945012910127,12.09288288665441,131.04242377678835,8.165583202536354,8.207030896755363,141.66666666666669,109.52380952380953,-1.5002255314487734,0.4877035179502522,1.2514962502188358,1.5390692018106875,1.2320104325413368,0.9008504157885892,3.43600672763733e-06,0.3657296045391242,0.2863858060168701,0.6239002567649454,0.5535660626096803,0.3512557690073865,0.5579247862844938
91,0.0,16.140350877192986,24.385964912280713,-6.644506688036911,2.8798909731544864,-17.916279142145598,0.634377873910319,18.304128465731463,-22.523170318007956,15.922675793103004,38.61555920672739,-38.882722288553154,-6.300544177916079,30.299935109708144,-37.253221015484904,1.5853848211478505,37.26235741444868,-3.4220532319391483,9.136241543292192,0.0244642320187206,1.46931620752658,1.1084715494857849,1.1024694543811062,0.8211960869319007,0.6020742052836523,0.3979389780646091,0.215369031769956,0.4178122960006707,0.4861093092931939,0.6458307148619571,0.6089547012754424
91,1.0,1.0857763300759826,26.112920738327894,-0.08048688521471448,1.799035561884188,-6.226788755806356,-0.6014917006317511,30.796570078263596,31.35484261146746,7.4512622713237775,29.987963338357737,-35.26822649636736,-2.4282932360171205,14.792822549754824,13.226481534520973,22.201421422000323,32.14285714285716,65.47619047619047,7.507969509482293,0.0244642320187206,1.46931620752658,1.1084715494857849,1.1024694543811062,0.8211960869319007,0.6020742052836523,0.3979389780646091,0.215369031769956,0.4178122960006707,0.4861093092931939,0.6458307148619571,0.6089547012754424
92,0.0,33.42105263157895,27.89473684210524,-10.922405897042985,8.52395996491877,-20.389808339390434,1.4614726062726735,36.1127006394476,-19.130419365017758,11.536941117423783,18.753571832186555,-32.57463908834624,-5.440426783160257,54.45590527904856,-44.24841659926432,13.2952696315495,81.36882129277568,3.4220532319391594,0.5411401718353387,0.4524847667191771,1.1038572450124378,1.4766215559794835,1.5200588719356296,0.8602561379026363,0.0265458907556092,0.2388768501875778,0.0624004071096582,0.4685504692165076,0.3266641003585459,0.7366741824897256,0.5015020167057443
92,1.0,10.912052117263826,29.27976836771624,6.822393924902981,-14.190744609499928,-7.218033876490804,-1.7473471770261817,105.13683472945581,-20.53059769832142,0.8846520183714901,2.772724605898591,-22.85341059350059,-13.427432156266184,101.81249827556242,-16.357638556281838,-13.201430003826786,127.38095238095238,2.3809523809523725,8.078234921518867,0.4524847667191771,1.1038572450124378,1.4766215559794835,1.5200588719356296,0.8602561379026363,0.0265458907556092,0.2388768501875778,0.0624004071096582,0.4685504692165076,0.3266641003585459,0.7366741824897256,0.5015020167057443
93,0.0,41.22807017543859,42.192982456140335,-15.632561523518795,15.759526611176833,-24.62928239829528,3.6003329628726988,29.60332831644237,-37.90160761962761,36.04130326473274,44.460544628647014,-37.189673309643,-8.16076619093411,63.24993977736768,-52.38757146298197,19.47725683136334,82.88973384030417,-11.787072243346008,20.337820198116642,0.169762691259039,1.533559057422338,1.6474234205342762,1.5923353369032274,0.737124484781183,0.7174336016625507,0.2975804651448824,0.0281623347514635,0.5768847936529025,0.3850229941686738,0.7349749908016028,0.5080684300197866
93,1.0,4.270720231632286,37.18783930510314,2.513900097083832,2.81937497101854,-8.468207855618637,-0.7051338779322291,87.18650350878612,-38.96409638965286,9.007006833134312,30.73285315570937,-29.90487267998776,18.140230845077976,102.45764767275563,-39.63772898913683,6.052428450045788,95.23809523809526,-16.666666666666675,11.940773138338523,0.169762691259039,1.533559057422338,1.6474234205342762,1.5923353369032274,0.737124484781183,0.7174336016625507,0.2975804651448824,0.0281623347514635,0.5768847936529025,0.3850229941686738,0.7349749908016028,0.5080684300197866
94,0.0,27.4561403508772,11.22807017543861,-8.462820594211307,-0.20399836389050074,-12.311175692207478,-1.1135927155411007,34.295830650159644,-17.401535666583744,9.055553852794528,17.045409462249527,-36.0586757361659,1.372280045769747,46.840126473174124,-31.07148498792881,4.16281260421536,70.72243346007605,-7.984790874524716,0.4471938509522072,0.1587081826927917,1.432991320461745,1.4131419452424558,1.0001937784513195,0.728398206258488,0.2206390690298497,0.2162070822881672,0.0139530360074865,0.2833477603582423,0.4886837374408919,0.6649200303101843,0.8686062756618536
94,1.0,5.392689106044157,16.413318856315584,0.26643744519012635,-4.036900723817505,-5.158796207083782,-1.265324890273245,72.84898049984338,-20.0448881887039,0.26289908612460167,5.79129005498904,-36.13229545892149,14.420307123576348,74.86205329647821,-27.51924797459494,-0.14635552350750203,82.14285714285714,-7.14285714285714,0.6514681021193791,0.1587081826927917,1.432991320461745,1.4131419452424558,1.0001937784513195,0.728398206258488,0.2206390690298497,0.2162070822881672,0.0139530360074865,0.2833477603582423,0.4886837374408919,0.6649200303101843,0.8686062756618536
95,0.0,21.92982456140351,24.210526315789505,-5.937365177082365,9.697565377078533,-19.090330588828706,3.0104085988648777,27.21842186265937,-26.80611662239656,22.719163325160665,43.19155294042141,-32.58062161660317,-14.968516707579349,38.921492018733474,-42.53288420230118,13.13269037676903,54.3726235741445,-9.125475285171092,16.927051574011124,0.2743129273949511,1.367396925316933,1.127038139309185,1.5248005754688714,0.7126697988132562,0.4100113264730496,0.5449721747514614,0.2289440032205575,0.4353724637593765,0.3689012299517332,0.6548611480876445,0.5723307019351345
95,1.0,7.347086500180966,27.017734346724566,3.511846723811951,-5.426714328126492,-6.631118343418452,-1.3103194455188039,53.24082212072023,22.90878347064853,3.8739976877910642,27.425074238276935,-32.97244869998759,-6.26793620859043,71.75188019272163,19.772342508248553,-7.268846238292781,64.28571428571428,55.952380952380956,7.510316215126744,0.2743129273949511,1.367396925316933,1.127038139309185,1.5248005754688714,0.7126697988132562,0.4100113264730496,0.5449721747514614,0.2289440032205575,0.4353724637593765,0.3689012299517332,0.6548611480876445,0.5723307019351345
96,0.0,46.66666666666666,62.807017543859665,-17.46123212474955,5.063403029538405,-29.854758881512787,2.113107852654883,34.12103225350822,-42.19660685384271,29.920653627341242,11.757865011106405,-36.52827563101276,-3.2162832319058143,69.13757898042168,-53.39584699298803,21.408020961405704,96.19771863117872,-5.703422053231943,12.253679875773624,0.366272434920004,1.7918651400961594,1.2173918649945312,1.0864525723266845,0.9238577644136376,0.0271028377658629,0.6930952455494862,0.2745154318291339,0.6771572003146087,0.356912232811266,0.416280844596853,0.8480907392709186
96,1.0,9.247195077813952,44.20919290626131,11.449530973628042,-12.381069491605778,-10.632880600380068,-2.6405317572399056,77.64351450068834,27.962064847997723,-12.038119114496038,2.326488253057968,-32.24011148139606,3.716800988439839,99.30963602502594,-5.376988081976364,3.4929872288413932,94.04761904761907,84.52380952380953,-0.5914945492008883,0.366272434920004,1.7918651400961594,1.2173918649945312,1.0864525723266845,0.9238577644136376,0.0271028377658629,0.6930952455494862,0.2745154318291339,0.6771572003146087,0.356912232811266,0.416280844596853,0.8480907392709186
97,0.0,44.736842105263165,42.98245614035088,-9.705403071721053,200.96436161272996,-24.679477140371365,19.885306838487836,44.332953173357566,-32.319174847206526,27.59550240882531,57.27380694942208,-20.335376386640803,-18.59485213516536,67.22382019276338,-45.38174564643281,25.34870297539833,108.36501901140684,-3.041825095057049,17.66641545085491,0.4999624380112926,1.6447956685486722,1.2139273481505652,1.3399219021203317,0.6659990549195336,0.4806493526034867,0.4130079610429219,0.2077294370928044,0.5620071638912543,0.1393317138932811,0.4772233227213257,0.57821924441552
97,1.0,11.979732175171897,36.228736880202646,11.402597040238804,-17.21533209947642,-8.47217020440244,-3.1873284287848636,102.17377595870181,21.496266695543788,-7.292380430434342,26.953840986264122,-22.299764004964196,6.803816085772684,105.64320027872145,14.157529284325832,0.44727650992193446,126.19047619047623,65.47619047619047,4.233240193627941,0.4999624380112926,1.6447956685486722,1.2139273481505652,1.3399219021203317,0.6659990549195336,0.4806493526034867,0.4130079610429219,0.2077294370928044,0.5620071638912543,0.1393317138932811,0.4772233227213257,0.57821924441552
98,0.0,37.807017543859665,23.94736842105265,-9.598478539182253,322.48036261479626,-19.66606613435834,17.89844032362553,38.1352844045755,-29.422737801369813,21.157555076821577,25.178922701580177,-23.317079257282337,-10.291744434243455,59.40599286396289,-44.21756500625638,19.77488567105081,89.35361216730035,-12.547528517110262,11.991877402443682,0.4310728349682974,1.841655054896107,1.004653357081538,1.3903802598585884,0.951690096133222,0.0667045549297626,0.6183166772746945,0.2363913720284057,0.439449024566483,0.1687884021016775,0.5419656706452871,0.6302326823642176
98,1.0,10.441549040897558,27.343467245747387,6.936528613320636,-12.854636881046666,-6.808612970041472,-1.3037664394400794,68.22748039443182,17.72191326375898,-8.155651596812952,5.096800287018777,-28.13617026947821,12.515405540647794,91.22608140456458,14.616072571549775,-3.318281818722646,85.71428571428572,50.0,-1.2903404835907573,0.4310728349682974,1.841655054896107,1.004653357081538,1.3903802598585884,0.951690096133222,0.0667045549297626,0.6183166772746945,0.2363913720284057,0.439449024566483,0.1687884021016775,0.5419656706452871,0.6302326823642176
99,0.0,11.22807017543861,21.140350877193015,-1.9763338658083551,7.384852318144652,-19.189418038762916,0.6562793098191744,11.984468104271851,-27.63284464774659,6.675041109649782,9.927928343990168,-25.37006923255294,-0.9978445024774185,21.79315015513823,-50.18635488090397,17.257913191673712,24.334600760456283,-12.547528517110262,5.122481710619153,-0.1626101332170265,1.565932364064965,1.0853827684386423,1.0191606177674282,0.8222811374539273,0.2555741110988147,0.6261117153411553,0.1928519884112325,0.4403290560835768,0.2340802849639222,0.608120443181021,0.6434581459594461
99,1.0,-2.479189287006889,27.832066594281546,-3.2737092115870503,10.872953047226908,-7.077443420563956,0.24948654332825893,17.212775697046624,-7.723059350955941,21.795247073011126,6.905942556449318,-21.69147565514229,3.538514274926685,18.846221339818282,12.980940199544966,-15.778487039821343,14.28571428571428,17.85714285714286,18.40036429769396,-0.1626101332170265,1.565932364064965,1.0853827684386423,1.0191606177674282,0.8222811374539273,0.2555741110988147,0.6261117153411553,0.1928519884112325,0.4403290560835768,0.2340802849639222,0.608120443181021,0.6434581459594461
100,0.0,53.771929824561404,5.701754385964919,-14.865304124243629,-3.4705172580159815,-12.94698868457228,-1.4040540853997197,33.03276883182513,-40.334776041613004,43.643893753935714,74.41391871635237,-31.031591981682915,-19.35585908293409,75.94889968336354,-50.008715026889035,27.2045700695428,104.18250950570341,-36.88212927756654,28.563548881503507,0.4491101997415576,1.3230110677047051,1.681739662803524,1.0584418936029554,0.752157803703496,0.581071501926746,0.6093791844415685,0.0507025313049441,0.3090316173323869,0.529079829357937,0.34132686255321,0.680604893328411
100,1.0,11.653999276149097,17.915309446254057,3.638979006394205,-17.095142303602962,-4.884131216948051,-2.880547751320206,132.55027537886144,-40.27382661356697,10.04106441431496,26.934558223177653,-29.002324324264308,-5.012627420550331,164.54333576292842,-43.441786147200126,6.33800444336412,159.52380952380958,-29.761904761904788,13.926828718665751,0.4491101997415576,1.3230110677047051,1.681739662803524,1.0584418936029554,0.752157803703496,0.581071501926746,0.6093791844415685,0.0507025313049441,0.3090316173323869,0.529079829357937,0.34132686255321,0.680604893328411
101,0.0,19.999999999999996,58.157894736842096,-5.052489034431451,12.380127342066904,-27.179191053743324,4.324498316210157,33.91092192649714,-28.411630163112456,6.08084016279824,16.966493571024223,-27.91797434652531,-0.8799716667032609,35.452166429657424,-37.73500378203416,10.646126940373101,60.4562737642586,13.307984790874539,1.0071885288920752,0.0671084783160708,1.8673924248625609,1.044345080623674,1.30448628430156,0.749972685295618,0.215336647611144,0.2490487188271421,0.1664387380710449,0.6155470450831556,0.1368080245618116,0.2759604618363004,0.8177364209719213
101,1.0,2.9496923633731464,40.571842200506694,1.3891565706111386,3.142640272146058,-10.061303716293358,0.11531564286364482,42.43354661053373,6.153227636095537,-1.2497024830028458,-0.2073517210870901,-23.12249887726876,16.38279094222184,40.263330095048765,0.2491548410973099,14.137347037973491,46.428571428571416,48.80952380952381,0.5254463777580876,0.0671084783160708,1.8673924248625609,1.044345080623674,1.30448628430156,0.749972685295618,0.215336647611144,0.2490487188271421,0.1664387380710449,0.6155470450831556,0.1368080245618116,0.2759604618363004,0.8177364209719213
102,0.0,14.999999999999991,41.6666666666667,-6.348913251189492,6.402730198131712,-23.579121535805236,1.3047982441527939,19.56138764267237,-34.902185846236776,12.626167080608596,24.88627517267792,-22.77029258334766,-13.399993053177761,28.22514401823133,-45.58432979648267,5.88392344581663,36.882129277566555,-7.604562737642584,6.228547052083472,-0.1332198072559525,1.3407037853291848,1.3348050077854643,1.1523315177341038,0.7668077598425067,0.3815585319298744,0.342042593911,0.1302135962165772,0.554631701155037,0.1777682087768218,0.6209414333613745,0.8822009966390876
102,1.0,-2.8954035468693573,35.46869344914945,-1.654077827852829,10.921250261703719,-8.705456017215795,-0.829977499244472,41.045289352247096,-4.919278723039621,4.90833909559818,15.973953054882495,-17.72785110156,0.1192856915352869,30.93001458573308,-19.15719404268813,10.736327159614945,36.904761904761905,28.57142857142856,3.419136474827944,-0.1332198072559525,1.3407037853291848,1.3348050077854643,1.1523315177341038,0.7668077598425067,0.3815585319298744,0.342042593911,0.1302135962165772,0.554631701155037,0.1777682087768218,0.6209414333613745,0.8822009966390876
103,0.0,34.3859649122807,10.438596491228092,-7.351486996719081,-1.3758868605406982,-11.228055086350652,-0.28191286440164554,33.59753875174025,-21.772009583703145,19.827948824256293,40.497234585811356,-27.67558762032384,-6.680800413405441,55.64703608811043,-26.47225604735305,6.505638552135906,79.08745247148286,-13.307984790874528,12.13483522035547,0.4336326961168344,1.5204478891098587,1.0914229817988887,1.073499383859733,0.9304223089802396,0.287682106377677,0.377345420126869,0.1425502310951437,0.256150843407103,0.3350760909114375,0.4507766740648145,0.8318993275306585
103,1.0,10.875859572927983,15.182772348896112,3.914735431126326,-17.77629557277045,-4.404257250169508,-2.1540686269501563,55.76666477195109,10.908253591812112,17.308264882089208,10.38162406185279,-22.353720437244395,-7.633605132606536,76.30449971380517,7.174918160184562,6.523854386226802,72.6190476190476,27.380952380952372,21.49762255150729,0.4336326961168344,1.5204478891098587,1.0914229817988887,1.073499383859733,0.9304223089802396,0.287682106377677,0.377345420126869,0.1425502310951437,0.256150843407103,0.3350760909114375,0.4507766740648145,0.8318993275306585
104,0.0,38.42105263157896,69.03508771929825,-11.94710189176611,2.2125831654889128,-30.011185781488724,1.8062224048276398,30.161507110288355,-37.65683186440778,32.65920427108202,68.4108658660094,-38.07177165361051,-23.47535126839326,60.09944782889522,-44.89906936544258,16.008014497421662,79.84790874524717,5.323193916349811,20.740607343470437,0.1265818377335235,1.7620340794131517,1.3804721466717305,1.0076729884548676,0.7742672767235503,0.6946961095916956,0.1067581116603503,0.1001761453671947,0.6810516206040247,0.3997935275100599,0.3981549998776147,0.825393840389908
104,1.0,4.433586681143686,46.36264929424536,2.0322453729827217,-1.556355308971269,-10.503744271729975,-1.64437722197035,84.52012659324379,-20.137297117656296,11.55433149145697,31.873480038116387,-30.65965461223984,-0.4915362372821419,99.02588742653822,-16.235809910504905,3.142020235913723,92.85714285714289,16.666666666666675,13.815033848081715,0.1265818377335235,1.7620340794131517,1.3804721466717305,1.0076729884548676,0.7742672767235503,0.6946961095916956,0.1067581116603503,0.1001761453671947,0.6810516206040247,0.3997935275100599,0.3981549998776147,0.825393840389908
105,0.0,48.85964912280705,37.71929824561404,-5.050165198846357,6.2680495394001,-20.236219902736984,0.5321165037871722,44.11585488914653,-17.975700998645195,10.283170640593653,44.85305263770161,-21.41935158965438,-4.013749874629857,71.2867787075877,-29.0305002029994,16.220896230541705,113.68821292775664,12.927756653992395,5.270410360960237,0.0977006372865763,1.9600251691889232,1.7491772051810228,1.033430497064019,0.9794510463023212,0.6532018204876695,0.3567967907145838,0.2946307940378439,0.4813427658959862,0.1653110221017865,0.2907953320497987,0.6759828233333856
105,1.0,3.420195439739415,30.456026058631913,2.718220736669341,2.7261165260237252,-7.680644470930654,-0.9973655907948409,107.15085248347837,60.9687534445247,-3.9799506757042025,34.437093646248805,-19.151933438489465,0.9419861300306254,95.07803157960196,33.31791143887539,26.186587918031723,114.28571428571432,109.52380952380953,-1.1045627441232941,0.0977006372865763,1.9600251691889232,1.7491772051810228,1.033430497064019,0.9794510463023212,0.6532018204876695,0.3567967907145838,0.2946307940378439,0.4813427658959862,0.1653110221017865,0.2907953320497987,0.6759828233333856
106,0.0,15.263157894736846,54.73684210526315,-5.730642920092377,4.925963098417285,-28.3914372452144,2.994494406962911,25.0048209524008,-43.42945842710715,16.27025770489212,35.052576873324305,-44.482034628862486,-3.1058544498934637,28.283815760240437,-54.47552810910743,14.936633349468597,43.72623574144485,-12.547528517110262,10.726346580391247,-0.0984621455523019,1.1756765836496417,1.718719176748775,1.101940708282861,0.8554456814594731,0.6096812361195839,0.4809751226452354,0.1808216876182135,0.6460474971799232,0.5314239382107886,0.5498431246910354,0.7694276778090543
106,1.0,-0.8867173362287484,42.54433586681144,-2.0726985959457878,10.169930599113997,-10.115415692504214,-0.8079756367233015,64.58887170614531,1.1750109091392513,2.8029547726723614,26.28417651967858,-37.42115819940713,-8.33269322009379,55.501292418752655,-9.917619089963193,17.28209339421216,63.095238095238095,44.047619047619044,0.8350152142940326,-0.0984621455523019,1.1756765836496417,1.718719176748775,1.101940708282861,0.8554456814594731,0.6096812361195839,0.4809751226452354,0.1808216876182135,0.6460474971799232,0.5314239382107886,0.5498431246910354,0.7694276778090543
107,0.0,-2.1052631578947323,44.47368421052633,3.574419686503827,6.032501567601756,-25.761524751190755,1.4962559176054935,-8.47667964935317,-43.72279081547534,6.886709537646674,17.94699964073598,-39.099058728708656,16.993833249923984,-4.696339806198047,-56.166989907590214,14.219068354592457,-10.266159695817489,-19.01140684410647,10.361633611474188,-0.1818722765220884,1.2444199660534037,0.8789208246381061,1.105380862925195,0.8064365952379682,0.5491264800806053,0.5060321437694618,0.1481196726635502,0.6006414715617766,0.3475010127541906,0.5357912807454823,0.6769045427471447
107,1.0,-4.125950054288829,39.377488237423066,-3.209299267511101,10.285128000211529,-9.400041785302516,0.2695911277125873,-10.632238510333247,-12.867840661067797,10.74242316352354,42.41979065424164,-34.88947843630753,-2.02535374093461,-13.745967977884243,-17.80559189242812,27.58677629780708,-14.285714285714302,21.42857142857142,7.2472648812991425,-0.1818722765220884,1.2444199660534037,0.8789208246381061,1.105380862925195,0.8064365952379682,0.5491264800806053,0.5060321437694618,0.1481196726635502,0.6006414715617766,0.3475010127541906,0.5357912807454823,0.6769045427471447
108,0.0,57.63157894736841,30.526315789473692,-13.6636614276483,1.127772065742172,-20.271661008824104,1.5447796261166324,32.37895523513599,-21.327112386928093,29.666328398760488,25.54706395237689,-27.248303564289312,-13.273326550035991,79.38657853755248,-34.226346244475515,12.969251860847809,107.9847908745247,2.281368821292773,16.371738465645155,0.3741867856153376,1.8785400896295608,1.3870833441113812,1.0237820010415848,0.6021018187639336,0.1654397369422044,0.2826382858839936,0.1316255543712902,0.4519807374008267,0.3153023189856815,0.509294245569851,0.7685291635705793
108,1.0,9.12052117263842,27.4158523344191,6.595445887270968,-12.97608983307409,-7.238157767894194,-2.493691423561817,107.29627696191545,-0.539652183225392,12.982562331452208,4.54409744177513,-30.18536660602731,2.5857161799074047,131.22703768908738,-6.7726161328149015,11.435046678915395,126.19047619047619,26.190476190476186,20.052624158782795,0.3741867856153376,1.8785400896295608,1.3870833441113812,1.0237820010415848,0.6021018187639336,0.1654397369422044,0.2826382858839936,0.1316255543712902,0.4519807374008267,0.3153023189856815,0.509294245569851,0.7685291635705793
109,0.0,70.08771929824564,18.77192982456142,-10.183939463096747,1202.7053025156786,-13.410188169146231,13.586247612956193,40.009027645824766,-14.114070854985217,22.502853677786973,51.26835444921012,-37.25251275458158,-5.427814542639098,89.55470175534215,-19.652603457106153,6.895132029898332,137.26235741444864,1.9011406844106515,12.28780410185268,0.5657745863085435,1.758522017732351,1.6455747625956292,1.450746362779216,0.6669881886278057,0.4632313117825055,0.1517870692018134,0.1329050169641372,0.3026564315858356,0.4908010268590598,0.4798758493647639,0.8307961633923215
109,1.0,14.458921462178775,18.02388707926168,5.524249863346586,-17.189468128595266,-5.315213355303294,-3.1837756511341464,216.27143054268805,19.142683142529716,-11.877205520910827,34.563675196793334,-32.08575106961567,-7.026791226969021,252.55284155567156,11.534977369489031,-7.219839866554345,261.9047619047619,40.47619047619049,-6.293409972200381,0.5657745863085435,1.758522017732351,1.6455747625956292,1.450746362779216,0.6669881886278057,0.4632313117825055,0.1517870692018134,0.1329050169641372,0.3026564315858356,0.4908010268590598,0.4798758493647639,0.8307961633923215
110,0.0,32.01754385964912,20.526315789473703,-7.431891377445776,58.26797727057995,-14.256220140019792,6.222308211964744,29.445474951251583,-9.388137637524263,10.547551772054264,73.05404281020729,-26.499816540378685,-4.517569220337769,52.70927190492005,-19.730327013903548,1.257333297949681,70.34220532319391,9.125475285171092,3.2437013278518196,0.4156357386380153,1.6342909251873716,0.888968574695313,1.4034334406669355,0.659250976332287,0.775139657173145,0.2782783085079093,0.2573513923904385,0.3193566487182558,0.3224571127893033,0.4021601191553792,0.6326261569376771
110,1.0,9.699601882012288,18.982989504162127,5.361304167537995,-13.877486517831649,-5.192887121636236,-0.5956928251264371,58.57851792881539,65.74567805002387,-19.045116299641496,28.98014293624771,-28.727825160743116,14.003669463412383,56.308243597581175,46.39138108533021,5.1793855990640125,73.8095238095238,96.42857142857144,-13.328235763381935,0.4156357386380153,1.6342909251873716,0.888968574695313,1.4034334406669355,0.659250976332287,0.775139657173145,0.2782783085079093,0.2573513923904385,0.3193566487182558,0.3224571127893033,0.4021601191553792,0.6326261569376771
111,0.0,28.50877192982455,15.964912280701782,-9.689244635098326,8.88196658786895,-15.018674294525935,1.501959274782827,35.29307486279079,-32.69481155648843,23.337641994655645,25.717385779919976,-25.861759001372032,-8.645321405525452,47.72912140294454,-34.816822752425104,4.873655412242139,73.0038022813688,-22.0532319391635,14.01138084925678,0.1981932704960259,1.464982176822523,1.3496611786436574,1.437049706732752,0.7864568820768173,0.2763039700536219,0.5201394594241603,0.1436890622650339,0.3412029167599604,0.3391894617616143,0.2827791004281859,0.5882655433848065
111,1.0,5.428881650380002,20.62975027144407,1.1615831893583284,-1.5918943582679757,-5.408485799858321,-0.0535392628760345,64.84125883346185,-1.2743567434278402,2.1046892341882284,3.4521298665552314,-26.84832019574642,13.288805660825087,70.251761229235,-3.8560297729314907,-2.1478014884063867,73.8095238095238,19.047619047619047,3.499684203709652,0.1981932704960259,1.464982176822523,1.3496611786436574,1.437049706732752,0.7864568820768173,0.2763039700536219,0.5201394594241603,0.1436890622650339,0.3412029167599604,0.3391894617616143,0.2827791004281859,0.5882655433848065
112,0.0,2.6315789473684292,58.5964912280702,-1.5521470977375662,5.985007212228299,-29.77030450115439,2.7918688364319433,6.017669302272832,-54.04834950064252,5.8594723655104985,23.55234442512448,-36.6804563125785,-9.372595890111723,4.989267308858603,-63.86735797719139,4.614686037287985,8.745247148288971,-27.376425855513297,4.378614685174173,-0.1876863149102483,1.2272888935540982,1.1500292162005037,1.043444782795952,0.933296638274176,0.3748706777820348,0.5090188056767402,0.0782345387958845,0.6860094881935058,0.3068212759249231,0.6791814001671628,0.5282731059448232
112,1.0,-3.6011581614187604,46.38074556641332,-4.507831441238608,10.998889227178466,-10.220229027175897,0.7949559105125736,9.87548092271313,-40.52794277805633,11.603696474911107,15.07157273299331,-28.186602111044824,-3.766960391071561,12.3738292773522,-47.75460710245834,13.587071688477081,5.952380952380931,-13.095238095238104,7.0561595759381035,-0.1876863149102483,1.2272888935540982,1.1500292162005037,1.043444782795952,0.933296638274176,0.3748706777820348,0.5090188056767402,0.0782345387958845,0.6860094881935058,0.3068212759249231,0.6791814001671628,0.5282731059448232
113,0.0,52.63157894736841,27.4561403508772,-11.794620723759607,52.57150127329311,-19.487786185481603,7.570555583508121,42.16599315262015,-27.46290691436598,32.11603275249209,39.98384829839714,-40.78118059532109,-1.7473959917459592,74.67220971717448,-37.94431892947825,17.567157458777082,116.34980988593155,-7.604562737642584,20.446247150665762,0.4469274431269331,1.946815163422967,1.2320353291004986,1.212750045369677,0.7575512154627311,0.3806141890837382,0.1922371257148808,0.086389558219936,0.4430353553100114,0.5004556180772768,0.680148545397675,0.7195911305461905
113,1.0,11.273977560622495,27.3072747014115,7.110383582411872,-14.630329616944703,-7.1812998987541015,-2.879685447083502,116.1538232309263,-11.66748304379367,2.872827599773764,21.87166437418824,-36.60246093345063,-4.438413466948832,136.99590785035332,-8.751729060864143,-18.667772392726434,140.4761904761905,11.904761904761907,10.470725830388883,0.4469274431269331,1.946815163422967,1.2320353291004986,1.212750045369677,0.7575512154627311,0.3806141890837382,0.1922371257148808,0.086389558219936,0.4430353553100114,0.5004556180772768,0.680148545397675,0.7195911305461905
114,0.0,1.0526315789473717,16.7543859649123,-1.5744381765453452,3.3947415441970996,-15.250034786320166,0.3824987050715212,2.5122824670022803,-8.8866230579975,-1.6992011731782553,29.96297262594989,-30.13084194623623,-1.9755353467357128,2.0294793141022005,-29.958274501139638,-3.9499602156221725,3.4220532319391594,6.083650190114076,-3.00702127703488,0.0083785066539655,1.0243330320346518,1.0407746706879588,1.3109696153469028,0.9840150236068224,0.440233412798585,0.3237069730748924,0.2788004413629397,0.3302537628947505,0.326964112268943,0.7646316816144847,0.6951723777558549
114,1.0,1.2124502352515165,20.4306912775968,-0.6806167045163569,2.9738961609358627,-5.500108522615843,-0.08483767454268154,9.464918592120664,63.218383247470086,-5.977960264332083,19.009728288507333,-29.138893002461085,-1.9754534785377365,-0.9359419455990503,38.27617670659868,5.249581503963174,10.71428571428572,96.42857142857144,-6.606461170786315,0.0083785066539655,1.0243330320346518,1.0407746706879588,1.3109696153469028,0.9840150236068224,0.440233412798585,0.3237069730748924,0.2788004413629397,0.3302537628947505,0.326964112268943,0.7646316816144847,0.6951723777558549
115,0.0,21.140350877193015,13.859649122807017,-6.191440777663915,15.523690028925108,-13.69996639281641,2.1919499178081114,17.92949020517536,-22.16213225133169,17.583911275620913,7.987638931211327,-27.914084130535056,-0.33530976328575157,37.707768134327125,-29.66324273599904,3.463424367093082,42.58555133079847,-11.406844106463875,11.576797228546873,-0.1516678025872238,1.5516645249293104,1.4082913507792234,1.5879125650023216,0.8552558470982563,0.1501650789875701,0.2631750399412744,0.0164043707878327,0.3013473693314255,0.3492367402627554,0.3440009800900366,0.7869603362831252
115,1.0,-3.22113644589217,17.155266015200855,-1.1955963705429173,17.213958495111847,-5.1198811906468915,0.035357325502505255,23.108937035939725,-28.69840809317078,21.134394632772935,7.080858764075093,-27.560284877004815,16.042210513140333,42.705741824889884,-27.95589587947751,-10.879660710470684,19.047619047619047,-16.666666666666675,20.212418409013445,-0.1516678025872238,1.5516645249293104,1.4082913507792234,1.5879125650023216,0.8552558470982563,0.1501650789875701,0.2631750399412744,0.0164043707878327,0.3013473693314255,0.3492367402627554,0.3440009800900366,0.7869603362831252
116,0.0,58.33333333333333,32.01754385964912,-11.173387446279893,21.405039793284253,-19.434149293646787,3.233238331179855,36.610980068471946,-25.981907800371317,30.498105447677283,47.39779684772114,-37.902375678354794,-9.899451319731378,79.97588372279102,-33.61129960106339,15.986670781150437,115.58935361216732,-2.281368821292773,19.297698407794208,0.4800315626243258,1.7454680959675746,1.4924730432464617,1.1915028063638846,0.9312492508609856,0.379597222428699,0.3953006788475343,0.2446110968217059,0.4593335035313229,0.4787985621158637,0.4838149317285759,0.7269467358895069
116,1.0,11.83496199782843,28.863554107853794,8.634970690903954,-16.294444400849628,-7.451269023143103,-3.1828219621579112,124.5965883514784,38.63677774207712,-5.9089245243011845,21.92667765619918,-35.2558910922714,-3.623838909706134,139.96061567491793,26.75946671223779,-2.634204328967904,151.19047619047618,78.57142857142858,2.674806430077359,0.4800315626243258,1.7454680959675746,1.4924730432464617,1.1915028063638846,0.9312492508609856,0.379597222428699,0.3953006788475343,0.2446110968217059,0.4593335035313229,0.4787985621158637,0.4838149317285759,0.7269467358895069
117,0.0,43.85964912280702,55.35087719298246,-11.807917788946277,2.155992904164039,-28.07979483450268,1.7939290556644227,34.39696918899333,-27.253410881297356,20.30367969884683,63.419473649105164,-45.36323778748936,-4.739934080127606,66.04971377833324,-49.57137213486741,25.70641478018565,92.39543726235743,12.927756653992395,8.803559245702688,0.5015705332558251,1.218084238688642,1.7083132072500244,1.2828099528713846,0.9400493895131814,0.5367814161603253,0.2406602429995477,0.1763316108520305,0.6369966784199699,0.4701657753610545,0.7440070369238414,0.5937145896793151
117,1.0,12.757871878393034,42.00144770177341,12.047938549825332,-17.873941411818862,-9.653102040160011,-3.315849736219789,105.01670771125298,6.674865976105626,1.9980077410700403,33.58966874386171,-37.70545525755311,-3.151338062622566,163.42601905135234,-3.9495802074775765,-16.78989480844777,130.95238095238096,51.19047619047619,14.181744880441304,0.5015705332558251,1.218084238688642,1.7083132072500244,1.2828099528713846,0.9400493895131814,0.5367814161603253,0.2406602429995477,0.1763316108520305,0.6369966784199699,0.4701657753610545,0.7440070369238414,0.5937145896793151
118,0.0,24.473684210526336,65.70175438596493,-11.494095783207815,11.449089173130055,-30.3668423306636,4.543052292975114,27.910446484999916,-45.16206179964766,18.504032585053555,8.87680439787668,-28.20575114735524,-1.7721682052784349,42.49296237916109,-54.749329217813944,12.584897100677384,58.55513307984792,-9.125475285171113,7.387143285161415,-0.0425287568908349,1.509626553464913,1.397983789835635,1.530723319584931,0.604819405242565,0.1894991216824362,0.2797870624228084,0.0076956408379916,0.6911740797544672,0.1820991858258471,0.4131413378867173,0.7859042499141844
118,1.0,-0.8143322475570036,45.81976112920736,-0.11744456682478699,10.779517673493855,-10.732138084935794,0.2961975889644197,51.42081929196185,-46.628330171018085,13.26709318327648,11.275485420275544,-26.51238560709306,1.0055280342727846,61.63559262800271,-45.24303361359794,13.305895347793317,50.0,-22.619047619047628,13.864649329129342,-0.0425287568908349,1.509626553464913,1.397983789835635,1.530723319584931,0.604819405242565,0.1894991216824362,0.2797870624228084,0.0076956408379916,0.6911740797544672,0.1820991858258471,0.4131413378867173,0.7859042499141844
119,0.0,34.298245614035096,17.36842105263161,-13.244866597996797,8.515946137541764,-20.209690899336096,2.431659460358615,40.780960506526974,-51.424819375651666,34.531725677535775,32.07006270716357,-38.55046974278782,-2.816087230469444,55.55047299586424,-64.19485065764,33.82386540106079,88.5931558935361,-42.96577946768061,21.287596584004067,0.2193082173763604,1.361328863519078,1.795020856742307,1.497893444051158,0.8808945346338674,0.4215591168100569,0.6809707054229697,0.0258685470374538,0.4569276566099811,0.546352849871814,0.6288913574774546,0.5304005335440599
119,1.0,6.9851610568222755,27.126311979732144,2.643051511098138,-1.0054771942888174,-6.369742535898548,-1.3718414047852123,83.67081845303844,-56.93356483152168,21.720281053837454,19.745133679846404,-41.76428036007769,10.23323916548965,124.11067285451848,-61.277342696077696,-5.91271859802891,96.42857142857144,-45.238095238095255,24.11620568168886,0.2193082173763604,1.361328863519078,1.795020856742307,1.497893444051158,0.8808945346338674,0.4215591168100569,0.6809707054229697,0.0258685470374538,0.4569276566099811,0.546352849871814,0.6288913574774546,0.5304005335440599
120,0.0,29.824561403508774,15.526315789473678,-7.9578512857258366,10.482524931886061,-13.4833453755404,1.1785975236312751,31.498639380546823,-15.242866386947496,9.673191689658921,42.65683692067424,-29.035384829460554,-15.486793800222332,49.74768023653024,-28.627088575817172,4.810221228942102,70.34220532319391,-2.281368821292773,1.860366688762363,-0.1241829346908748,1.847473399488312,1.3792123566930912,1.1196107997775928,0.6564247094680588,0.6910786211035302,0.300415790976517,0.1405218619306265,0.3134494415207143,0.4008545954871111,0.5758637102049009,0.50375694004137
120,1.0,-1.7734346724574857,18.422005066956192,-1.6303195424618,11.839805346394904,-4.538385087005037,-0.33312055952698927,54.02161728095547,4.885354365687733,23.330794560842882,32.3494489479208,-32.944138959118895,-2.7833048703913232,74.78921203877216,5.811350869205856,0.5942711246897048,51.19047619047619,23.809523809523814,22.035347247386717,-0.1241829346908748,1.847473399488312,1.3792123566930912,1.1196107997775928,0.6564247094680588,0.6910786211035302,0.300415790976517,0.1405218619306265,0.3134494415207143,0.4008545954871111,0.5758637102049009,0.50375694004137
121,0.0,60.78947368421053,16.403508771929843,-7.4749617094790555,1164.7372679974394,-11.908157091887873,11.99386111521874,46.720577537750586,-10.926600802833919,12.156602056403209,41.63656907716038,-28.424161959022676,1.0793863907670787,82.13507415285936,-17.538249159791164,6.254157182278308,134.98098859315587,3.802281368821303,4.645212005826357,0.5343607927939458,1.9813175520424284,1.4694129248509769,1.3763643964075007,0.823489074410712,0.345077014036508,0.4266207773230626,0.2656987057526085,0.2736300770461171,0.3127916326630008,0.2311417623384798,0.85507295864374
121,1.0,12.920738327904434,16.97430329352152,5.630912074313921,-16.720580691885957,-5.000027226174952,-2.029734437764419,141.5549808150508,57.926868144020546,3.1479496461994216,24.589270712335477,-23.425618507401047,-1.9569638294165248,189.81697622866506,57.26664002237298,-5.147384262694743,172.61904761904762,84.52380952380953,8.923456945156637,0.5343607927939458,1.9813175520424284,1.4694129248509769,1.3763643964075007,0.823489074410712,0.345077014036508,0.4266207773230626,0.2656987057526085,0.2736300770461171,0.3127916326630008,0.2311417623384798,0.85507295864374
122,0.0,39.649122807017555,4.035087719298236,-10.376160703426773,5.3800052628866,-12.540808706322515,1.181985363370197,33.62629006510358,-28.220718449673722,23.9129370536737,43.766453351324856,-40.1892340782084,-1.230080795362909,61.353662186673844,-48.52632666858663,24.84454016650939,85.5513307984791,-25.47528517110267,13.92053996188564,0.0057514435753146,1.6161663006811584,1.7780640597260655,1.0709943458480224,0.7453671987840313,0.6780814247664598,0.6562835840386644,0.1659734447960618,0.284815026783496,0.5512479500748213,0.7791622315741713,0.6632823766742946
122,1.0,1.882012305465075,16.720955483170453,-0.2802386400694967,5.152350613922363,-4.2439151591758595,-0.46727322754247513,88.25126350441374,-2.8157625819403953,10.970928512926115,35.739567472247444,-43.17313562476127,8.038817285880572,102.60842302070535,-0.8155023406085871,5.0284913933690945,91.6666666666667,13.095238095238093,10.874152130009707,0.0057514435753146,1.6161663006811584,1.7780640597260655,1.0709943458480224,0.7453671987840313,0.6780814247664598,0.6562835840386644,0.1659734447960618,0.284815026783496,0.5512479500748213,0.7791622315741713,0.6632823766742946
123,0.0,31.754385964912313,19.736842105263165,-13.521136029897773,12.668822717808869,-18.629001923928378,2.2125668756550088,28.27106103500421,-33.856887779308686,26.40448834408009,40.39575536738334,-24.557006223827706,5.480302210892507,52.24454129191367,-51.180431150601066,12.203760507130323,68.44106463878327,-20.912547528517113,13.251072953929302,0.127635785609029,1.4973582060250357,1.454975461005546,1.523339451944392,0.8469547313666174,0.6191224419850908,0.6442020941237615,0.1970487670904496,0.4333926979730645,0.1225306869087806,0.7438723873237876,0.6857169094803206
123,1.0,3.5106768005790823,26.981541802388698,1.7557979178749683,2.9497163659685244,-6.585768133258185,-0.585982326573431,62.21726410503401,3.115919940182632,12.671849402555146,37.64950519164134,-19.51795429408686,-4.707184941655262,51.633031919010804,1.382019214727137,5.420711524208688,67.85714285714286,30.95238095238093,14.28687083821547,0.127635785609029,1.4973582060250357,1.454975461005546,1.523339451944392,0.8469547313666174,0.6191224419850908,0.6442020941237615,0.1970487670904496,0.4333926979730645,0.1225306869087806,0.7438723873237876,0.6857169094803206
124,0.0,58.508771929824576,14.035087719298268,-9.867114911159302,-7.160818089680032,-13.290775528414311,0.2293853049422534,38.10805303502192,-17.33803836229396,22.289072321218395,49.86897790395266,-39.34015867334571,-10.30848902691317,80.1560197205696,-26.741463308693593,11.017690922056534,118.25095057034218,-5.3231939163498225,12.043667532970224,0.5438684404816418,1.202148910033072,1.7652590991915107,1.0414397862002152,0.6521840851015839,0.3457971707611131,0.4352657831380055,0.2070275945829715,0.2928908511109866,0.5938030522661321,0.3408273780148532,0.8084868696711747
124,1.0,14.513210278682575,17.209554831704676,5.085897859595656,-23.0683422302707,-4.975021272867696,-3.5217927679357164,174.6472919290823,33.42106556011859,-4.615823684895393,23.623867542159218,-37.093043143980566,-4.865836574415394,237.0228614692675,30.92961937828058,-22.27289509721473,214.28571428571433,55.952380952380956,0.7948892726544088,0.5438684404816418,1.202148910033072,1.7652590991915107,1.0414397862002152,0.6521840851015839,0.3457971707611131,0.4352657831380055,0.2070275945829715,0.2928908511109866,0.5938030522661321,0.3408273780148532,0.8084868696711747
125,0.0,10.87719298245613,29.385964912280716,-3.829087311483348,9.541807887705712,-20.323775424068057,3.497299577380275,16.872566291922062,-19.384521314746994,9.72456258020844,5.14207884745177,-32.39049795051879,-8.650026014131651,21.243063054731316,-36.42567437196607,3.1340824700601067,29.27756653992395,4.1825095057034245,5.966945156938183,-0.072714931113243,1.5158862783458908,1.1019288319043188,1.4546789148598849,0.914045261195745,0.0326124996541795,0.2316639147394446,0.1563152743383694,0.4516172793259681,0.3369094827393624,0.6559950543791888,0.7989466339761144
125,1.0,-1.7191458559536854,28.284473398479925,-0.5199236488516057,10.868507499806434,-7.669755704013614,0.44745001182868727,15.129619790591487,8.74817542591424,8.688994268340977,-2.3748291580242054,-31.27856359708485,12.15587517388702,22.934911026623528,-1.0961008851885001,3.9933633914194466,13.095238095238093,39.2857142857143,8.457927202101722,-0.072714931113243,1.5158862783458908,1.1019288319043188,1.4546789148598849,0.914045261195745,0.0326124996541795,0.2316639147394446,0.1563152743383694,0.4516172793259681,0.3369094827393624,0.6559950543791888,0.7989466339761144
126,0.0,42.89473684210525,9.824561403508802,-8.333223763653287,8.546678721434041,-11.601125104385268,0.8674415899259991,34.5642382047725,-17.51536775710296,21.15405273219495,7.614021810383287,-41.99287313038743,0.47942003727681204,65.21296414365759,-27.688474845239142,9.385720712157974,91.6349809885932,-9.505703422053235,12.921097360080983,0.1050875302865505,1.723143148769528,1.6257222508694973,1.2643857562639549,0.7067165061771611,0.1147924417654371,0.2666602428251594,0.1313924297564448,0.2545995820510621,0.5968227366524194,0.6970370524189247,0.590653845211251
126,1.0,4.705030763662688,14.585595367354308,0.39255814474228323,2.7565951524393117,-4.093291417974553,-1.0287852466366099,98.99095693379843,14.448786534923652,-1.325691219283165,4.325159734878903,-38.96355017953046,0.6380858911670617,110.82202982316316,2.591213625319977,2.438265289382535,108.33333333333334,30.95238095238093,-0.9499523391213849,0.1050875302865505,1.723143148769528,1.6257222508694973,1.2643857562639549,0.7067165061771611,0.1147924417654371,0.2666602428251594,0.1313924297564448,0.2545995820510621,0.5968227366524194,0.6970370524189247,0.590653845211251
127,0.0,28.333333333333364,63.0701754385965,-11.61984649911978,-3.9897325724202903,-29.056963144674253,0.018997430824541084,32.38491444576523,-40.32801386126873,19.799343183704178,48.06998337737476,-42.74483136091849,-6.375175675107458,47.79340285321618,-48.79171331946972,10.579876966376611,69.58174904942966,-2.6615969581748944,7.939033038224216,0.3062175669948939,1.2450972163866805,1.3069012898893002,1.0937543322249073,0.8046009732146262,0.685869733102691,0.2584108482790122,0.0751871186863668,0.6666239040999691,0.5252069241105758,0.3616259382029131,0.7911570862159295
127,1.0,7.672819399203745,43.847267462902614,8.22883009279134,-11.646745510701406,-10.53123624919029,-2.121826410923644,61.42189397438871,-21.0115490817238,11.615852451138586,39.94143071288765,-32.09424953460047,-16.497245734703846,75.53922726075906,-31.49260022571455,-8.532837198718823,73.8095238095238,13.095238095238093,20.160098293564133,0.3062175669948939,1.2450972163866805,1.3069012898893002,1.0937543322249073,0.8046009732146262,0.685869733102691,0.2584108482790122,0.0751871186863668,0.6666239040999691,0.5252069241105758,0.3616259382029131,0.7911570862159295
128,0.0,33.77192982456143,62.192982456140356,-11.53372087672906,5.276120896053538,-28.66509460554085,2.068390365968975,29.601948977177784,-42.766569898011475,32.86299926958889,5.9179801888413985,-41.83006633126003,-11.327260550225349,54.70441272679458,-52.74701350858049,21.591723019940503,73.0038022813688,-7.224334600760452,21.235597581625107,0.0042127389880059,1.5294297583045495,1.694337179949989,1.0806632665944442,0.8008898993199993,0.1086199211415872,0.5190046088736849,0.2643300347087677,0.6732950139212931,0.5602708991080997,0.4874139033664934,0.52942998492862
128,1.0,1.2667390517553168,45.60260586319216,1.1358791951640246,5.1156916620633375,-10.066730741801011,-0.05731957771331064,76.34467592644489,27.634759783690367,3.6119864719976746,7.729823604517705,-43.1807773543219,3.593504591044072,88.15756518647132,8.937228191036862,20.275597728798722,78.57142857142854,85.71428571428572,4.707929976580294,0.0042127389880059,1.5294297583045495,1.694337179949989,1.0806632665944442,0.8008898993199993,0.1086199211415872,0.5190046088736849,0.2643300347087677,0.6732950139212931,0.5602708991080997,0.4874139033664934,0.52942998492862
129,0.0,26.84210526315789,31.403508771929832,-9.60971537639601,11.68614140499149,-22.46788718743302,2.6688509916345637,30.53669324035844,-33.6797020201513,21.837559396485663,0.47870916374319616,-23.557723239173388,-3.3212959295071176,45.85359430024691,-51.12963839459355,16.840631722733136,65.01901140684411,-12.927756653992384,12.451069010491652,-0.1556971183883523,1.9361212638149616,1.2356976732924565,1.1950275248916218,0.6076288588079632,0.094899468766157,0.4373995146753623,0.1174269420444574,0.511749935091222,0.1069685775398271,0.6827432271248987,0.8676958762855356
129,1.0,-2.714440825190023,32.33803836409699,-2.8007252493460477,13.718254291612775,-8.482948668638901,0.1012018554537697,40.760314004471084,-13.622420498815513,15.46184278809788,2.5749052647877413,-20.261391685456363,0.2619627691448523,59.639025061287555,-17.142441546973064,-4.008164963166561,36.904761904761905,14.28571428571428,12.548278495768672,-0.1556971183883523,1.9361212638149616,1.2356976732924565,1.1950275248916218,0.6076288588079632,0.094899468766157,0.4373995146753623,0.1174269420444574,0.511749935091222,0.1069685775398271,0.6827432271248987,0.8676958762855356
130,0.0,20.964912280701764,23.771929824561422,-3.8105170220306572,1.9941877994076318,-17.049493775303326,1.1015269756548651,24.451464735619233,-28.25512711082746,19.41659596830383,20.645129976869427,-29.349216545155578,-1.9271579241019854,37.72231461758362,-29.078457241293243,8.068227373960823,50.19011406844109,-11.026615969581755,15.410431161729463,0.3123508879057021,1.204223403230071,1.262793584892052,1.4244761204801295,0.9184264269069524,0.1618573991979812,0.1332948526984182,0.0130430314208724,0.3834599294719528,0.4233561344953795,0.201628534144692,0.5777809279869488
130,1.0,7.944263481722769,22.76511038726019,4.015826546788048,-8.263020177077562,-5.981578470907378,-1.1324273914605332,55.42361127245954,-18.40750932641535,-12.96251339632537,17.650066774475427,-28.265185789895074,-7.764270558482855,82.17095116093236,-22.233728151872544,-16.770247456838128,67.85714285714283,0.0,-8.894748601649605,0.3123508879057021,1.204223403230071,1.262793584892052,1.4244761204801295,0.9184264269069524,0.1618573991979812,0.1332948526984182,0.0130430314208724,0.3834599294719528,0.4233561344953795,0.201628534144692,0.5777809279869488
131,0.0,35.6140350877193,19.298245614035082,-11.317193631128353,616.5522172111961,-18.167217590301366,17.967420480198683,41.351278020264346,-33.05944255872152,17.931530144166018,19.80717010117892,-26.733033722533005,0.2377988445620094,56.839834448533686,-46.930474206296715,17.32316125371769,91.25475285171103,-20.152091254752857,6.357952694235366,0.3942120607130984,1.8977603977023447,0.9531475194986356,1.5289301398077324,0.7092674031122774,0.2124710015368996,0.364765952836556,0.0095849036880643,0.4141348738815238,0.2475474664794721,0.4100921059881106,0.6981910506947517
131,1.0,9.39196525515742,25.063336952587754,5.430740395175393,-9.22634722003921,-6.809798786322984,-1.1863710653079007,62.247334778419685,-40.83706988009298,3.9887303192497114,11.792201766919664,-20.176044885529166,-7.9842701142663675,58.2736450711679,-39.05377078804203,-1.9634508783192395,77.3809523809524,-26.190476190476197,9.552665344950428,0.3942120607130984,1.8977603977023447,0.9531475194986356,1.5289301398077324,0.7092674031122774,0.2124710015368996,0.364765952836556,0.0095849036880643,0.4141348738815238,0.2475474664794721,0.4100921059881106,0.6981910506947517
132,0.0,31.666666666666643,28.50877192982455,-8.597898612821343,1588.0582820673137,-20.77830060258249,23.23595590421896,42.65492120908105,-23.664260998626453,12.865811613679877,33.880905582638874,-42.09013126460393,-13.787677444992852,52.220215459251506,-47.91043327917678,21.209982422114425,87.07224334600761,-1.9011406844106404,4.329199883520754,0.5520461376098535,1.9115007646145536,0.91374397319005,1.48691141270746,0.8880099195533148,0.2816987102323644,0.6089371820577901,0.2851477198877407,0.4835973780164507,0.5240671754244876,0.7164777588264881,0.5610024894923434
132,1.0,11.798769453492586,30.763662685486757,10.622921671552854,-17.74598795029152,-7.366420792906081,-1.6008644978910525,79.00804924982619,33.834294164618605,-1.5327605036332237,22.29759081436469,-42.73499722187509,3.6497578323135826,67.6770076376473,21.445246150785113,6.3182729074528154,100.0,75.00000000000003,9.097177820572666,0.5520461376098535,1.9115007646145536,0.91374397319005,1.48691141270746,0.8880099195533148,0.2816987102323644,0.6089371820577901,0.2851477198877407,0.4835973780164507,0.5240671754244876,0.7164777588264881,0.5610024894923434
133,0.0,25.35087719298246,37.807017543859644,-6.463785973414993,-0.36223626507140283,-22.054169788931333,1.1522289417017273,37.58926065529285,-20.432384311024855,1.6195255707403433,51.2528660234143,-43.1836018592499,6.541874042341389,43.89306086638361,-35.0579315181414,9.043373685256007,71.86311787072243,9.505703422053235,-4.750964220485707,0.2769198161086185,1.7123582988757269,0.9750109137678852,1.0344962704097187,0.9034336424974266,0.7120349494879159,0.1641749669589982,0.1207843051468208,0.5012484674963775,0.5170814669163218,0.5285060714487066,0.5387009857732357
133,1.0,7.003257328990209,31.849439015562787,5.353450772759594,-10.243402972688,-7.990907468950459,-1.494114008285563,32.41604193601238,-1.3764877904858475,11.613106718455946,32.02026302813697,-39.009893394345674,1.5886032671191264,39.65130890359199,-7.336957833279856,6.823892559299338,41.66666666666667,29.761904761904745,16.983157634406165,0.2769198161086185,1.7123582988757269,0.9750109137678852,1.0344962704097187,0.9034336424974266,0.7120349494879159,0.1641749669589982,0.1207843051468208,0.5012484674963775,0.5170814669163218,0.5285060714487066,0.5387009857732357
134,0.0,20.350877192982473,26.666666666666682,-6.961506461438494,23.339896742693345,-20.611493738742702,4.576223967022663,25.998767268684773,-33.355620084950644,7.022305767322212,55.69134329566259,-29.699373874400735,-10.092076656668825,36.8030881267049,-51.303227104222685,15.962489540470525,51.330798479087456,-15.5893536121673,0.01358049842514475,0.5277886208834213,1.2075579538022916,0.8476055959175737,1.4465844218309245,0.8856576896339119,0.4277288470442513,0.4097766113035945,0.0690369633044747,0.4824964726343939,0.2287771600597031,0.6233279311048223,0.773591584340737
134,1.0,11.708288092652918,29.714078899746642,9.474517989560605,-20.4212570074781,-7.938018339730013,-2.060821640691368,41.70506660273703,-29.168366569539838,-3.2699181716838055,30.810543066651785,-23.361226051752414,-11.57457189327472,50.743887721273296,-32.617105383881636,-7.995190118110873,58.33333333333333,-8.333333333333359,6.419669922345905,0.5277886208834213,1.2075579538022916,0.8476055959175737,1.4465844218309245,0.8856576896339119,0.4277288470442513,0.4097766113035945,0.0690369633044747,0.4824964726343939,0.2287771600597031,0.6233279311048223,0.773591584340737
135,0.0,32.807017543859665,60.00000000000001,-11.882593397539987,22.772049239211544,-28.266672827591776,6.0401186314596345,33.94293675233466,-39.94821378063534,26.84816640548453,61.135977586536306,-25.305977266881165,-8.769121326892648,53.43162948870397,-47.646664352084755,14.496082418762878,77.18631178707224,-3.802281368821303,14.840772090007167,0.2541629380233227,1.5407876858717289,1.3145092024500322,1.5450797529585734,0.8114482093126593,0.6494137019387727,0.3022257945153874,0.0949413982649757,0.6502161498687413,0.1035044867239215,0.3479316080088859,0.5343847517418668
135,1.0,7.003257328990209,42.43575823380381,5.472752801044578,-3.0411720837409506,-9.579631382975029,-0.7222875344255142,52.64519234224538,-23.755777835370218,22.400627609922452,44.12807074920764,-23.780629434638,-0.4375591564799497,88.55137316030188,-24.100360430763345,-2.1870134941217145,63.095238095238095,8.333333333333325,28.318009523632746,0.2541629380233227,1.5407876858717289,1.3145092024500322,1.5450797529585734,0.8114482093126593,0.6494137019387727,0.3022257945153874,0.0949413982649757,0.6502161498687413,0.1035044867239215,0.3479316080088859,0.5343847517418668
136,0.0,-1.403508771929829,25.43859649122806,1.0631880383702885,3.031332526091224,-21.302181821733235,1.020996243053185,-10.406656950625838,-46.93152066970361,21.800060386940423,12.598658630455105,-29.273135645146787,8.824965368834414,-3.2821741472950916,-52.90696355807155,2.3882405865209178,-11.787072243346008,-33.460076045627375,22.848884565126863,-0.108545181164568,1.0071901894544724,1.0240650778297704,1.0130511240017928,0.8567400795064652,0.2941096459205983,0.4792149275680966,0.055971797951603,0.4780154642318397,0.25152250776026,0.49036030376975,0.7555547095498372
136,1.0,-1.6467607672819518,29.695982627578733,-3.067968583038594,5.785762707342212,-7.822651220105481,-0.3372521357618341,2.9686927665307783,-34.65908697414597,12.472346681647473,19.247090759964003,-31.309503880334656,9.82197431250883,-1.3291039928127968,-46.08001219412344,34.14781515117183,1.1904761904761862,-15.476190476190476,9.493351777870341,-0.108545181164568,1.0071901894544724,1.0240650778297704,1.0130511240017928,0.8567400795064652,0.2941096459205983,0.4792149275680966,0.055971797951603,0.4780154642318397,0.25152250776026,0.49036030376975,0.7555547095498372
137,0.0,23.245614035087737,1.140350877192997,-9.673406329264633,55.81645036112166,-13.547491355357588,4.694733212920621,35.216675246040154,-41.71009476229266,16.579010218052925,62.18820410079451,-25.037021145625648,-5.096477712699299,41.002691333564044,-63.35177597624434,25.392991712766587,66.15969581749049,-41.064638783269956,6.919658588007779,0.2975582140495782,1.7264196364302442,0.8391146546113032,1.533529491475247,0.771161485989663,0.7038261025781067,0.6573150392471027,0.0298903143331949,0.3119556696324272,0.2251988218382348,0.7930814199153422,0.7619657045762029
137,1.0,7.636626854867901,17.390517553383987,2.832614676506262,-5.926038809515943,-5.206866151630674,-0.9031376341286368,34.934470506725205,-54.3318113980098,21.997632906665388,26.307730740238288,-30.68750038451209,18.26330780987141,43.253733759693944,-53.97411621881152,12.358198495747086,45.238095238095234,-46.428571428571445,25.095006318305145,0.2975582140495782,1.7264196364302442,0.8391146546113032,1.533529491475247,0.771161485989663,0.7038261025781067,0.6573150392471027,0.0298903143331949,0.3119556696324272,0.2251988218382348,0.7930814199153422,0.7619657045762029
138,0.0,1.2280701754386003,23.50877192982457,0.8877095883500719,4.429038169332089,-17.35236367300389,0.16063962128574083,8.532761547614843,-13.11399691906676,-5.218884421512926,17.08161210766088,-34.33197880136747,7.192672505946707,2.4267486125904236,-31.24023185294622,5.1575345510900705,9.885931558935358,7.604562737642584,-4.93600992538447,-0.1004386682438865,1.2157046088430588,1.0533324562453583,1.0376836468929584,0.8718722005015064,0.5680701047931711,0.328538236550005,0.2262713265592269,0.3890429779248108,0.4352136128338311,0.3361210451916933,0.8744752193728288
138,1.0,-2.135360115816154,24.19471588852695,-1.5219978599016581,6.42680609885653,-6.398751689091087,-0.4891661605994635,2.2321797389302622,45.97533358880534,0.12388641174450044,25.865169950505162,-30.238249985712628,6.2849321270878615,-5.698283577396046,29.028866999656632,3.261499866305506,0.0,80.95238095238095,-1.324522675002049,-0.1004386682438865,1.2157046088430588,1.0533324562453583,1.0376836468929584,0.8718722005015064,0.5680701047931711,0.328538236550005,0.2262713265592269,0.3890429779248108,0.4352136128338311,0.3361210451916933,0.8744752193728288
139,0.0,3.684210526315801,18.85964912280702,-0.0655805305547208,4.162045892041255,-18.7378453928704,0.5031659322040749,1.2243275271600629,-32.73706020086371,11.417782042610035,46.0592711667869,-32.469263852322214,-5.901764478970106,7.68291474461289,-49.342210361867586,9.42837679364452,4.94296577946769,-20.152091254752857,11.403397237112298,-0.0589065730797256,1.3095844661568803,0.9103652646003736,1.1299819393949546,0.7447628337711735,0.6385823348324788,0.6498220094063708,0.205444584999023,0.4207390992920505,0.4489015085747613,0.6305318422643436,0.8519430417539402
139,1.0,-0.9048136083966818,25.443358668114357,-1.2344759491504043,5.142534321171555,-7.03513195636577,-0.021142777903171428,14.065006365458533,9.12675094363371,2.1851795365115834,30.83160892630852,-37.33642319270554,8.12664423538595,10.734399983246657,1.47584688885527,2.611597508835395,13.095238095238093,36.904761904761905,0.7205102080674486,-0.0589065730797256,1.3095844661568803,0.9103652646003736,1.1299819393949546,0.7447628337711735,0.6385823348324788,0.6498220094063708,0.205444584999023,0.4207390992920505,0.4489015085747613,0.6305318422643436,0.8519430417539402
140,0.0,-1.0526315789473606,23.070175438596486,-1.321995194975334,5.687982282725268,-15.37665992853292,1.016327253809246,-3.955989392943282,-13.004041617264184,0.027858436394723185,24.055456896932846,-35.26004897751308,-9.470512369652218,-2.5937939466673554,-21.912410611725285,-5.4651323730126045,-4.94296577946769,6.844106463878319,-1.1712451871911416,-0.19249298378209,1.1254094576810612,0.9673901173615288,1.1263886511782393,0.9054077875413692,0.559219544314696,0.2995427239514426,0.2281467934326241,0.3490548100983557,0.5581118109067855,0.2536764972179359,0.6667253105702751
140,1.0,-4.741223307998565,21.082157075642407,-2.3295631432156405,10.388484255210194,-5.544522870734692,0.3101692192425176,-4.894552174198319,35.01610302561402,-4.312375884560815,18.31296211498159,-37.700843682600926,8.565360009344191,-7.941793654879559,38.80245795740753,-0.6280569705473305,-9.523809523809545,63.095238095238095,-6.630727616477761,-0.19249298378209,1.1254094576810612,0.9673901173615288,1.1263886511782393,0.9054077875413692,0.559219544314696,0.2995427239514426,0.2281467934326241,0.3490548100983557,0.5581118109067855,0.2536764972179359,0.6667253105702751
141,0.0,10.526315789473673,48.15789473684213,-4.3681860205354806,1.4204024270574322,-27.445232482384508,1.5869628994285012,16.82806246589068,-49.656998636414286,6.794679763297373,55.72458262711688,-28.355277107008902,-19.978566246734218,20.74866122050496,-59.547598763987665,12.37457554634156,28.897338403041807,-25.47528517110267,2.4867327266334978,0.3642102392009782,1.1008199592921477,0.801049842366647,1.469073068119339,0.6170543760676851,0.6350951402846183,0.4881483243575825,0.0311678279549637,0.6285919031000391,0.3880173341024979,0.2418692843585549,0.5358529693259565
141,1.0,7.998552298226547,40.93376764386536,9.20602098743255,-12.236535114138592,-9.424818970243088,-1.818735454223952,19.23666096397938,-51.84919589510617,13.666605478467364,28.79661091959416,-24.06716637314258,-9.616807190384502,24.98686173820175,-49.29950200268342,6.182392988198693,28.57142857142856,-32.14285714285716,22.742288093358475,0.3642102392009782,1.1008199592921477,0.801049842366647,1.469073068119339,0.6170543760676851,0.6350951402846183,0.4881483243575825,0.0311678279549637,0.6285919031000391,0.3880173341024979,0.2418692843585549,0.5358529693259565
142,0.0,33.59649122807018,62.105263157894754,-12.443290792511519,-0.7793535629948112,-29.53285476773999,0.8312918229871347,31.787760672135423,-42.153581600002276,27.079178861486454,60.16616691571244,-40.94545468371387,-8.232069081361137,54.602184992033486,-56.3244170811551,22.88934601142445,75.28517110266158,-6.4638783269961975,15.003055433361826,0.3002713345598712,1.2236462287549328,1.512557759403382,1.2562826917952234,0.7722144358235338,0.7796441033473472,0.5316148655868216,0.2122792039131309,0.6817930569461312,0.4522241111834917,0.5168081576789013,0.6407264009681228
142,1.0,8.107129931234148,45.98262757871876,7.837400398753935,-8.732523791815971,-10.278149359141109,-1.737826271575682,87.27791418197002,-1.198640641476112,-3.7723850666797176,44.40595939246607,-36.88618119950199,4.255173610013241,83.71807715382758,6.38697524623173,1.8983256003947346,102.38095238095238,44.047619047619044,4.04913613547373,0.3002713345598712,1.2236462287549328,1.512557759403382,1.2562826917952234,0.7722144358235338,0.7796441033473472,0.5316148655868216,0.2122792039131309,0.6817930569461312,0.4522241111834917,0.5168081576789013,0.6407264009681228
143,0.0,19.82456140350879,8.421052631578952,-6.271594483638743,8.573538724481988,-12.141304470055614,1.5826025149041634,27.935040694242417,-25.366885254137582,20.944808146349292,41.639611984750324,-23.06278903651906,-8.539336934900232,35.72832453654979,-36.15176720100642,6.359814117063212,52.851711026615945,-19.391634980988602,15.136085633474197,-0.1016230488692081,1.417897220315109,1.6244211001802853,1.3075521349206718,0.917219909677898,0.7004633442170789,0.5757777057868908,0.2204938942743397,0.2789050507949619,0.2220394504505687,0.6835917545557311,0.830250344876881
143,1.0,-2.2077452044878876,16.15997104596454,0.5990219876085501,12.70668745462884,-4.749062137443727,-0.18835567503692197,46.18391925987453,36.38627320917374,11.183735006743056,17.518406260881502,-20.806432304061328,3.727803788533768,65.69699532389448,17.620703223403012,15.510164768632961,42.85714285714286,58.33333333333333,11.895194286136546,-0.1016230488692081,1.417897220315109,1.6244211001802853,1.3075521349206718,0.917219909677898,0.7004633442170789,0.5757777057868908,0.2204938942743397,0.2789050507949619,0.2220394504505687,0.6835917545557311,0.830250344876881
144,0.0,47.280701754385966,19.385964912280706,-1.938881763335365,12.47128596210918,-12.6888825902844,1.1365573339770396,38.89060037311709,-5.507473914617512,10.50546890759998,47.50957504481639,-23.35144640368323,-1.7561290018252684,69.68697156002379,-16.988564670400265,9.620368585128226,103.80228136882126,12.547528517110251,8.838395128540974,0.2946816384083106,1.6812596246621945,1.6854978964076233,1.3629235314772707,0.9369844196695042,0.5195152418518953,0.1173754006154114,0.2566093951235328,0.297780766333018,0.1752576893691971,0.584305671640547,0.6357604097480153
144,1.0,8.197611292073814,18.711545421643127,3.16499580030829,-4.380008362181853,-5.218517242869114,-1.012575825140627,114.57943759455209,70.85428573402326,-9.796422406865002,25.549147764571888,-26.029847007661477,8.05668466920223,122.88267286215473,55.139453912535316,-5.575947410419602,132.14285714285717,102.38095238095242,-6.447819113242481,0.2946816384083106,1.6812596246621945,1.6854978964076233,1.3629235314772707,0.9369844196695042,0.5195152418518953,0.1173754006154114,0.2566093951235328,0.297780766333018,0.1752576893691971,0.584305671640547,0.6357604097480153
145,0.0,50.70175438596492,8.947368421052659,-11.823234445615594,65.25904788150221,-13.869122671969903,5.855079817072317,38.655768094513434,-22.70768934913675,27.838595387483455,44.54709400240551,-22.684650183339826,-9.021018061941977,73.19259359144408,-45.2516468445686,25.069400315017432,108.36501901140684,-15.969581749049421,16.298204515164237,0.1907519692711363,1.9061693600996628,1.545503222570744,1.5962483378038326,0.9060380487808576,0.4895071609615303,0.4684596876676051,0.1891630993739599,0.320930758382865,0.2195752670975446,0.7743788132812888,0.8323773045375914
145,1.0,5.881288454578337,19.489685124864266,1.485879348996999,3.4344762027777476,-5.504014448320649,-1.104629898563081,89.8236366877683,32.65319212756983,-3.1753443301394846,30.282260509464255,-22.406982657267292,2.528183402234807,108.54501626760506,7.532344990090278,8.705795562154783,101.19047619047619,58.33333333333333,-1.7277012123748658,0.1907519692711363,1.9061693600996628,1.545503222570744,1.5962483378038326,0.9060380487808576,0.4895071609615303,0.4684596876676051,0.1891630993739599,0.320930758382865,0.2195752670975446,0.7743788132812888,0.8323773045375914
146,0.0,15.438596491228074,31.57894736842104,-4.16138479737278,2.339095353746057,-22.258281013602577,0.7802987921615934,29.733363026733308,-42.83011095741443,16.22596784384802,58.731083217936366,-29.210719131189787,-8.183163928490833,29.06965141668978,-52.591172975604735,18.45306065856571,49.42965779467683,-24.334600760456272,11.618058856071109,0.4232584448929127,1.2806791665193284,0.8508777040953603,1.3472093105786536,0.7061245220613243,0.4666149125042559,0.4365973657797926,0.0260428997938877,0.5172956428051112,0.2552222520515813,0.4958094244172747,0.651881510858732
146,1.0,9.301483894317775,31.469417300036163,8.601355933494803,-15.839015258369338,-8.222564275571731,-2.246827209455904,31.79526662039336,-45.59628370017907,5.018314434666227,35.834861251694214,-19.629968280056932,-14.909003450893088,24.827207147458296,-49.30997005629729,15.903786755901628,44.047619047619044,-28.57142857142857,13.580154115906184,0.4232584448929127,1.2806791665193284,0.8508777040953603,1.3472093105786536,0.7061245220613243,0.4666149125042559,0.4365973657797926,0.0260428997938877,0.5172956428051112,0.2552222520515813,0.4958094244172747,0.651881510858732
147,0.0,14.035087719298268,20.70175438596491,-4.43851889209137,5.814934099574209,-17.08617824470824,2.833550433531107,15.054957059223906,-22.593946091337525,7.925939394918213,21.192515259657373,-33.00969479778407,-9.496528375571822,26.62660286596448,-34.33488275942713,4.012274038571717,30.798479087452456,-6.4638783269961975,3.4323328852447377,-0.0439086256429493,1.1652406882024775,1.41043103609683,1.493649589979576,0.8530624311682575,0.3773997560605379,0.2182088684807263,0.0152317699048606,0.3794767943776511,0.4478115790690664,0.4185284278869159,0.8276808494291393
147,1.0,-1.1943539630836164,22.167933405718387,-0.11053717349223113,9.736850399261598,-6.2392672911633085,-0.9066121669737637,43.602933574964496,-26.618197793513833,-15.621680395203708,7.321723033944205,-33.62046230248902,15.101160042109196,28.623246892283948,-29.65911676912344,10.151067710312223,41.66666666666667,-10.714285714285731,-15.493530128767619,-0.0439086256429493,1.1652406882024775,1.41043103609683,1.493649589979576,0.8530624311682575,0.3773997560605379,0.2182088684807263,0.0152317699048606,0.3794767943776511,0.4478115790690664,0.4185284278869159,0.8276808494291393
148,0.0,52.19298245614035,19.122807017543874,-11.188820690943025,120.92180408848657,-17.27968988677927,10.932149607911512,45.829873538110746,-42.59532445370038,43.4612386467691,22.804200543898535,-19.72547212511646,-13.029651074287996,74.45210582792541,-47.98554788454875,29.780540469318527,121.2927756653992,-31.558935361216722,32.264501178263295,0.5716649436865666,1.907818623961564,1.123156474294901,1.1062169891347104,0.8089946636209036,0.02140590951977,0.6222899059728607,0.1136336075489742,0.4164491174336365,0.2467843854436283,0.3093068687892876,0.5512508386421685
148,1.0,13.68078175895764,25.87766920014476,7.693223669321192,-23.401039925466172,-6.654475546865868,-2.3138003247794137,119.05339665938905,-24.14679346280304,2.963733295153226,4.583928154212136,-20.187253481005307,-7.671008093602849,152.8571586052899,-15.55144112093293,-5.333547789783033,148.80952380952382,-4.761904761904767,10.913329407690075,0.5716649436865666,1.907818623961564,1.123156474294901,1.1062169891347104,0.8089946636209036,0.02140590951977,0.6222899059728607,0.1136336075489742,0.4164491174336365,0.2467843854436283,0.3093068687892876,0.5512508386421685
149,0.0,23.771929824561422,11.754385964912274,-4.398478782853266,8.527359111675015,-10.343512801387945,1.1147830503778433,38.01960183123263,-2.4900223135027044,2.117099318282123,38.7438035777373,-27.536515270620033,0.5024898478811046,41.84441100747005,-17.182212838532717,1.666059166315792,70.34220532319395,8.745247148288971,-1.902027856561725,0.4244275372396015,1.1091651231487034,1.3046816914231705,1.5568445368638906,0.995106727144069,0.401759585595363,0.2895905750033261,0.2352534442762139,0.2258057490712008,0.3177535168255979,0.5975591662741613,0.8147087450548928
149,1.0,10.29677886355409,13.119797321751726,3.3424984753806175,-12.683831742517393,-4.14116954733691,-1.3714545104907438,75.83101518547868,50.86016810381477,-6.248813782894569,27.490482209418786,-27.725180163266838,7.892991957904805,104.400824854849,38.93361053396846,-7.576872524127598,94.04761904761907,70.23809523809523,-2.7356073224981348,0.4244275372396015,1.1091651231487034,1.3046816914231705,1.5568445368638906,0.995106727144069,0.401759585595363,0.2895905750033261,0.2352534442762139,0.2258057490712008,0.3177535168255979,0.5975591662741613,0.8147087450548928
150,0.0,31.403508771929832,57.98245614035089,-13.922426083679017,-1.239865488663272,-27.741212427386174,-0.4054854096472216,25.546531449699785,-36.36808019296244,35.170059321295156,22.05404554010053,-46.19603755394988,-9.123203207396413,51.98166263417497,-47.5708810996057,7.09287653780224,64.63878326996198,0.38022813688214363,21.146529553782305,0.1960127129531636,1.3350537834601233,1.5651247674416764,1.0404849965715128,0.8344980040603903,0.1924459565363172,0.3698092923222638,0.2368297606624943,0.6415807746251602,0.5368012819971617,0.726680540500664,0.8564085273288252
150,1.0,5.4469779225479575,42.779587404994544,4.824571431117519,-4.992994036519349,-10.24495242608403,-1.957688655601153,73.94534096412993,15.138252627389326,8.432258132055459,12.433044389610458,-44.91615726393432,8.403902122617046,104.77313110190565,4.511907976230134,1.972781216014674,83.33333333333333,64.28571428571428,13.303719938491199,0.1960127129531636,1.3350537834601233,1.5651247674416764,1.0404849965715128,0.8344980040603903,0.1924459565363172,0.3698092923222638,0.2368297606624943,0.6415807746251602,0.5368012819971617,0.726680540500664,0.8564085273288252
151,0.0,19.03508771929825,31.228070175438603,-8.112798696837675,1.1134816681673154,-20.125303179453557,0.05451958896878217,20.360098105165612,-22.077978618644412,16.501857684179043,19.2653989972694,-28.2603764990344,-7.550467171000719,34.87125099535373,-35.48832360099583,-0.5428565509991712,42.96577946768061,2.281368821292773,8.333494171078723,0.3031066467380541,1.086407193087989,1.2538129738071886,1.4684082569218642,0.8122534835220016,0.0283682730111944,0.181631065471456,0.1021056692338042,0.461454042640831,0.239533620866283,0.6537560178508295,0.7952108936959479
151,1.0,7.745204487875479,28.97213174086137,4.494413833727995,-8.140125719578128,-7.69281553985709,-0.742812312651342,62.51938236030159,-6.531889579749217,-2.980881522900347,5.881008807551558,-22.011036379694502,-8.210118938392874,70.9995446693299,-16.197601073370716,7.904626666304004,75.00000000000003,20.238095238095234,1.8220546113528524,0.3031066467380541,1.086407193087989,1.2538129738071886,1.4684082569218642,0.8122534835220016,0.0283682730111944,0.181631065471456,0.1021056692338042,0.461454042640831,0.239533620866283,0.6537560178508295,0.7952108936959479
152,0.0,46.14035087719299,12.89473684210527,-3.61768582592914,22.19904686445693,-10.605903873630274,1.2378184485706711,39.179641710933375,-0.29557853745399987,5.7048538192826515,20.339430914978408,-34.913475853687196,-9.268857521402607,68.24911596893193,-16.83478802057484,7.738603041543102,102.28136882129277,12.167300380228152,2.5267469008626224,-0.0209129948425197,1.991697756613786,1.6988428498567618,1.514353019897023,0.6205294434694768,0.358850999492862,0.1978165998288156,0.2793827179198863,0.2380680085024647,0.4806858799471396,0.6362330722147318,0.7146863569598342
152,1.0,1.2667390517553168,14.495114006514665,0.9143658836484381,12.48882431749796,-4.073771244345359,-0.4264334087043409,119.99215138207026,76.27915964668726,-6.479919365421072,23.07547336540463,-37.84995564467549,-7.156255827079361,135.2932636678989,56.26445999910861,6.151701685553412,122.61904761904762,101.19047619047619,-5.245475115470732,-0.0209129948425197,1.991697756613786,1.6988428498567618,1.514353019897023,0.6205294434694768,0.358850999492862,0.1978165998288156,0.2793827179198863,0.2380680085024647,0.4806858799471396,0.6362330722147318,0.7146863569598342
153,0.0,20.526315789473703,25.263157894736832,-8.49152370838111,4.4278109622365225,-19.315850896434085,2.3826510920137878,23.599050591837955,-34.56624960211314,16.444946037246268,49.31921517189852,-24.876902575953086,-14.7426706967821,36.861978474128996,-40.52625241240103,3.581840374670109,48.28897338403042,-18.250950570342194,8.469404487326868,0.3332557847569035,1.557021087522403,0.8085032731433605,1.2532257687820705,0.7310902212520011,0.4720849300285479,0.5597671684014576,0.171067935297158,0.4367196950042901,0.268385745629499,0.3937902505100092,0.5060119239835422
153,1.0,7.926167209554835,26.94534925805283,4.518957652645117,-12.044098636153622,-6.670862280724554,-0.9570559118935895,30.328708929331572,-3.291997802849067,-2.2421686217112047,25.246499243350605,-27.750341944469636,1.356149976971166,22.099077255292322,3.7144911092001465,-17.7807836695993,40.47619047619049,22.619047619047628,2.261545991212799,0.3332557847569035,1.557021087522403,0.8085032731433605,1.2532257687820705,0.7310902212520011,0.4720849300285479,0.5597671684014576,0.171067935297158,0.4367196950042901,0.268385745629499,0.3937902505100092,0.5060119239835422
154,0.0,49.736842105263165,18.50877192982456,-10.29742533495066,9.394819947743915,-16.323259008576397,1.0321332895269375,39.701059082595776,-8.493440091809013,11.979504766682547,37.34042929394603,-37.07182905779833,0.9085659808288238,71.94940752827736,-35.820509739057684,16.51889152352284,108.36501901140684,7.984790874524705,2.2132965099384534,0.1336076718919701,1.749578528856072,1.7263038316204895,1.290677523076483,0.6236034988797048,0.5518994621549833,0.1257260586227752,0.0955290272215514,0.3679048990148052,0.4341676758083513,0.7758858599433371,0.6234496380377192
154,1.0,5.012667390517533,22.00506695620703,1.7646596806786263,2.0443640569159927,-5.742117222727472,-1.1710442761725615,133.604876568194,0.8358074870925325,-1.4343626465549875,39.65397440325118,-30.031271810414005,-13.875913268484819,130.02080840784834,-14.189718916543082,15.816565787225656,145.23809523809524,22.619047619047628,0.5545908842633507,0.1336076718919701,1.749578528856072,1.7263038316204895,1.290677523076483,0.6236034988797048,0.5518994621549833,0.1257260586227752,0.0955290272215514,0.3679048990148052,0.4341676758083513,0.7758858599433371,0.6234496380377192
155,0.0,-2.017543859649129,50.0877192982456,-1.5315087652724824,5.557948541132207,-24.34337002733852,1.9884263740040709,-8.97440911036027,-18.464649733834438,-9.386280291546246,15.353311657219404,-26.178647141451673,-2.6968213696572096,-4.469354911540313,-28.267658707958454,-8.13467108500916,-11.026615969581755,22.05323193916349,-10.553212141473276,-0.1333587453445601,1.1125053513299177,0.8832653329678541,1.274421022083209,0.8057832323417214,0.3472797178129467,0.2450365393304167,0.2649393769746626,0.5479205049823845,0.1522786570791134,0.2405464770692212,0.7030423669273369
155,1.0,-2.497285559174811,35.08867173362287,-1.9642943049115846,9.263028988357224,-8.47054551544273,-0.16163598271423663,-5.91834587496709,47.52936420915403,-7.063968341425486,11.46358831068357,-27.56569607238323,8.804706716731946,-7.296859302606107,34.99466934443707,7.572680186493219,-8.333333333333359,98.80952380952381,-8.934001281782077,-0.1333587453445601,1.1125053513299177,0.8832653329678541,1.274421022083209,0.8057832323417214,0.3472797178129467,0.2450365393304167,0.2649393769746626,0.5479205049823845,0.1522786570791134,0.2405464770692212,0.7030423669273369
156,0.0,40.701754385964925,48.684210526315795,-10.64817446617765,2.4731162893017578,-26.367968237291894,0.3518733202892754,32.28561140596617,-38.185029046932385,32.79783239562739,31.488552543179836,-28.182546996591118,-8.73396273020779,62.83483722297254,-51.4059288502823,27.9523659390579,85.17110266159695,-7.984790874524728,22.288896666768334,0.3824100967891863,1.388068269986484,1.4480878640229364,1.2451918801814013,0.7245454107869874,0.1856958517741884,0.6514337726217767,0.2869916052576284,0.6088889893908107,0.2460762075785999,0.4413993195524706,0.6163994685439014
156,1.0,9.482446615997087,41.187115454216425,8.697385676861513,-12.682050076034457,-9.20036223859697,-1.7194542077236807,102.3271456468704,26.55640778731303,-5.624898724345595,9.590799484890278,-27.565663464076952,6.53606865739037,110.35710823442737,17.930631524552766,3.5554115754877103,121.42857142857144,78.57142857142858,3.216527819979653,0.3824100967891863,1.388068269986484,1.4480878640229364,1.2451918801814013,0.7245454107869874,0.1856958517741884,0.6514337726217767,0.2869916052576284,0.6088889893908107,0.2460762075785999,0.4413993195524706,0.6163994685439014
157,0.0,37.63157894736844,27.368421052631597,-17.594212568720447,0.17145910527927022,-23.641212650123066,0.7000438583318669,30.91523582247977,-58.16632166397814,46.81208356424562,50.607343356932354,-49.220970300481206,-2.0866605170947405,59.38988011999449,-74.94367425346205,47.511262022603226,79.46768060836501,-46.7680608365019,29.361555433526654,0.161655777940874,1.4670823614900177,1.5742055230394163,1.0511435699748637,0.7612013401434298,0.6699347404611672,0.6704597004130992,0.000246889885695,0.5559453468642678,0.5739818583220563,0.7070743711221334,0.5661635346286049
157,1.0,4.216431415128463,34.14766558089033,3.39062036483595,-2.7459253133132577,-8.365017198461267,-1.1517539370863084,86.25205523554973,-66.1731902254709,18.29234984000756,30.1323835600779,-46.61280024708324,16.59491157033952,85.88506904374474,-66.91549400037246,18.074439994463187,94.04761904761907,-54.76190476190478,22.126901535920585,0.161655777940874,1.4670823614900177,1.5742055230394163,1.0511435699748637,0.7612013401434298,0.6699347404611672,0.6704597004130992,0.000246889885695,0.5559453468642678,0.5739818583220563,0.7070743711221334,0.5661635346286049
158,0.0,34.210526315789494,53.15789473684212,-14.946000848393348,18.533119558521015,-27.90797431835785,5.648805027615467,29.88569375984589,-47.627540240190534,34.00728622927882,50.07489998913848,-31.418433743388196,4.317738860914,55.305828916951704,-55.22288573068459,16.064910956035906,74.14448669201524,-19.771863117870737,18.92512770197379,0.2669709707553886,1.733356207109289,1.04956733067001,1.3650596758839475,0.7507701412311953,0.749722557978348,0.4211299088826685,0.0601602319884001,0.6388954959393702,0.2496492895549541,0.4524322514671769,0.8075357542696652
158,1.0,6.605139341295696,41.74809989142234,6.2844881678523645,-5.92347655954748,-10.137452339984975,-1.3306274859355316,48.52026604143398,-41.0752416586911,9.953295424874398,40.157477229237685,-23.398947442396956,-9.52355965627979,38.612484999479626,-38.36557109521076,17.177315924309333,58.33333333333333,-16.666666666666686,16.71697517733528,0.2669709707553886,1.733356207109289,1.04956733067001,1.3650596758839475,0.7507701412311953,0.749722557978348,0.4211299088826685,0.0601602319884001,0.6388954959393702,0.2496492895549541,0.4524322514671769,0.8075357542696652
159,0.0,12.982456140350873,60.52631578947369,-2.9239130299604454,4.808925009379261,-27.78938840185239,2.9849945247826692,21.655271818319743,-31.113945387207064,14.185532683221913,30.350441520393055,-38.86262300725836,-12.997655382015294,24.89669533929748,-39.637800407940794,10.07431029852508,37.26235741444868,10.646387832699645,11.027175869345504,0.1450201856595003,1.3469939925977994,1.059012976394793,1.4652294941703985,0.6385627791092311,0.2730816545528551,0.2728946572694786,0.211141312883171,0.6322405238776758,0.4002961860723406,0.3283528433243241,0.8203877498438623
159,1.0,5.211726384364801,41.132826637712625,4.031213818566171,-0.3430018507669219,-10.423602632876017,-0.6314908975511235,18.886106129983602,20.17417121074945,3.571442506146738,11.585541659050902,-30.938065536532278,2.2689215731303336,28.294343623572928,10.176247247434311,11.204886143227721,25.0,69.04761904761905,7.852476311231116,0.1450201856595003,1.3469939925977994,1.059012976394793,1.4652294941703985,0.6385627791092311,0.2730816545528551,0.2728946572694786,0.211141312883171,0.6322405238776758,0.4002961860723406,0.3283528433243241,0.8203877498438623
160,0.0,41.57894736842107,28.50877192982455,-14.676842683180858,-0.49401459958494653,-22.508996390065818,-0.1882641171287336,35.70719761907994,-46.02733426360629,39.92944727251056,13.654847359277023,-33.50413282864496,4.482530817912034,63.56242555763083,-59.15597097007079,31.027639030985178,91.63498098859313,-30.798479087452467,25.481865979396602,0.2269617574166848,1.3909724700529549,1.736668046483009,1.0740237369929364,0.6975672503652101,0.1235450472474996,0.5427858742359365,0.0403606546380768,0.5181993502851362,0.278515581521134,0.5739274046878187,0.5261343863341685
160,1.0,6.659428157799496,32.500904813608386,3.5398160313379723,-5.3958705315049755,-8.103731908000766,-1.9004154228297265,115.69194261459029,-51.27561721497258,5.901317153950281,3.487102523226837,-21.839140659351276,-11.960650315991595,117.61985092405682,-53.17631890863217,16.534301528991158,129.7619047619048,-35.71428571428572,9.912348920227876,0.2269617574166848,1.3909724700529549,1.736668046483009,1.0740237369929364,0.6975672503652101,0.1235450472474996,0.5427858742359365,0.0403606546380768,0.5181993502851362,0.278515581521134,0.5739274046878187,0.5261343863341685
161,0.0,16.403508771929843,-0.2631578947368318,-3.0305502444295973,-1.5181097029715485,-10.248284663340302,0.0956516432718324,25.842644489390686,-19.38097206211825,4.9725658947457285,44.33744920556053,-35.64212812729245,-8.740944549372953,30.496560243466895,-44.395497136770835,16.655447162969782,46.00760456273765,-19.771863117870737,2.222598493960451,0.239425977053473,1.0540324298472492,1.3092255620433306,1.2688620218116338,0.771672606217178,0.5026956275101861,0.6156993887918784,0.1558125911184946,0.2248145302579595,0.473779033028599,0.6164745490867598,0.7339193453840218
161,1.0,6.116539992761494,12.88454578356857,2.2769108002151928,-6.803944284801766,-4.50618393354576,-0.45704954481089466,50.385522711543686,7.582165930952334,2.09389656359793,32.17160246098627,-40.14977119335818,2.51388073369464,78.18625616555207,-5.617179991642585,-6.992300431607124,59.52380952380951,21.42857142857142,4.380262265839319,0.239425977053473,1.0540324298472492,1.3092255620433306,1.2688620218116338,0.771672606217178,0.5026956275101861,0.6156993887918784,0.1558125911184946,0.2248145302579595,0.473779033028599,0.6164745490867598,0.7339193453840218
162,0.0,40.17543859649122,37.01754385964912,-12.668990243158085,4.853100571746083,-22.373747815896994,1.7373894493327935,34.13074511954299,-32.88693875728042,29.34019984830989,4.686207731959935,-41.237948529126314,-3.0750605953480115,62.07566769809516,-38.47585994755821,9.891850314911155,87.45247148288972,-7.984790874524728,16.684129304919022,0.0722228807947254,1.81016649578309,1.528997426021744,1.0219085098633225,0.9648016179806598,0.0881957564919952,0.3808018224609309,0.1845351422865195,0.5074639389281046,0.5406458177521035,0.4919241460893224,0.849528740021108
162,1.0,3.4925805284111267,31.831342743394874,1.586480567337789,2.0708381332696257,-8.214597699296744,-1.2093421201673893,93.33329762740684,9.393986292732137,1.102158015417043,5.804801313014174,-34.34742472173355,-10.154834158034765,91.97119011879138,3.5309856489036617,-2.6002952170186333,100.0,44.047619047619044,2.851517030802153,0.0722228807947254,1.81016649578309,1.528997426021744,1.0219085098633225,0.9648016179806598,0.0881957564919952,0.3808018224609309,0.1845351422865195,0.5074639389281046,0.5406458177521035,0.4919241460893224,0.849528740021108
163,0.0,19.21052631578948,55.70175438596494,-9.667541190356221,4.884755527497897,-29.42206299483392,2.5870677235348083,22.1362701134002,-44.628316005681675,17.175483364489995,7.729137275318254,-34.66932628685837,-9.660189426590549,34.4723705032038,-59.09534059977568,11.461952304887046,45.247148288973364,-14.06844106463877,7.831621377431921,-0.0618519528822445,1.3738168782045088,1.347627717029445,1.0872158580694142,0.7484520205409473,0.0903896707568457,0.5467107370827428,0.1434374579566178,0.662656914072298,0.3121025051747649,0.5475931102413035,0.779431441253329
163,1.0,-0.21715526601521207,43.792978646398836,-1.4193894254594053,6.1028224189087155,-10.44809116482217,0.1326570104016156,58.77087872290492,-14.690656417954905,1.5701031075540328,1.932230639926491,-31.064396530654005,-0.7644531780505615,38.57309863165581,-25.907488677860215,26.164903895088987,58.33333333333333,22.619047619047606,-0.05111168013129941,-0.0618519528822445,1.3738168782045088,1.347627717029445,1.0872158580694142,0.7484520205409473,0.0903896707568457,0.5467107370827428,0.1434374579566178,0.662656914072298,0.3121025051747649,0.5475931102413035,0.779431441253329
164,0.0,23.070175438596486,12.543859649122812,-6.474353657139553,6.20116101876893,-10.857498782739118,1.1165360473103902,24.33012176291833,-15.176428645745087,12.470632236068834,25.945113746990025,-34.46995080195965,-5.715046940909696,40.37466425868303,-19.856115861577408,-0.6445298534068167,52.851711026615945,-4.182509505703436,5.5086041489915445,-0.0088037738312072,1.2336211707425648,1.5430200249538943,1.4210946536897855,0.7492398227386119,0.3014599338802108,0.3722201478609446,0.2020119635920925,0.2468213045598807,0.5491763462762619,0.3339029611420657,0.8228892820162685
164,1.0,1.049583785740138,14.929424538545044,-0.41626691115395076,8.347361413461908,-4.315102088899392,-1.5144265715210548,61.285578930057724,34.82498708244708,6.757084028929761,5.5087655566077975,-31.696870394764886,-0.43237197323547916,75.9200020036947,21.50985456046972,11.642766378791425,63.095238095238095,54.761904761904766,6.383642183189231,-0.0088037738312072,1.2336211707425648,1.5430200249538943,1.4210946536897855,0.7492398227386119,0.3014599338802108,0.3722201478609446,0.2020119635920925,0.2468213045598807,0.5491763462762619,0.3339029611420657,0.8228892820162685
165,0.0,2.368421052631575,63.50877192982456,-1.9659759869461446,8.105680801000137,-30.54396530528284,3.3121158795306638,1.1780850655936925,-47.43209970294713,4.14625411150078,20.343967453450773,-26.550957235057737,-11.372891339343338,4.878349664066728,-59.92018475645584,2.1318716773658375,3.4220532319391594,-13.688212927756648,1.7865500331875035,-0.1948364013524609,1.1285072583764637,1.101235424287241,1.3846738041143831,0.7239586372915049,0.4077866804692683,0.3148422991559234,0.0209632372183974,0.6955164380233412,0.2433473727781925,0.5795742234769417,0.6288201984128272
165,1.0,-3.8726022439377616,46.63409337676438,-4.7078109976163685,13.581437755841442,-10.5743221001389,1.1769612588455436,10.569953415133915,-42.34943732285403,5.74362394279353,23.918276647733162,-26.82114023702573,-7.183810360494814,24.23519197304853,-46.75538542253443,-6.846982960799863,5.952380952380953,-15.476190476190489,1.0233892356189767,-0.1948364013524609,1.1285072583764637,1.101235424287241,1.3846738041143831,0.7239586372915049,0.4077866804692683,0.3148422991559234,0.0209632372183974,0.6955164380233412,0.2433473727781925,0.5795742234769417,0.6288201984128272
166,0.0,52.45614035087722,21.49122807017545,-11.400972792192675,3.6202413541312373,-18.63831792903926,0.16191766736830537,43.51957001395876,-33.248198119166794,24.198061773400713,28.565950884330892,-17.717052777175056,-7.798041097752417,74.81212882205364,-44.60046687194781,25.296780524221663,118.25095057034218,-19.01140684410647,12.543301869013554,0.2171452170373719,1.8497039930707675,1.6367091654843264,1.0177306200768073,0.9250584776042288,0.2834613510671614,0.398320236222358,0.065659602946178,0.4241937456044576,0.157747110242725,0.3557977612378294,0.766366351758166
166,1.0,6.550850524791874,25.660513934129582,2.944623741515562,-4.073215140267028,-7.048511304077476,-1.9438523767505655,100.05832423985485,-26.922215851213416,7.3370283669945024,10.976348260783485,-9.766425986891115,-0.842921151599596,105.6879826659022,-25.42794174108771,15.850428170915798,113.09523809523813,-8.333333333333337,10.363225822567035,0.2171452170373719,1.8497039930707675,1.6367091654843264,1.0177306200768073,0.9250584776042288,0.2834613510671614,0.398320236222358,0.065659602946178,0.4241937456044576,0.157747110242725,0.3557977612378294,0.766366351758166
167,0.0,12.28070175438598,39.82456140350876,-4.091757233108129,7.1655282577194335,-23.8577038643051,1.434591393598339,20.100552084700475,-34.64670613802271,13.338595322087388,21.1044988165475,-27.436402491685186,-16.59364308607301,23.851198920166738,-45.91372974651924,9.434876754080346,34.60076045627378,-8.745247148288982,9.433598517741446,-0.0162855516714826,1.117040584113093,1.572150918839308,1.5223069013233914,0.9355420608172972,0.3329623168158876,0.5936236178061911,0.2452112237749963,0.5459941136895343,0.3644806214872901,0.5508788406204567,0.7246815102333959
167,1.0,0.32573289902280145,35.52298226565327,-0.44545206672212956,8.825800398682704,-8.37197071925212,0.2908578429266395,44.89643797228804,19.68961957006876,2.563180199916637,1.4315758335306406,-35.833852970817915,25.54317551989772,44.152781193575954,19.371350971006905,2.422031541446046,45.238095238095255,61.904761904761905,2.240856577521,-0.0162855516714826,1.117040584113093,1.572150918839308,1.5223069013233914,0.9355420608172972,0.3329623168158876,0.5936236178061911,0.2452112237749963,0.5459941136895343,0.3644806214872901,0.5508788406204567,0.7246815102333959
168,0.0,47.45614035087722,30.08771929824563,-10.744444524359542,2.300655801493501,-21.673608735945916,0.9801434353675198,40.623648737493845,-40.58276288378859,39.97326914483699,66.3282507291996,-36.364676072733545,-15.471371832364378,69.96591839545259,-45.30096656327288,24.433935009838525,106.84410646387832,-22.81368821292775,29.505305777809344,0.5150899792361736,1.0791792103977529,1.7728733282618396,1.3424009373967076,0.6542649536800001,0.4505789921704682,0.4890557384808143,0.1245791282957062,0.4855319298265907,0.50472880495539,0.2464482393838675,0.5423693557588999
168,1.0,12.486427795874032,30.528411147303625,8.50605730886782,-19.00037813037804,-7.644934972527439,-1.8908981731297514,164.62017681810735,-19.671115802075946,-9.308695207652207,23.612212307003144,-31.46781235597559,-1.4352848802972273,179.5853344859081,-14.90747874613174,-5.3545889705695515,197.61904761904762,4.761904761904767,-0.729930248161148,0.5150899792361736,1.0791792103977529,1.7728733282618396,1.3424009373967076,0.6542649536800001,0.4505789921704682,0.4890557384808143,0.1245791282957062,0.4855319298265907,0.50472880495539,0.2464482393838675,0.5423693557588999
169,0.0,67.45614035087719,47.10526315789474,-16.12643992348588,364.9227349703946,-25.56593641518139,25.0403751111258,40.88914035685913,-33.191872757727644,39.362023716847226,39.58837134057844,-35.54378646462132,-18.52670186902521,87.21021718627107,-39.143335200970874,18.840737695381748,134.60076045627375,-1.520912547528508,23.294374794009528,0.55941903386971,1.35787119589655,1.7874597048895935,1.5044209908664463,0.7232169118067165,0.1788907017639778,0.3093166643004453,0.1387129349369064,0.5653649269982836,0.4833191511017833,0.2047848974787739,0.8930837317012001
169,1.0,14.838943177705378,36.50018096272167,11.366076908970069,-18.269729892449448,-9.301371867654574,-3.2620714397715744,183.0487410903799,-2.0876924033510047,-10.165980982023548,6.410209560140068,-37.09759917113652,6.209512989362354,258.2895414897067,-9.349818568669333,-19.019630041197022,225.00000000000006,33.33333333333335,1.3642776403786527,0.55941903386971,1.35787119589655,1.7874597048895935,1.5044209908664463,0.7232169118067165,0.1788907017639778,0.3093166643004453,0.1387129349369064,0.5653649269982836,0.4833191511017833,0.2047848974787739,0.8930837317012001
170,0.0,35.43859649122807,14.473684210526304,-3.8334916557112075,10.748961809703816,-11.236216472604122,2.0349505886511743,38.43720413055309,0.06754470332717144,-1.5655385348660733,46.20743705684831,-24.28076912767502,-12.594590894516022,56.685096427445416,-17.50815448296523,5.94643815437188,86.69201520912546,14.448669201520904,-5.100452140543695,0.1219086868284464,1.4606236348912245,1.7668692553015484,1.4986038340857524,0.8975868640408207,0.5443809483129922,0.2081805700562851,0.2674719346433524,0.2537655136777803,0.2625248540804726,0.6420981283788925,0.6121153342810178
170,1.0,4.705030763662688,15.418023887079247,1.2635029952218435,4.31642144973996,-4.187800135234065,-1.1292415378259868,109.35031216557358,68.65798744796665,-12.995211996015943,29.92709616740019,-30.369505939004625,7.815305268445904,108.10298745631903,48.318734893546655,3.8514477953892623,119.04761904761907,94.04761904761907,-11.267805678758958,0.1219086868284464,1.4606236348912245,1.7668692553015484,1.4986038340857524,0.8975868640408207,0.5443809483129922,0.2081805700562851,0.2674719346433524,0.2537655136777803,0.2625248540804726,0.6420981283788925,0.6121153342810178
171,0.0,12.017543859649127,16.7543859649123,-2.0294721288410145,1.2146052594464551,-15.755060889260708,0.37428109444128665,20.5925893854523,-33.63305648076659,8.409801879597744,42.10136713679438,-29.091615143830484,-24.07727914331663,23.263551049724395,-42.03253584048354,12.77477010805217,34.60076045627376,-22.43346007604563,6.490973421684118,0.2298422648670272,1.2216915696774535,0.9848361038386152,1.381448352269135,0.6129673675839791,0.4083119729270346,0.4035879108084971,0.0434620503145948,0.3757912716647096,0.4713435538284045,0.2248729691258203,0.5411147018958634
171,1.0,5.465074194715869,22.27651103872603,2.6001653325418594,-6.028541449652103,-5.668957671585073,-0.590317453176703,27.590231381819883,-37.501326979983254,12.447079067096567,23.052334522146435,-26.362286845998064,-9.330775725029472,30.87781267572691,-33.72447952245068,-4.619926030149557,34.52380952380953,-23.809523809523824,14.971608275939285,0.2298422648670272,1.2216915696774535,0.9848361038386152,1.381448352269135,0.6129673675839791,0.4083119729270346,0.4035879108084971,0.0434620503145948,0.3757912716647096,0.4713435538284045,0.2248729691258203,0.5411147018958634
172,0.0,12.28070175438598,22.543859649122822,-5.138277584257889,6.256974120108616,-15.837714372826051,1.1638171057080982,14.674729314081624,-20.570822120114794,13.153221391835523,24.01748447176326,-23.586329437661448,-10.241711882400084,23.638962122821216,-26.392802877539477,-2.243616939719284,28.89733840304185,-2.6615969581748944,7.590721116978222,-0.0913082200695747,1.3921749356148263,1.1553010360453937,1.1996406463526774,0.717408219277913,0.4263673715733502,0.2414870572110592,0.0635515792494065,0.3621341058984448,0.3144052813636708,0.4409488363135212,0.8159578366309785
172,1.0,-0.6333695258776806,21.462178791169006,-1.6247696421505253,8.619819382038663,-5.88277658126869,-0.591501074022438,28.34099533915888,-15.507391730611653,6.340592034347026,5.562590912043097,-23.276728486670038,10.477175077353085,29.520312582890583,-7.089656184428783,-14.198051921522747,27.380952380952372,2.3809523809523725,4.857279649114998,-0.0913082200695747,1.3921749356148263,1.1553010360453937,1.1996406463526774,0.717408219277913,0.4263673715733502,0.2414870572110592,0.0635515792494065,0.3621341058984448,0.3144052813636708,0.4409488363135212,0.8159578366309785
173,0.0,22.982456140350884,7.631578947368434,-3.0954569896781248,0.9754609639185619,-12.224825233349279,1.396318799374141,29.2159997766406,-10.155891574615438,3.1608362860082284,9.782779390083185,-25.456141793789012,3.1636809813274436,40.50261581928416,-36.55801491302873,15.888006710031588,58.55513307984792,-3.4220532319391817,0.06701053071094809,0.2357906845844464,1.3298006927350592,1.2443813392985634,1.267285939356645,0.8430215155462973,0.0737214226018162,0.4194764884189288,0.2158811577179013,0.2724465255829353,0.2001497430141577,0.6659877763633185,0.7511719157379099
173,1.0,6.369887803112562,16.449511400651453,1.9687990444674064,-6.322205984267737,-4.585968276840157,-0.9864798928208129,50.01689693613112,42.14162497362164,5.085680528841063,0.7673043225637777,-20.844748072650475,-0.6675895907241713,62.84655159559922,33.633232523085475,0.46155387798094694,59.52380952380953,65.47619047619047,7.077373943318532,0.2357906845844464,1.3298006927350592,1.2443813392985634,1.267285939356645,0.8430215155462973,0.0737214226018162,0.4194764884189288,0.2158811577179013,0.2724465255829353,0.2001497430141577,0.6659877763633185,0.7511719157379099
174,0.0,49.035087719298254,40.000000000000014,-13.270291703217296,0.5634229673748381,-24.803266758041097,0.12185913622522193,36.58702083206051,-43.09474790421004,42.10734450353657,40.421827149391085,-39.00232574081821,-13.689620260664626,70.96383465378698,-50.73351086709488,27.82063180828782,103.04182509505706,-20.53231939163499,29.154535997391008,0.5081628293382703,1.2953988653865929,1.4890621989068733,1.1905868276913203,0.6496641736394354,0.2787655615234873,0.5280235724213677,0.1465684888686653,0.5638921147157969,0.5391619011015971,0.2992059869751783,0.6529541822170167
174,1.0,12.088309808179499,36.53637350705752,10.900018829214941,-19.810163799838985,-8.739151687854552,-3.771737444251455,139.01258456886546,-11.765933909092984,-11.223245880584898,18.315497815839233,-38.78274360323988,2.5870385145588037,152.15518836887517,-15.060289754963529,-5.888632995284571,167.8571428571429,20.238095238095234,-0.1982161203990973,0.5081628293382703,1.2953988653865929,1.4890621989068733,1.1905868276913203,0.6496641736394354,0.2787655615234873,0.5280235724213677,0.1465684888686653,0.5638921147157969,0.5391619011015971,0.2992059869751783,0.6529541822170167
175,0.0,46.228070175438596,7.982456140350891,-8.160917735626171,16.232098920674364,-10.566245276079078,0.6781033524067226,29.9853756510003,-14.012471409457161,17.931500730021344,-3.8429448352224393,-24.859823769922716,-4.21059651881861,68.30091625337984,-33.10178289934365,15.106079870177268,88.97338403041826,-7.224334600760452,9.88437973384567,-0.1056072100621731,1.9948003104429968,1.6524514564791395,1.4115734451259947,0.655204100634583,0.0711632279669784,0.6629274188056854,0.2766282980996665,0.2612944837537916,0.3503161975515164,0.4946016380119099,0.5916576061048493
175,1.0,-1.664857039449874,15.146579804560245,1.0798785859998272,15.975487313498672,-4.203039498704387,-0.8338156541261466,92.48664046013819,49.91048259793176,-1.261310301645402,6.463836108538357,-35.30806741614237,6.83695542216295,108.13248255569934,29.37792821874865,8.855233002289786,89.28571428571428,72.6190476190476,-0.16930394094218926,-0.1056072100621731,1.9948003104429968,1.6524514564791395,1.4115734451259947,0.655204100634583,0.0711632279669784,0.6629274188056854,0.2766282980996665,0.2612944837537916,0.3503161975515164,0.4946016380119099,0.5916576061048493
176,0.0,37.9824561403509,51.75438596491229,-9.2589441185728,5.193196303568204,-26.22694536324568,0.7897535089941066,30.692478951395575,-26.304919438639594,14.982651106869183,59.6906863932412,-38.62445310384878,-9.016630745157661,59.91918870666642,-44.42363273120963,20.79818708181891,79.84790874524717,12.167300380228152,5.580419286870794,0.2400534603867143,1.561128647759618,1.4978163668152698,1.214216071656196,0.9633656086012796,0.774511654313865,0.3781086507933436,0.2494370232806597,0.6051903418870148,0.4586456850960464,0.5604363030677465,0.5758159209787366
176,1.0,6.4603691639522065,39.77560622511762,5.673281986001477,-4.440122736632157,-8.904212004140843,-1.5823411876688231,88.90825413357084,26.208567918318316,-5.982837809456232,54.32389312540962,-40.27330328789528,-4.219643808104944,89.34028151128597,13.407072106679795,6.735922412325124,101.19047619047619,76.1904761904762,-0.25620510411752395,0.2400534603867143,1.561128647759618,1.4978163668152698,1.214216071656196,0.9633656086012796,0.774511654313865,0.3781086507933436,0.2494370232806597,0.6051903418870148,0.4586456850960464,0.5604363030677465,0.5758159209787366
177,0.0,-2.5438596491227927,24.035087719298254,0.07037830856950755,5.101579306462178,-16.903090501350558,0.6004583410930131,-5.805175576849053,-9.865136221776282,-7.434442892120829,-0.9037642475779317,-25.021684465946148,0.27730714506097875,-5.54935483565494,-27.78881385904325,-2.9730325091443577,-8.365019011406838,11.787072243346008,-7.476175078932582,-0.1193129921207397,1.0559639494276558,0.8841496217956624,1.2573856616725367,0.8561616824453269,0.0486930236110448,0.2644578933270682,0.2478104675574643,0.3789220900925645,0.1749558098221685,0.6880994438923793,0.5500382704540147
177,1.0,-2.2801302931596212,23.01845819761126,-0.9832430576062645,8.370593348263222,-6.199876720732467,0.6510403989523184,-0.9556863189860154,55.14016382662861,-12.04099782910708,4.203339051000632,-29.480268542796495,7.669902721069544,2.3191576378043255,31.54391837182564,-3.7958950263634605,-3.571428571428581,90.47619047619047,-12.615128532689956,-0.1193129921207397,1.0559639494276558,0.8841496217956624,1.2573856616725367,0.8561616824453269,0.0486930236110448,0.2644578933270682,0.2478104675574643,0.3789220900925645,0.1749558098221685,0.6880994438923793,0.5500382704540147
178,0.0,9.824561403508781,31.052631578947377,-2.9552066054216786,4.462482881304397,-18.549520511646634,1.6566241825164418,17.92007812912444,-12.989503956480597,3.878853980803365,10.303047823590372,-43.73712044665605,-6.446921679419537,19.387494707970966,-26.683903577933965,0.6537731866015362,29.27756653992397,14.068441064638781,0.8133499896722046,-0.0148323760495652,1.159351735815843,1.278947552404542,1.3982707065914446,0.6645228147393202,0.1996137202061099,0.1158951091503315,0.2596491753056776,0.4291073409948948,0.5720651076806326,0.6013232022017014,0.6464308074008615
178,1.0,1.7191458559536743,27.68729641693808,-1.9173470686206784,6.503348251155616,-6.826744960758857,-0.5618878729422461,27.586226892276656,52.24629240101697,15.352562040294782,6.740204252747706,-38.85094640931953,-2.06881373628488,49.77997345327374,45.48316892730047,-10.997057087429774,29.761904761904788,94.04761904761907,13.465644196409388,-0.0148323760495652,1.159351735815843,1.278947552404542,1.3982707065914446,0.6645228147393202,0.1996137202061099,0.1158951091503315,0.2596491753056776,0.4291073409948948,0.5720651076806326,0.6013232022017014,0.6464308074008615
179,0.0,16.929824561403528,11.403508771929815,-1.0158278470022486,15.903015105527007,-9.999775871762251,1.5649988099681877,23.283078102260802,-9.253554862831193,9.781409853473,26.50515376327318,-14.859205949074084,0.6541684276100135,31.3512777198508,-14.307051858853237,4.266334466078958,44.10646387832698,1.1406844106463865,8.66029508383955,-0.1309720187287623,1.5428916964789257,1.3166197967287463,1.5724281833249625,0.7544690591028336,0.4706695908601885,0.1411590317694548,0.13677133468202,0.2098204208995519,0.1062369582310891,0.4011604224695649,0.5828684261999155
179,1.0,-2.6963445530220786,12.034020991675698,-0.15066464367690102,15.6916802808712,-3.657652427367275,0.42117221221416035,51.69744058609458,33.19625701074842,-9.464548776267101,19.783502400602803,-14.918538535784032,-1.6603621309692285,38.71176646014962,13.134204999431343,15.833530026529896,47.61904761904763,48.80952380952381,-9.381452466076535,-0.1309720187287623,1.5428916964789257,1.3166197967287463,1.5724281833249625,0.7544690591028336,0.4706695908601885,0.1411590317694548,0.13677133468202,0.2098204208995519,0.1062369582310891,0.4011604224695649,0.5828684261999155
180,0.0,75.43859649122805,18.50877192982456,-7.632645348431866,882.9939342116309,-15.435568308652957,15.357160544075299,37.45959956113614,-17.060051945406272,25.532947320092948,60.93862441316744,-29.76622311870123,4.784072644356696,93.30551055227315,-26.749430779643834,16.660262706715056,139.92395437262357,-1.9011406844106404,18.258462943269308,0.4654383635299779,1.9620528472287784,1.789002232423016,1.4711479278495485,0.7199424533783177,0.7344945451367826,0.1351723591739424,0.09105389711555,0.3314610886587251,0.2881048166161623,0.4041681838070316,0.6134856125625932
180,1.0,12.739775606225102,19.761129207383288,4.454661480861866,-10.903997502422403,-5.370891344397899,-1.4575962257300734,177.89051963470519,-1.3586514893094481,11.32153526309212,48.93540150814361,-24.665135377249726,0.7068759062054841,239.4956788136475,-7.127006484186749,1.7041493549772468,213.0952380952381,17.85714285714286,16.06967841676998,0.4654383635299779,1.9620528472287784,1.789002232423016,1.4711479278495485,0.7199424533783177,0.7344945451367826,0.1351723591739424,0.09105389711555,0.3314610886587251,0.2881048166161623,0.4041681838070316,0.6134856125625932
181,0.0,35.6140350877193,72.19298245614037,-12.896567368354027,25.802566707760597,-30.98162623902092,8.916470190754477,39.079897443637115,-40.9165380028909,23.112341139499826,48.300691572260334,-38.576053670948966,-7.910584797428832,56.72878669103814,-46.08156115185022,12.916558111836762,87.83269961977184,1.5209125475285301,10.493509651687658,0.1788629667241885,1.909032846760724,1.1738128222840187,1.4422692228373393,0.8035051807896774,0.6736416959776196,0.1302376737342168,0.0227452227256981,0.6964501311937829,0.4244809632274567,0.2267544902448755,0.8792660520368276
181,1.0,5.157437567861001,46.30836047774156,4.810910831083337,1.0099368603266212,-10.88650922587604,-1.3416715996634299,53.860330440542285,-29.91630920481505,-0.6964391603418107,30.481690440893527,-33.474557206351264,-9.900999542387845,69.28578227142333,-33.5688964997462,-7.507888685356612,61.904761904761884,2.3809523809523725,4.054835927432832,0.1788629667241885,1.909032846760724,1.1738128222840187,1.4422692228373393,0.8035051807896774,0.6736416959776196,0.1302376737342168,0.0227452227256981,0.6964501311937829,0.4244809632274567,0.2267544902448755,0.8792660520368276
182,0.0,31.754385964912313,14.035087719298268,-1.8744700976551343,4.609089364598629,-10.472149692890142,-0.07153938337229881,23.5583659000566,-3.0659855741201114,8.370306605512079,49.09516825801643,-36.94033910979543,-11.20826610570096,51.89524371469207,-15.829263906768265,7.249654725933463,62.3574144486692,10.646387832699645,6.263692187738659,0.0628297108051183,1.4902627157199078,1.5811377821389474,1.1439962362166511,0.91638671091844,0.6463100216015466,0.1107331757265776,0.201439919914167,0.241298771956937,0.5350076352721771,0.2332878857836984,0.6352557871784721
182,1.0,2.2258414766557877,14.024610930148373,1.2611730012140665,3.133781715121109,-3.960730366943388,-1.0766310474130236,91.97836460779843,58.1807623376545,-3.374723620921305,29.940801320696032,-35.13183728790861,-1.897076348311344,53.844503898845964,29.24068033854055,35.15570219433979,96.42857142857144,79.76190476190477,-1.9085244700698611,0.0628297108051183,1.4902627157199078,1.5811377821389474,1.1439962362166511,0.91638671091844,0.6463100216015466,0.1107331757265776,0.201439919914167,0.241298771956937,0.5350076352721771,0.2332878857836984,0.6352557871784721
183,0.0,3.5964912280701755,5.964912280701773,0.44285552866660804,8.802065811507465,-13.183430778097339,1.1211912285867154,5.929199746091651,-33.07893670837632,17.252005808556238,5.540573859878495,-37.40407233699952,-8.272147651949124,6.857887772991744,-46.22148121351686,11.10117265949615,9.885931558935358,-29.27756653992396,17.71488956453332,-0.1844886619946698,1.0286996552875904,1.3178021524770789,1.5750122168239349,0.9320743886132348,0.1359586974099151,0.4715078829228883,0.0919973120751298,0.2958042460616291,0.4869932631569057,0.7314720415263654,0.582457776534109
183,1.0,-3.5287730727470157,16.938110749185675,-1.470025655991547,16.195586693736995,-4.6406897107050815,-0.7610412349632334,7.301760941358437,-15.410236043001714,14.784242079927257,13.528106566738174,-31.737716483696367,-12.089576814754842,8.695650497077123,-18.514339501232868,23.102180627918045,3.5714285714285587,-1.1904761904762085,13.103555106270415,-0.1844886619946698,1.0286996552875904,1.3178021524770789,1.5750122168239349,0.9320743886132348,0.1359586974099151,0.4715078829228883,0.0919973120751298,0.2958042460616291,0.4869932631569057,0.7314720415263654,0.582457776534109
184,0.0,45.526315789473706,42.01754385964915,-11.601091352329608,15.566245014478387,-22.59191334446482,2.6737534764395665,36.31092380520655,-28.52135119829039,30.199521216804783,43.05877989872897,-42.4704473432888,-10.00777627383398,67.71094017931685,-32.17239743218617,9.671848532421956,97.71863117870723,1.5209125475285301,18.627512554216395,0.1029275090707841,1.9853192889791933,1.4186674897341771,1.3500809815491177,0.605590071712702,0.5723647706603594,0.1379595931859084,0.1193643753501831,0.5151971450133297,0.5911645109549553,0.298488372859252,0.8622146765168057
184,1.0,3.148751357220414,32.91711907347086,2.2542044816693085,3.7829948075877695,-8.492323327973772,-0.4961260760332653,95.20065709732167,-5.010482426486429,12.723194858213738,22.26942466842532,-39.34072074067152,7.751600453545182,97.18727519196078,-1.9331660713952314,10.14599356009711,101.19047619047619,26.190476190476186,15.090773597315543,0.1029275090707841,1.9853192889791933,1.4186674897341771,1.3500809815491177,0.605590071712702,0.5723647706603594,0.1379595931859084,0.1193643753501831,0.5151971450133297,0.5911645109549553,0.298488372859252,0.8622146765168057
185,0.0,58.42105263157893,29.210526315789487,-9.361552769250281,3.075322803643288,-17.223789405677326,0.5199581169420764,33.09565376881414,-11.819999868598385,18.558189695687943,51.06363795685023,-27.925031806759137,-1.348186792909578,80.10179498366266,-20.24522068931296,6.05571174590136,110.26615969581752,13.688212927756659,9.449228103241317,0.221870875271554,1.8462690948415657,1.6070395252401384,1.031712083731768,0.6661720261736146,0.6752512391122807,0.1007268891091479,0.2430893100964714,0.3898353929223622,0.2832576878061448,0.4065634251666377,0.8238736751391388
185,1.0,7.238508867173343,24.828085414404622,3.201905163852725,-4.878874821961099,-6.92917435522411,-1.49829941442865,104.45215191298169,60.6680440059324,-6.4949736527298185,31.497144479740523,-27.911253068589502,4.533103458620447,156.13043383533562,44.79527916606878,4.60961557497388,119.04761904761907,100.0,-3.034715638929164,0.221870875271554,1.8462690948415657,1.6070395252401384,1.031712083731768,0.6661720261736146,0.6752512391122807,0.1007268891091479,0.2430893100964714,0.3898353929223622,0.2832576878061448,0.4065634251666377,0.8238736751391388
186,0.0,2.9824561403508865,49.21052631578946,-0.04177191095107169,2.7298672100337207,-26.502209880708293,0.1190021375061967,8.515682596435159,-35.51544372628715,-7.588461694018389,18.219459896180055,-27.813001273531768,-12.843118348599925,6.203890545051571,-53.9572840381022,9.41666736899236,11.406844106463886,-3.802281368821281,-7.68876582441298,0.055625454317926,1.0841973157450808,1.013702580423305,1.3364073351714802,0.9463708024559456,0.1779918352332902,0.5929677747108251,0.26852142675305,0.6190833566783032,0.1699201944267325,0.5950979407250504,0.5699201011578947
186,1.0,1.7372421281216077,41.51284835323923,0.1651213875276003,1.867578645072232,-9.005091430560064,-0.6022997508719374,19.38622333582394,24.670126430216843,-3.5166834703302285,-8.45964117286524,-29.565182213014186,35.1114712737165,7.75444531803704,18.75998751078962,3.0404722909297632,21.42857142857144,76.1904761904762,-3.2312988990543356,0.055625454317926,1.0841973157450808,1.013702580423305,1.3364073351714802,0.9463708024559456,0.1779918352332902,0.5929677747108251,0.26852142675305,0.6190833566783032,0.1699201944267325,0.5950979407250504,0.5699201011578947
187,0.0,-2.017543859649129,9.912280701754405,-1.1238240957284207,1.2667734524161034,-10.632697755062726,0.49655409214559576,0.7604407393264623,-15.96106436528676,-2.760907545189295,4.161354588705479,-20.31902223189609,-1.698827899834443,-4.447754808278748,-24.55086348422605,-6.316331523895191,-1.520912547528508,-7.604562737642584,-3.965616393912627,-0.0767334131693317,1.0040106666183624,0.8740140774484514,1.0459150505939208,0.6822015640565612,0.1294620253499326,0.184105505895148,0.0611644849121877,0.2441718690599683,0.2732730628367553,0.4578039022852468,0.5671504222403974
187,1.0,-0.832428519724937,13.916033297140773,-1.185979172750784,3.818322704227839,-4.630220606957658,0.18964104108709634,-2.495127921265139,-1.147276714918144,0.8523023058951473,23.206582557997635,-14.51485711478293,-36.33243419911379,-7.027313144951286,-5.2698847546975625,1.6935632240144827,-3.571428571428581,11.904761904761907,0.3932368417721044,-0.0767334131693317,1.0040106666183624,0.8740140774484514,1.0459150505939208,0.6822015640565612,0.1294620253499326,0.184105505895148,0.0611644849121877,0.2441718690599683,0.2732730628367553,0.4578039022852468,0.5671504222403974
188,0.0,31.666666666666686,38.50877192982458,-14.244308129724548,451.17112761166925,-25.147683619949014,24.95784445497744,32.784378191485054,-43.27595634709807,27.756963818980207,49.861684969055695,-38.68782983810834,-16.82461997534741,52.32004080871051,-59.28089632315683,19.505504069765035,74.52471482889733,-21.673003802281364,13.625100267716475,0.5965838887206971,1.4298815959055116,0.8143523381042137,1.385566137413888,0.6463682905135182,0.3763503514162116,0.5356860477753478,0.0834809370733432,0.5777842984673576,0.5673482684090103,0.5630359919927832,0.6483370457933536
188,1.0,12.4683315237061,36.88020267824825,14.05619471142745,-23.812292434150496,-8.711930245385002,-3.977704580145347,61.9518732231549,-36.37100820203614,-1.5110683122628643,30.602806002304938,-33.78093003367286,-14.98827112799085,75.20369476706712,-33.76282998678137,-15.48344204764911,82.14285714285714,-13.095238095238116,12.719927311741186,0.5965838887206971,1.4298815959055116,0.8143523381042137,1.385566137413888,0.6463682905135182,0.3763503514162116,0.5356860477753478,0.0834809370733432,0.5777842984673576,0.5673482684090103,0.5630359919927832,0.6483370457933536
189,0.0,12.631578947368439,19.91228070175439,-3.8177973729282666,4.158574743290333,-17.73275290451921,1.3056931931990867,11.468009989806372,-26.969631277653093,23.73552480124108,34.873973087682344,-35.116650094477095,-11.659831861149383,23.843796677832827,-41.71067897341938,7.9323460960231795,25.47528517110267,-12.547528517110262,19.861324439214027,0.0222594440008619,1.621791808167175,0.9718965202979118,1.0945232599132837,0.9076105313024186,0.5378924307580832,0.5185725263017644,0.1795806778351603,0.4005098780918174,0.4605853061414841,0.4676842812785869,0.6652679282267276
189,1.0,1.0314875135722046,24.12233079985522,0.4786717616226621,2.3356507832071216,-6.00457418810707,-0.8715098306308677,24.1401662750095,5.617751107473157,5.943601466846538,21.186781356878303,-34.332337348380705,0.9736593266833515,8.257104711893536,8.68625606711364,2.8360872901296297,25.0,30.95238095238093,6.680866967211063,0.0222594440008619,1.621791808167175,0.9718965202979118,1.0945232599132837,0.9076105313024186,0.5378924307580832,0.5185725263017644,0.1795806778351603,0.4005098780918174,0.4605853061414841,0.4676842812785869,0.6652679282267276
190,0.0,-1.4912280701754321,6.2280701754385825,0.0049265194921988,3.009541073120303,-11.914935273286309,0.9232739993159544,-2.4507057072866156,-26.570397594687723,-7.899816150756811,0.9739289411760721,-17.949657936128617,-1.3710502592596097,-3.179914398775996,-40.39489820751214,-3.723267733449065,-4.182509505703436,-22.0532319391635,-7.627834739527131,0.0174022545125915,1.019849792072318,0.8668359692821528,1.4785599097328512,0.7954492064714186,0.038220877263405,0.3599014708218939,0.0538496479904707,0.2756433951257764,0.1456754452182542,0.7051893072971258,0.5516841544054832
190,1.0,0.5428881650379802,15.707564241766182,-0.21352509609222636,4.055829443658521,-4.755781140983684,0.17547077891384433,-8.564089831578169,-15.495904928586645,5.012096578994285,-1.807173771958015,-28.211510833160258,18.51442756156556,2.5782055376540436,-35.54894398965841,19.88843899742001,-8.333333333333359,-2.3809523809523725,4.973998219239828,0.0174022545125915,1.019849792072318,0.8668359692821528,1.4785599097328512,0.7954492064714186,0.038220877263405,0.3599014708218939,0.0538496479904707,0.2756433951257764,0.1456754452182542,0.7051893072971258,0.5516841544054832
191,0.0,7.8947368421052655,41.40350877192984,-2.991715488859281,0.7659377520882193,-24.3835559128606,0.4556912683006953,14.965630180970212,-32.275153132966764,-4.586359592192957,4.333367460900717,-30.838680311969092,-6.674456091166592,15.837237613072297,-48.54790533902076,6.456004672611004,23.95437262357416,-4.182509505703436,-7.774574858793399,0.1416694060238627,1.0510066473496984,1.1380358503821506,1.414281857318529,0.9534796544614428,0.0977145257644284,0.6256077402333319,0.2587591404021619,0.5629512417489944,0.331964932032143,0.3435037657893984,0.8035562442894697
191,1.0,3.6192544335866828,36.771625045240675,3.1232287431008476,-0.7959750944313004,-8.796654017079996,-1.457986481037854,24.117136807298166,22.12033441253618,-6.064201148801818,-4.8991211504561765,-28.760378536468757,8.5692467223348,11.915594162956932,13.387906383104053,12.025759563510352,28.57142857142856,66.66666666666666,-2.8170876966695957,0.1416694060238627,1.0510066473496984,1.1380358503821506,1.414281857318529,0.9534796544614428,0.0977145257644284,0.6256077402333319,0.2587591404021619,0.5629512417489944,0.331964932032143,0.3435037657893984,0.8035562442894697
192,0.0,34.298245614035096,41.22807017543859,-13.560896554220525,-4.226064777104366,-24.709150943065396,-0.35583651067154776,30.619007725107018,-35.29560540108072,26.390140615366132,63.962735674732876,-34.59514246517173,-3.5901512984872763,55.49780941856872,-54.28406947974446,18.572905521552062,74.90494296577947,-8.745247148288982,12.989935184408866,0.4705194949921804,1.2054145159642145,1.338423657144522,1.134738903130781,0.8897995456357763,0.5424353105167208,0.5688913412828348,0.216651941086351,0.5794370953086296,0.2807739475001833,0.7968624197436844,0.5419562375318205
192,1.0,11.762576909156696,37.58595729279766,10.85905856741003,-19.214720775368665,-8.422988596616875,-2.6744375846849966,101.46214046562294,6.565043013117222,-4.876220376360507,25.036787757088774,-27.419484155013585,7.033820670024927,106.17481371050803,1.643841026856263,-10.740522293659538,125.0,46.428571428571445,6.0465195749935585,0.4705194949921804,1.2054145159642145,1.338423657144522,1.134738903130781,0.8897995456357763,0.5424353105167208,0.5688913412828348,0.216651941086351,0.5794370953086296,0.2807739475001833,0.7968624197436844,0.5419562375318205
193,0.0,38.0701754385965,16.491228070175445,-8.56880234343802,12.428239573213752,-16.284472906983417,2.2398023696540204,34.60931042435256,-25.417454139708184,26.58582456023968,67.01925280933645,-24.502072092592076,-5.109489480384521,59.93113603430669,-40.69995504252599,18.02374823826365,85.17110266159698,-13.307984790874517,18.50257277192158,0.319831918251391,1.8738231169993749,1.0292531418939386,1.21174454787149,0.7788897616536495,0.7686735106502857,0.4943412348403528,0.1688674802159758,0.3693778114355964,0.2639437364122766,0.5015366909615739,0.7136300918891434
193,1.0,8.306188925081415,22.366992399565678,4.3725541455308825,-9.809627949100829,-5.993501832585735,-0.5307539637811498,66.0941086311424,-5.50096296265552,7.720671167860438,60.842523012178226,-23.64003726904095,-14.21343481586449,70.26868928553863,15.417244104754623,3.746672800996187,79.76190476190477,15.476190476190466,12.20297122629952,0.319831918251391,1.8738231169993749,1.0292531418939386,1.21174454787149,0.7788897616536495,0.7686735106502857,0.4943412348403528,0.1688674802159758,0.3693778114355964,0.2639437364122766,0.5015366909615739,0.7136300918891434
194,0.0,48.15789473684213,21.05263157894739,-8.020360820195926,5.1716534470948705,-16.041596801902212,0.9581149060266192,46.004030319563725,-27.290485438037248,22.96572193595503,22.12551860591434,-24.596294411965445,-14.012366216809058,70.57690864696693,-32.493737541359934,15.614181751136492,115.58935361216732,-12.16730038022813,15.240512146868394,0.496090164155908,1.569894402900861,1.369503413596707,1.1368142693210743,0.8780874765043374,0.0236258670189896,0.4517096652835708,0.1753525810412867,0.3758713671923097,0.3714687784036313,0.265681910604293,0.8862067108008351
194,1.0,12.196887441187098,22.873688020267814,6.56397335505754,-19.168159293308296,-6.526261189744098,-2.3194773292296356,108.1284635076436,19.267952004680744,-3.5608635479052353,9.862536024487545,-23.214243968870395,-9.00868331768333,132.1145898123878,5.934432982639559,-2.596132683351371,133.33333333333334,46.428571428571416,3.087723856443958,0.496090164155908,1.569894402900861,1.369503413596707,1.1368142693210743,0.8780874765043374,0.0236258670189896,0.4517096652835708,0.1753525810412867,0.3758713671923097,0.3714687784036313,0.265681910604293,0.8862067108008351
195,0.0,42.80701754385965,48.59649122807019,-8.141501593177992,40.30289605219013,-25.00593018985372,9.000889192790762,47.80099179428265,-30.757747547488368,21.176841280779502,48.05388571365141,-32.71824162221082,-11.213298774345892,64.7615783596682,-40.924508307109676,21.684266657228267,110.64638783269962,3.041825095057038,12.67612209030546,0.5361342315960484,1.9444473340840769,0.9178002941115704,1.0183966810351732,0.8731879588170379,0.3152203217315121,0.3086550670127954,0.1961246907800586,0.5789846097222737,0.3777823698312798,0.3158243916648272,0.8172704947355462
195,1.0,11.83496199782843,37.16974303293521,12.990150324382332,-22.975334472108734,-9.264313398927671,-3.8955567661653534,67.14541784109748,8.839467411517198,4.160830939467353,23.198933200465866,-28.378217901120628,-11.254679391045308,96.09728125630164,-0.6918180506127247,0.8254375956935789,86.90476190476191,48.80952380952381,17.387836988334172,0.5361342315960484,1.9444473340840769,0.9178002941115704,1.0183966810351732,0.8731879588170379,0.3152203217315121,0.3086550670127954,0.1961246907800586,0.5789846097222737,0.3777823698312798,0.3158243916648272,0.8172704947355462
196,0.0,16.666666666666675,20.526315789473703,-3.685296327770704,28.84659813222712,-15.902984108955188,3.499650173008062,18.684569019092166,-29.445483298654818,23.070163912757778,41.323825182138684,-21.901918103692918,-3.0762016499042755,30.527989924174026,-31.22266746620861,7.40142660306784,38.403041825095066,-14.828897338403046,19.294325607587844,0.0326478564454972,1.876795506721319,0.8546573909359628,1.5972123401630332,0.8647894443041473,0.6144899504831589,0.481677508921516,0.2223164857664972,0.3649524371219619,0.1544635134046422,0.2554588222466402,0.7620003647797002
196,1.0,0.6876583423814475,22.02316322837494,0.9328535291269979,7.765527235711578,-6.203741867813983,0.44367871788670854,13.648303251871097,40.83649651075052,-11.154945167882069,32.18256547457503,-13.981915045522541,-11.345787787027707,7.415972486148825,25.820676959982936,10.278819781974047,14.28571428571428,71.42857142857142,-9.93983862550638,0.0326478564454972,1.876795506721319,0.8546573909359628,1.5972123401630332,0.8647894443041473,0.6144899504831589,0.481677508921516,0.2223164857664972,0.3649524371219619,0.1544635134046422,0.2554588222466402,0.7620003647797002
197,0.0,16.578947368421048,28.596491228070175,-1.7142327373996347,2.2443531709508635,-18.793267441564907,0.6709100713925498,27.250299727520577,-22.311181191055272,7.9034455732810205,51.146203285710065,-32.39500945472108,-10.014904218473264,30.89417784221913,-36.8735020954189,14.467712574822155,47.908745247148296,-0.38022813688213253,6.367777775925415,0.1994511531443331,1.3968208779016966,1.037900796068501,1.3156253767378203,0.6812504602359153,0.606880656954055,0.1119139445048235,0.0470804484016626,0.4456735176146382,0.4139188825634193,0.3786712819677591,0.510333756954282
197,1.0,4.795512124502332,27.596815056098436,2.537105235056103,-4.388654347066312,-6.723448822566813,-0.9943146245100287,25.054547390722348,-13.026013359406964,11.401613955537648,35.279041375054774,-28.577476593344443,-13.216829152980958,28.97950084002421,-23.9858477583773,10.185707648145925,30.952380952380977,10.714285714285698,13.937936250694616,0.1994511531443331,1.3968208779016966,1.037900796068501,1.3156253767378203,0.6812504602359153,0.606880656954055,0.1119139445048235,0.0470804484016626,0.4456735176146382,0.4139188825634193,0.3786712819677591,0.510333756954282
198,0.0,-0.2631578947368318,38.245614035087726,-1.7231033447973498,3.5788774209909446,-21.670335310840848,1.9841738142221566,7.50385635580737,-23.425796119571128,-5.83867899019499,23.048771410660418,-36.734386422199904,-3.4904147326383583,-0.46120086500468505,-33.74254383905569,-7.189837966402091,6.844106463878319,5.703422053231955,-7.342088512946838,-0.0553054476399298,1.072413875151466,0.9616537057321564,1.3672379434074418,0.6685284502851213,0.3995956489484399,0.2117718943888974,0.1690367375707115,0.4989421033450258,0.441217302792912,0.5458296064915908,0.5523752046139264
198,1.0,-0.3981179876945351,31.523706116539984,-1.265942736656056,6.851783611816442,-7.788665887735746,0.32514281450835014,6.454016334119195,17.967868197755376,-8.538827596385712,13.072101791487656,-34.07544128921802,3.0838722797501106,6.8218025079603395,1.2008067813480183,11.767990273460782,5.952380952380931,54.761904761904766,-9.70402840421074,-0.0553054476399298,1.072413875151466,0.9616537057321564,1.3672379434074418,0.6685284502851213,0.3995956489484399,0.2117718943888974,0.1690367375707115,0.4989421033450258,0.441217302792912,0.5458296064915908,0.5523752046139264
199,0.0,49.12280701754388,7.456140350877183,-1.0872821042364977,333.54022591991634,-9.670764840610202,8.090856860599782,42.93182054647986,-6.135727850201422,3.9780228099503656,41.186870864577685,-29.847138490982573,-10.726549862022061,71.51326898238037,-24.30152613215677,16.887056905204535,112.5475285171103,1.1406844106463865,2.5536353781431376,0.4893486711891637,1.6191824314464864,1.4714120327858713,1.4450207705657394,0.9912543818604898,0.3397963827954577,0.4017559320336631,0.2402453102175579,0.2181412235279258,0.4746901330997285,0.3797105658367734,0.5804149641565544
199,1.0,11.635903003981163,13.42743394860657,3.367690766393938,-14.590838502545179,-3.4897049469959307,-0.7293911963371702,115.51957950339018,54.55596904325266,2.9328718963373746,20.864200380871733,-35.79805902736036,3.2896577859994003,130.54377707097564,45.216385570591115,-3.717012632424943,140.4761904761905,74.99999999999997,6.436170211138337,0.4893486711891637,1.6191824314464864,1.4714120327858713,1.4450207705657394,0.9912543818604898,0.3397963827954577,0.4017559320336631,0.2402453102175579,0.2181412235279258,0.4746901330997285,0.3797105658367734,0.5804149641565544
200,0.0,23.42105263157894,22.807017543859654,-8.631934501781679,7.560347215362251,-17.455124280209166,0.8600606086256235,21.9258295684202,-22.58622652917781,16.111370647307698,1.0042375623301236,-34.456018420036386,4.570963906050363,40.969289488379786,-37.31848196352412,4.360640309395403,50.57034220532319,-4.94296577946769,7.316597016757687,-0.0574864098187133,1.5758061571089683,1.270043814302032,1.1963249050230755,0.7735929859068704,0.1096991032708969,0.5970161571142618,0.2916453393172361,0.4070417946149368,0.4125611969977166,0.6140641888676934,0.6526183972922878
200,1.0,-0.9048136083966818,25.02714440825189,-0.0655503876221708,8.131545616970893,-6.571513691125719,-0.30473934459216423,41.761546647203104,58.14811472277688,-2.201561353920223,6.4562578663504455,-36.49314090538376,6.267338687967616,44.32387124140056,29.67996594968938,5.443203168953836,40.47619047619049,97.61904761904762,-2.250998502445345,-0.0574864098187133,1.5758061571089683,1.270043814302032,1.1963249050230755,0.7735929859068704,0.1096991032708969,0.5970161571142618,0.2916453393172361,0.4070417946149368,0.4125611969977166,0.6140641888676934,0.6526183972922878
201,0.0,15.350877192982448,32.01754385964912,-3.4594818583091103,12.454628784429978,-20.887608604189744,1.5931835873800981,23.230239808721855,-31.204599785433484,14.01086513338683,18.452007117298464,-42.57562041665965,-2.62220183424664,28.459884447524054,-42.10853082331833,12.647306963413097,42.20532319391634,-9.125475285171092,10.367987027973266,-0.1717255103148372,1.2687038715759522,1.4563871731932347,1.5530890279996925,0.6150771344696618,0.3948264269050104,0.5145561802441084,0.2315645091869058,0.488525029273983,0.579495085358024,0.443034543345835,0.6364100611509202
201,1.0,-3.5287730727470157,30.78175895765469,-2.1745939643789125,16.405746107955576,-7.42829392787826,-0.029331268511989528,50.463066123254286,19.498520776041882,2.6358510470839036,6.407485273681912,-39.338674052632825,10.495967703944508,51.383279082069656,23.70849885636619,-4.601459587599166,45.238095238095234,55.952380952380956,0.38718589555355454,-0.1717255103148372,1.2687038715759522,1.4563871731932347,1.5530890279996925,0.6150771344696618,0.3948264269050104,0.5145561802441084,0.2315645091869058,0.488525029273983,0.579495085358024,0.443034543345835,0.6364100611509202
202,0.0,21.491228070175428,26.491228070175453,-7.581067435616906,14.274735533818394,-22.204082077581965,4.591641974779481,31.132372960764123,-44.80657042697631,16.56648661634439,7.181049048893162,-36.52912774777821,-8.800629753858358,38.472240190535366,-56.48428906752948,20.919401573450024,58.93536121673002,-30.418250950570336,9.237754959643205,0.2336003249949116,1.7312686005179936,0.8950621396483052,1.375029659622958,0.9431452197382936,0.0998179437529356,0.5210323019059713,0.0159939075542043,0.4978571220254463,0.5743642968625368,0.3326246376602038,0.7370072195037415
202,1.0,5.826999638074559,30.311255881288446,4.883610922206083,-4.552379363001768,-7.859494862626359,-0.6280911882101448,14.798989251704441,-55.15386966280658,32.01002721101425,12.478456787264935,-40.33897576719323,-1.948804440290297,23.134035427372623,-57.25699575197678,11.914487200224588,21.42857142857144,-41.666666666666686,36.8370983701924,0.2336003249949116,1.7312686005179936,0.8950621396483052,1.375029659622958,0.9431452197382936,0.0998179437529356,0.5210323019059713,0.0159939075542043,0.4978571220254463,0.5743642968625368,0.3326246376602038,0.7370072195037415
203,0.0,8.15789473684212,26.315789473684227,-3.228080577794823,3.2807343856368743,-16.533115137954002,-0.01436377746157902,3.0811507435028807,-15.2013321425968,9.943946386273295,14.481996434649336,-31.315133309786624,-16.58288031877806,16.417952570827453,-23.76444216450383,-2.13993278020681,11.406844106463886,7.2243346007604625,6.420488404764993,-0.0277380653809514,1.2739026575752197,1.0660569459864035,1.0321941177979517,0.928136145778809,0.2249449230844571,0.1837454617698646,0.1258097421091622,0.38196313920909,0.5035073108231399,0.3132591612806753,0.8525296460739729
203,1.0,0.3800217155265795,23.10893955845097,-0.05643648637727594,3.3719232311639535,-6.85636353745579,-0.19464259960106922,15.217362276548062,9.550639198382992,-1.432672738182994,3.973417366654952,-36.2833657776342,9.210483359505584,12.496997971793423,0.5006270621882969,7.609957634484221,15.476190476190466,34.52380952380953,-1.1469594010737438,-0.0277380653809514,1.2739026575752197,1.0660569459864035,1.0321941177979517,0.928136145778809,0.2249449230844571,0.1837454617698646,0.1258097421091622,0.38196313920909,0.5035073108231399,0.3132591612806753,0.8525296460739729
204,0.0,26.84210526315789,19.649122807017562,-5.410812098974671,6.219685681677101,-15.763774266055986,1.1912366231794813,35.96989660661363,-12.871501928182427,8.237986222155659,51.18631726969882,-10.939878988346397,-14.409612342081779,46.07465297753435,-29.21167799136254,8.162021713697909,71.86311787072243,4.1825095057034245,2.9492636894946385,0.5007611980974547,1.1695194824953123,1.1169785553506038,1.3747278897866015,0.7266156007071272,0.3403225328268962,0.3550928687542072,0.2440923553955078,0.3527247968712171,0.1015588778201715,0.5334033775745944,0.7063335335116069
204,1.0,11.67209554831703,21.96887441187114,6.098494391791531,-19.340885890594073,-5.958810418245585,-1.6418809219670205,54.62517195735603,47.57988221961138,5.849031388682846,12.93946369743104,-24.05444595125684,9.537556307862172,73.56743089684483,36.6288856626239,6.159378659929082,72.6190476190476,79.76190476190477,12.038298694649674,0.5007611980974547,1.1695194824953123,1.1169785553506038,1.3747278897866015,0.7266156007071272,0.3403225328268962,0.3550928687542072,0.2440923553955078,0.3527247968712171,0.1015588778201715,0.5334033775745944,0.7063335335116069
205,0.0,8.596491228070203,31.842105263157894,0.7808361590497581,11.541584305048168,-22.483680633850167,3.454729570442172,19.14065479506175,-28.67458251866305,9.031515418283732,37.9637218855587,-33.52045141711124,-15.410992535802803,17.11498976591703,-48.98781377815775,21.677564201976708,29.27756653992395,-6.083650190114076,10.02881348728772,-0.1287610479958461,1.4351904890578333,1.0690094455938193,1.58126796776663,0.8681646933435301,0.6618298431111108,0.5040467420173419,0.2580039633588099,0.5081158254691343,0.40380640396952,0.589192611909847,0.7940988672628699
205,1.0,-2.4429967426709998,32.15707564241763,-1.407667738647067,13.972831353062599,-8.160657283890483,0.5198360842334493,22.127852598020258,29.078660552968927,-2.9052797447894463,29.088884241312705,-36.67134705276137,6.695280936484638,17.20477490169623,18.538659129065003,-7.741370614759369,19.047619047619047,70.23809523809523,-4.344781659792241,-0.1287610479958461,1.4351904890578333,1.0690094455938193,1.58126796776663,0.8681646933435301,0.6618298431111108,0.5040467420173419,0.2580039633588099,0.5081158254691343,0.40380640396952,0.589192611909847,0.7940988672628699
206,0.0,24.122807017543856,30.789473684210545,-10.033233240411455,37.646788042598914,-23.34322823237408,8.115426247628665,29.5082203808245,-54.982442428242976,29.56658790731186,43.63748348437315,-35.45174504152242,-21.61978094281625,42.064148390542044,-60.983266992415096,22.897038792405212,60.07604562737643,-41.064638783269956,19.652309895100608,0.2329575883511211,1.827358142117006,0.8857124116947425,1.5342939349294935,0.8196036224843359,0.4759205052916062,0.6370435246020915,0.0236100076592359,0.5388636671081595,0.4958898921151969,0.2736690737535424,0.6590095128800086
206,1.0,5.646036916395225,33.76764386536373,3.8884613610228325,-1.9856196154273253,-8.16494467774309,-1.1258367360706734,18.40995149761482,-58.14387113356736,18.073248273354725,17.551411981413302,-33.50494491258195,10.384036540428621,30.64309716663327,-56.10734319051795,0.09985688914646573,25.0,-44.047619047619065,21.716828812412302,0.2329575883511211,1.827358142117006,0.8857124116947425,1.5342939349294935,0.8196036224843359,0.4759205052916062,0.6370435246020915,0.0236100076592359,0.5388636671081595,0.4958898921151969,0.2736690737535424,0.6590095128800086
207,0.0,42.543859649122794,52.8947368421053,-19.17598408229373,4.707639089960014,-27.01122335389554,0.8416118270371253,32.217425591356076,-42.83648487522079,48.358148227605554,28.905172153741844,-46.730806147741866,-8.81292927801458,64.84478091654518,-50.51058016496943,9.585570986038562,87.83269961977184,-12.927756653992384,29.547038010797976,0.3356029216974079,1.1642714648065655,1.7901544125341475,1.521599682007495,0.600664991401443,0.1750192935615942,0.1726134152153084,0.0110072070132671,0.6265648874648744,0.5504665013645259,0.7196285569556369,0.6395768218034074
207,1.0,9.192906261310174,41.3861744480637,6.277969699306052,-7.119855689872779,-9.282618720528058,-2.401670019437696,136.5238193523689,-35.76284228690048,-8.905361843675585,9.002206563508075,-37.52397059189223,-4.220980077908754,176.3430438919686,-38.107338968272366,-33.256909617412504,158.3333333333334,-9.523809523809524,-2.2318522955695475,0.3356029216974079,1.1642714648065655,1.7901544125341475,1.521599682007495,0.600664991401443,0.1750192935615942,0.1726134152153084,0.0110072070132671,0.6265648874648744,0.5504665013645259,0.7196285569556369,0.6395768218034074
208,0.0,36.052631578947356,60.701754385964925,-13.809199714378128,5.7873267825777175,-29.806501320274382,2.0097237169325766,33.70164728028542,-49.85819126101193,41.38757338984465,22.61560154414759,-24.519851849047026,-17.252507227342527,57.533751973072114,-58.228208982946164,25.414687028129524,81.36882129277568,-19.391634980988602,27.656227020859415,0.3908903140269766,1.3998816044291305,1.3122444919818663,1.2916412697117872,0.8073224633617375,0.0615927584361623,0.3822285348113123,0.0591010263520425,0.6795865346064187,0.1348068255665546,0.3898102174047392,0.5234486636418154
208,1.0,9.934853420195422,44.933043792978644,10.587347351349319,-12.404731348346342,-9.827895453387736,-2.942977509831346,91.99836235682982,-34.01882131261402,-3.3114313106823445,15.518653615624721,-11.59132531385918,-19.804164211122576,92.08192529185193,-42.007446162892016,9.041567513041393,110.71428571428572,-4.761904761904767,7.664711867239848,0.3908903140269766,1.3998816044291305,1.3122444919818663,1.2916412697117872,0.8073224633617375,0.0615927584361623,0.3822285348113123,0.0591010263520425,0.6795865346064187,0.1348068255665546,0.3898102174047392,0.5234486636418154
209,0.0,37.01754385964912,7.456140350877183,-10.048595403434192,5.455161740796943,-13.464559842228752,-0.39692179587897947,35.09222328634385,-35.81228843036909,32.350740286713474,30.852525719139233,-19.00695820117766,-1.1489949090820684,58.7084007646046,-47.81028288371483,22.10655816044993,84.41064638783271,-31.17870722433459,22.49895424992118,0.1833144618952364,1.648025496332846,1.3832065681844994,1.1790989853409843,0.778581551369798,0.3581695460771464,0.4453420398197224,0.0462949215999527,0.3172714322369941,0.2102930881884497,0.4535456615524157,0.8757648225889676
209,1.0,4.524068041983353,18.530582699963794,1.5173309381888433,-2.6573888508127474,-5.4517017879085135,-1.3058598588914672,65.25269271953675,-29.464955759529722,7.779375274040401,6.236620004197979,-18.79363835847062,15.513231909652191,70.43727584392265,-34.27270466062801,5.690544892267191,72.6190476190476,-16.666666666666675,9.593694259513397,0.1833144618952364,1.648025496332846,1.3832065681844994,1.1790989853409843,0.778581551369798,0.3581695460771464,0.4453420398197224,0.0462949215999527,0.3172714322369941,0.2102930881884497,0.4535456615524157,0.8757648225889676
210,0.0,66.22807017543862,44.21052631578948,-26.863739018754494,10.772201061392582,-27.790297754212624,3.607069570279542,37.18920337929732,-61.31231674238139,67.8646415494995,27.74616183469094,-21.936607038043554,-9.113193979133305,86.574124434573,-71.82304543823226,53.81903162656187,127.37642585551332,-44.106463878327006,40.872086154813594,0.4597608261586973,1.8858177638757967,1.45253896188098,1.0590040470136597,0.7420095808460716,0.1667284162660742,0.6897355382602018,0.0120796763417873,0.6395412038274967,0.1249138845870408,0.4893200574290788,0.6181538512950449
210,1.0,11.599710459645319,41.639522258414765,10.128700909206056,-16.291381306695207,-9.506417010993129,-3.635429202460183,139.13144577954978,-66.39119687005343,0.7841563646467264,5.828826259887321,-26.23728746808731,9.937867069861694,149.0266765265179,-65.30627937368958,-10.041628268104219,166.66666666666669,-52.380952380952394,10.941478598586718,0.4597608261586973,1.8858177638757967,1.45253896188098,1.0590040470136597,0.7420095808460716,0.1667284162660742,0.6897355382602018,0.0120796763417873,0.6395412038274967,0.1249138845870408,0.4893200574290788,0.6181538512950449
211,0.0,15.175438596491219,37.63157894736844,-9.094951875266123,11.954890287718323,-21.196026239934884,3.1038146209872775,15.981136007849495,-24.687529009470886,10.965992704493344,38.949385168677495,-30.21994066586654,-3.592161787148429,28.377191000839595,-27.749456851732834,-10.107632435070958,33.460076045627375,3.802281368821303,1.809807613437417,-0.1751407160454906,1.425612490777335,1.1594729269804591,1.4884833137885254,0.6454010690968105,0.7450043833087748,0.1878468977401381,0.1453701944207379,0.4743596127687471,0.3364374129152085,0.2348990798253528,0.6272135743384065
211,1.0,-2.9134998190372907,29.75027144408251,-2.6803278038989298,16.01957601189916,-7.419191318260221,0.028968228774228777,26.491419489488386,14.867912871128631,4.991746157072008,24.291554449786055,-25.818020180628267,10.96938802120857,37.716542671173194,-0.8491180637286488,18.58959295460636,22.619047619047628,48.80952380952381,2.4019878659685023,-0.1751407160454906,1.425612490777335,1.1594729269804591,1.4884833137885254,0.6454010690968105,0.7450043833087748,0.1878468977401381,0.1453701944207379,0.4743596127687471,0.3364374129152085,0.2348990798253528,0.6272135743384065
212,0.0,13.245614035087726,50.0877192982456,-7.646182242791544,2.8735661096619847,-27.115183115997223,2.2416910699905923,18.954110401265687,-31.644675283046887,9.467867718911304,22.219761549009398,-30.259934081396956,-10.192335402357644,25.25179078184612,-47.915605126036155,-1.278597531881931,34.22053231939164,2.281368821292773,2.177123968315589,0.1489880021466032,1.1206007648743426,1.1909199407477342,1.5067659081923797,0.6651396341780504,0.2419909585785984,0.2953732909938779,0.1529503623797383,0.6064652887885855,0.250613177076143,0.7980851453744808,0.8884778492328073
212,1.0,4.50597176981542,39.75750995294967,2.314766803912738,-0.5676270303851871,-9.727371666161499,-1.206316530032736,37.804314429437504,-0.12438659761730975,5.231220943158554,13.13496906064222,-30.48424655729245,-3.155469742965822,49.014853477562205,-12.638219289170705,0.8667252058142338,44.047619047619044,39.2857142857143,7.685900552561198,0.1489880021466032,1.1206007648743426,1.1909199407477342,1.5067659081923797,0.6651396341780504,0.2419909585785984,0.2953732909938779,0.1529503623797383,0.6064652887885855,0.250613177076143,0.7980851453744808,0.8884778492328073
213,0.0,55.35087719298246,9.736842105263154,-10.770477222467555,676.5517385403916,-12.929641145258586,12.56967202527477,37.804134207166925,-27.942187097221584,34.248032617776005,25.39283732665951,-27.21026526729662,-9.601725183602028,77.28711905028038,-38.884537581089006,21.297528573049696,113.30798479087454,-20.912547528517113,23.639689684744127,0.5043186242193649,1.9230849817709152,1.2125477154257491,1.3569806668007915,0.6136852322648941,0.2040580723597566,0.4732193697111103,0.1222108416658677,0.3019853041399989,0.5070166098281864,0.5256348159956918,0.5658127171069813
213,1.0,12.269272529858831,17.734346724574724,5.120582480376434,-16.118886342948812,-4.807703313580147,-1.7331674000970132,119.57153373122682,-0.9340974965044269,4.159587959259525,9.14538511680345,-32.74170848912661,-2.068067917915417,144.57325437612565,-8.092812799866644,3.5533603697622596,146.42857142857144,16.66666666666665,9.286035289359518,0.5043186242193649,1.9230849817709152,1.2125477154257491,1.3569806668007915,0.6136852322648941,0.2040580723597566,0.4732193697111103,0.1222108416658677,0.3019853041399989,0.5070166098281864,0.5256348159956918,0.5658127171069813
214,0.0,16.578947368421048,30.175438596491233,-2.341113313491072,12.90764174619483,-18.884708115646475,2.366790594957191,31.449199782564776,-15.40768726915418,6.655013816767319,24.58397540342332,-32.92372586492911,-7.193943210139286,30.923116248098314,-28.042767009478155,7.966027386016017,52.85171102661599,9.88593155893538,4.484014652805005,0.271253386395756,1.5188900852198968,0.9258566458670546,1.4722071384820916,0.9029075726082972,0.2478356227730762,0.2743083231408766,0.2874485274765979,0.4273806581975392,0.3903009873885001,0.4868360016370699,0.7852346224711414
214,1.0,6.42417661961634,27.180600796235964,4.503117343107199,-5.968869902599872,-7.13659090073927,-0.37074747474001857,19.727193686738254,65.92079585310297,1.2671604254057556,12.33274929057151,-31.19497114985257,-2.878533086110524,35.82940454814407,62.31160196886019,-4.362576169623011,27.380952380952372,110.71428571428572,5.830178373908912,0.271253386395756,1.5188900852198968,0.9258566458670546,1.4722071384820916,0.9029075726082972,0.2478356227730762,0.2743083231408766,0.2874485274765979,0.4273806581975392,0.3903009873885001,0.4868360016370699,0.7852346224711414
215,0.0,29.91228070175438,49.736842105263165,-13.994352050320714,27.82973362047978,-29.267134319475506,8.789108112264499,31.368399598050246,-60.63651549145915,34.22803888713757,17.841590126831953,-32.257771444268876,-15.896349792872,49.86353061074882,-70.76350567213939,36.35848962068848,70.34220532319391,-41.064638783269956,20.15880060661894,0.0825427332452207,1.967462552906626,1.1330348386733404,1.511262713252071,0.810956896342551,0.2064882897705903,0.5981127614447509,0.0101792362188096,0.6622792702781131,0.3253101319721043,0.5716978336499967,0.5219506318334243
215,1.0,2.76872964169379,42.87006876583423,1.46098862146129,6.655582406369476,-9.749742478161538,-0.10194476697971133,47.08114952687945,-65.72724351375544,14.743011725242727,6.482045521765656,-32.6537779982668,6.74298959255748,45.15567782879797,-65.63332525573698,16.15643917197742,51.19047619047619,-51.19047619047621,16.351708682880606,0.0825427332452207,1.967462552906626,1.1330348386733404,1.511262713252071,0.810956896342551,0.2064882897705903,0.5981127614447509,0.0101792362188096,0.6622792702781131,0.3253101319721043,0.5716978336499967,0.5219506318334243
216,0.0,22.894736842105278,62.105263157894754,-5.898896856041258,27.62439070459628,-26.569666139434055,7.420732486691106,27.062325693561505,-26.974677034734405,21.21506563659952,91.17582893557919,-32.34368502568981,-8.972685909489408,40.28523898810321,-32.30602152427028,7.479431606315301,55.13307984790874,18.250950570342226,15.791967674080967,0.5671439143847665,1.2207897907767382,0.8335785082046705,1.3573704194501688,0.7400542387233592,0.7888681447392212,0.1277835545791267,0.2972566998503979,0.6164232164654433,0.173071618769406,0.3833810375378583,0.8335626934246192
216,1.0,12.088309808179499,41.657618530582695,14.170112844876392,-23.6973818282982,-9.586709130232741,-4.072144623798235,34.81513323676637,42.68953818499723,-0.1601988598137538,47.966204349648066,-23.58167963766039,-5.013335511474759,57.26888248444908,53.50835621355174,-10.18399853953742,51.19047619047619,101.19047619047619,14.37063538014689,0.5671439143847665,1.2207897907767382,0.8335785082046705,1.3573704194501688,0.7400542387233592,0.7888681447392212,0.1277835545791267,0.2972566998503979,0.6164232164654433,0.173071618769406,0.3833810375378583,0.8335626934246192
217,0.0,9.210526315789469,15.701754385964929,-2.352136311319253,7.622459271175219,-15.01962131489859,2.393532006873045,13.614479940672265,-35.17026611716233,11.613680916397385,8.58679818749646,-14.329684269369347,-14.145734047648473,18.064487670697616,-35.71530017506889,5.216865913870294,23.95437262357416,-25.095057034220535,9.676430167490754,-0.1787459659525259,1.6729339471089002,0.949839629654445,1.02815611092563,0.992516795079774,0.0746745014257894,0.6364483778796517,0.1896591840354951,0.3430562766334915,0.1516372791354281,0.209698353309807,0.6774576220161674
217,1.0,-4.343105320304019,20.448787549764734,-1.1201782084677703,10.746572725752213,-5.648901565554187,0.6251332450489588,7.380025246960331,-1.125343852876659,10.771993689967818,11.119081865882041,-17.082222477746623,-0.30929184549047806,-3.2695518494516906,21.28014892417911,-19.821943359028804,2.3809523809523725,19.047619047619047,9.868713531405525,-0.1787459659525259,1.6729339471089002,0.949839629654445,1.02815611092563,0.992516795079774,0.0746745014257894,0.6364483778796517,0.1896591840354951,0.3430562766334915,0.1516372791354281,0.209698353309807,0.6774576220161674
218,0.0,12.192982456140356,25.35087719298246,-2.222423720981581,5.209070236346114,-17.191448133985254,1.3137736540587142,16.41489249099941,-19.912873681421605,15.580227894236298,40.26425920116794,-22.09965491558331,-5.490086352106038,23.36387116508405,-29.428441068969068,6.0559417347715305,30.418250950570357,0.38022813688214363,13.228409373476966,0.0014079333025106,1.0478244566785269,1.4991810698189052,1.5411498588056671,0.8752266845605887,0.6061900163841352,0.4028240209694648,0.2737667597704535,0.3975248541344927,0.1854879048757074,0.331045819152681,0.603073320745774
218,1.0,0.2533478103510678,24.53854505971771,1.4184812312239892,7.687381707912899,-6.139446852187913,-0.05699919413353349,47.374021418342124,53.20604407177449,-0.467326163442916,26.6275276300475,-26.09340512473458,9.085449179074722,34.654820280872364,46.236360885976644,12.48290576225699,47.61904761904763,90.47619047619047,1.1824969935960716,0.0014079333025106,1.0478244566785269,1.4991810698189052,1.5411498588056671,0.8752266845605887,0.6061900163841352,0.4028240209694648,0.2737667597704535,0.3975248541344927,0.1854879048757074,0.331045819152681,0.603073320745774
219,0.0,16.666666666666675,59.47368421052632,-5.67424923599269,14.383806669685839,-28.38118642917269,4.067708119565783,20.96523623890201,-44.402319662832454,15.649704331414016,26.97903891309381,-28.950774891472765,-12.381812378112711,31.14127724200717,-49.12890339663313,11.854242658877979,40.68441064638784,-11.406844106463875,10.201540723864468,0.4912583503585883,1.086916722469214,0.9129083099419756,1.5551107896411271,0.9717754805899688,0.0034534517626672,0.5869787057961335,0.227727051094898,0.6529559555968955,0.2948197488780756,0.2021037779815423,0.835223870872551
219,1.0,10.875859572927983,43.99203764024608,13.15722793135059,-17.38517958803478,-10.266877927188855,-2.4480309142390855,33.301483875555896,6.9035357861542135,-8.51731076289104,15.912533571771759,-27.893081455623157,-5.972871721879114,36.01155318861562,11.186104736777835,-9.390165597852373,47.61904761904763,53.571428571428584,4.904019542464155,0.4912583503585883,1.086916722469214,0.9129083099419756,1.5551107896411271,0.9717754805899688,0.0034534517626672,0.5869787057961335,0.227727051094898,0.6529559555968955,0.2948197488780756,0.2021037779815423,0.835223870872551
220,0.0,2.7192982456140324,15.701754385964906,0.009775838731074238,6.50038633586516,-15.105268150480555,0.992662379556597,8.731019714007605,-23.59542728508889,-9.813300605815023,17.756686413679933,-26.753417781603183,3.3176530169272134,5.716467048441354,-38.25640760511043,4.7105880891930685,11.406844106463865,-11.406844106463875,-9.947151626084425,0.0570236609038798,1.1976434970477492,0.8067784082369995,1.5614143677632208,0.6104756817005006,0.2612138681306216,0.6831025817780447,0.2741725703578986,0.354348698996786,0.2852981874234671,0.4513274950126325,0.7844917372579123
220,1.0,2.062975027144387,21.00977198697067,1.325238574046006,3.599256349389446,-5.835026113308029,-0.013271025005878734,7.540338984802308,50.500011524822,-19.360354793744918,7.354298407863635,-30.28289901561737,11.603654260203767,6.026172552985676,9.956459186101219,21.422585984276665,9.523809523809534,82.14285714285714,-17.976727698885785,0.0570236609038798,1.1976434970477492,0.8067784082369995,1.5614143677632208,0.6104756817005006,0.2612138681306216,0.6831025817780447,0.2741725703578986,0.354348698996786,0.2852981874234671,0.4513274950126325,0.7844917372579123
221,0.0,44.38596491228073,17.982456140350877,-1.71343081586659,-5.172608733775963,-11.79121543957904,0.6272203491786144,34.07435830269976,-5.708453285731885,12.307212644630216,86.08734285278994,-26.058828307737734,-20.92015045844682,66.41174621638956,-11.258433719579042,5.5555439923733685,92.39543726235739,11.026615969581766,11.299481732245772,0.4764037205988635,1.1818099095371075,1.604515325262659,1.1443446751301871,0.8355166484094703,0.7762150684424923,0.1236679817267701,0.2468114743245839,0.2573053478356807,0.417455588952427,0.2765463234299649,0.6561256209800543
221,1.0,11.816865725660497,15.580890336590647,5.027857161897398,-18.6519907209965,-4.645392047558438,-1.26797860364245,127.99613552386182,75.31325842280377,-17.153170439979704,37.92120558759269,-34.33702231122153,10.988065055267182,142.75173465797954,51.045081551020324,8.62317135481181,154.76190476190476,102.38095238095238,-12.031510064107254,0.4764037205988635,1.1818099095371075,1.604515325262659,1.1443446751301871,0.8355166484094703,0.7762150684424923,0.1236679817267701,0.2468114743245839,0.2573053478356807,0.417455588952427,0.2765463234299649,0.6561256209800543
222,0.0,15.614035087719301,51.929824561403514,-8.841001495658674,-3.503078890263045,-28.51697154287296,1.3254208540876444,25.787407179681576,-50.3554463744257,17.36304559822259,54.90150863592858,-34.729756638069865,-30.09290910203046,29.171469111313964,-58.9430566302273,6.343497521225916,44.86692015209126,-24.334600760456283,8.22530228667244,0.217746086665509,1.353602143794013,1.0109615046409222,1.0057505437812733,0.722515472941486,0.639311994476803,0.4293590000938816,0.001069842130452,0.6428695271054652,0.4814266844656648,0.3915272780907629,0.60125898373538
222,1.0,5.808903365906626,41.603329714078875,5.25188555828926,-8.794274269208946,-9.439822772224494,-1.8272873346564245,31.58729524713182,-57.81702379673249,4.494783571890615,28.062495935951514,-35.32118899358041,9.204433690370362,45.56433658940953,-55.14834530180611,-18.36169544038233,39.2857142857143,-40.47619047619049,10.042528047109545,0.217746086665509,1.353602143794013,1.0109615046409222,1.0057505437812733,0.722515472941486,0.639311994476803,0.4293590000938816,0.001069842130452,0.6428695271054652,0.4814266844656648,0.3915272780907629,0.60125898373538
223,0.0,33.15789473684212,45.35087719298247,-9.672809832777872,15.727520231964709,-24.687656587996454,4.086625324897897,25.048920099312767,-22.419389601957064,26.19925560414016,35.39911550511092,-26.03041507640036,0.36169704920085977,54.007243473087385,-40.48487506015079,13.149435243494146,65.77946768060833,12.547528517110273,16.890309135658125,-0.052503981673324,1.7807668831520944,1.5164202498202406,1.4407841985347314,0.974477383125461,0.7976167895682035,0.193174113906175,0.2108369866487069,0.5615333312186999,0.1505315138401013,0.6476547734811156,0.7998498026636902
223,1.0,-0.4885993485342133,35.55917480998914,0.44974081850925884,12.701329552079631,-8.806690648605109,-0.18293165658487265,53.415662593977096,32.368662637377035,-4.425351121193799,33.01894686673852,-23.66075348768446,8.472332975339715,56.36103589310555,2.8626122627151362,14.731890695520455,52.38095238095237,78.57142857142858,-3.3686057654806145,-0.052503981673324,1.7807668831520944,1.5164202498202406,1.4407841985347314,0.974477383125461,0.7976167895682035,0.193174113906175,0.2108369866487069,0.5615333312186999,0.1505315138401013,0.6476547734811156,0.7998498026636902
224,0.0,20.87719298245616,25.087719298245602,-8.895392419626557,8.624160592532814,-20.40836189337425,1.871618954248211,24.2020549045727,-41.922108426507044,15.921609726118024,46.85483685237193,-16.18047511399825,-4.2957662089953,37.54130896920458,-49.81000876755988,9.154112422476434,49.80988593155893,-27.376425855513297,7.362947780677537,-0.1186573521357095,1.5620698394975563,1.3889443639019423,1.20360484307723,0.9641760069786944,0.755515998001202,0.627749218843427,0.1009180269071688,0.4672154804795004,0.1264673964139482,0.2227712116378515,0.6764343866886913
224,1.0,-1.6829533116178297,28.555917480998904,-2.1628776582117037,11.56648918982286,-7.337505884576034,0.46707524826807845,36.81314837368592,-32.165789366196826,21.953836544019012,36.63512336432668,-7.443109995674757,-1.7402414713115877,24.41658505390718,-19.82023989946644,23.197675538913476,34.52380952380953,-13.095238095238104,20.04612817646281,-0.1186573521357095,1.5620698394975563,1.3889443639019423,1.20360484307723,0.9641760069786944,0.755515998001202,0.627749218843427,0.1009180269071688,0.4672154804795004,0.1264673964139482,0.2227712116378515,0.6764343866886913
225,0.0,53.5964912280702,18.421052631578938,-13.704212137766426,17.294555572982894,-17.20214988861606,3.275428288406834,39.48980515194054,-25.73303335832523,33.6373215748218,36.55752766581053,-37.13151389450064,-4.246954421316529,75.78306918052549,-40.52816316561076,17.55580903581626,113.68821292775664,-11.787072243346008,19.417225592658458,0.5222373616861138,1.462171821452696,1.320058194592176,1.2352946858293925,0.6182853590162455,0.2038068037451808,0.4062310682869013,0.1742908051383075,0.384775086234156,0.4851728114854239,0.6786618288319068,0.8294633562616136
225,1.0,12.667390517553368,23.688020267824818,7.094537057643402,-20.13956514358487,-6.230018253090019,-3.298696825415237,111.34464367483274,21.488343822993784,4.469113485174869,24.173293499950322,-31.330726740856317,-19.669408324925797,148.2240383393134,7.87814980891397,-9.297529427627893,138.09523809523813,50.0,11.630045569616065,0.5222373616861138,1.462171821452696,1.320058194592176,1.2352946858293925,0.6182853590162455,0.2038068037451808,0.4062310682869013,0.1742908051383075,0.384775086234156,0.4851728114854239,0.6786618288319068,0.8294633562616136
226,0.0,53.15789473684212,-6.14035087719299,-9.786989718925376,52.94087945044743,-9.271104297869037,3.3966238508571944,33.32854036974609,-33.867821032122805,43.12391045067714,46.52849300388433,-14.744004188927128,-20.333375015749056,75.37571895147835,-57.12674677487375,46.36978014810096,103.42205323193916,-38.02281368821292,33.602163670125094,0.5564449039257358,1.4546321849732604,1.357536538709325,1.2949547197524418,0.7932374234371637,0.2378485987839378,0.5011026121852252,0.0016936950555833,0.2114922859650616,0.2701100842654331,0.5721841648549805,0.5124557037623623
226,1.0,13.083604777415836,12.015924719507787,2.3594845869557624,-21.05801802641829,-3.4451032539931425,-1.82971001990766,126.41508383994076,-47.875562639605974,12.836509084600234,21.53888353035729,-26.1919592569416,-7.316301326951002,135.71606416684173,-51.763974115670116,22.32081579221754,155.95238095238093,-41.66666666666667,15.196509431336104,0.5564449039257358,1.4546321849732604,1.357536538709325,1.2949547197524418,0.7932374234371637,0.2378485987839378,0.5011026121852252,0.0016936950555833,0.2114922859650616,0.2701100842654331,0.5721841648549805,0.5124557037623623
227,0.0,56.22807017543858,15.877192982456133,-3.841320181832786,212.15875796470561,-13.059001057336527,10.036725932857626,41.31853820553351,-7.328242296449073,6.736763911512322,19.569323446405452,-25.532049621014195,-5.799077454311918,78.16096684902286,-23.520947610718757,14.392144647152062,119.77186311787071,7.2243346007604625,3.214126892099109,0.3749684731580833,1.865741048872335,1.5095806366690483,1.4790077897448604,0.6707731105112444,0.0246269621577443,0.1138043391876125,0.0932486634679028,0.2947407999715428,0.2925491083429649,0.3768660297487718,0.7880894191679115
227,1.0,10.459645313065513,16.956207021353585,3.102958960914215,-7.430833642603463,-5.123224621128941,-1.1183156823826534,115.78988447188942,5.122005902635718,8.89714975711966,4.325651062593128,-20.630139657041923,-10.919552131182886,173.3709643142057,-10.301818100534899,3.4079204296298293,138.09523809523813,22.619047619047628,12.178795025297973,0.3749684731580833,1.865741048872335,1.5095806366690483,1.4790077897448604,0.6707731105112444,0.0246269621577443,0.1138043391876125,0.0932486634679028,0.2947407999715428,0.2925491083429649,0.3768660297487718,0.7880894191679115
228,0.0,25.877192982456144,37.63157894736844,-9.557003861583357,11.798695133019454,-23.241342952133948,2.636748925345822,26.455090516772017,-39.440568902111586,33.184626497507416,28.102144680394826,-43.17341463264973,-13.530670748151286,44.27038696591452,-47.56078590104455,12.45743259195069,58.93536121673002,-16.730038022813687,23.66457452833533,0.2442430395404466,1.2981389246839248,1.3330703152579428,1.5936424614375455,0.8662128661853407,0.31417797888447,0.6359897356741212,0.2824079091046828,0.5393029330064246,0.5756798981671091,0.6758995240462831,0.7426383369262816
228,1.0,6.894679695982608,34.20195439739413,5.6488422952246875,-2.347726230372549,-8.479852581510361,-1.3161048790977903,80.59197640956491,33.8629773121921,-5.773161702597918,12.906278607227396,-42.57577291936217,3.6988580004092997,81.42000931812757,17.07350343297862,-8.237531189844738,92.85714285714289,79.76190476190477,-0.07361060325021818,0.2442430395404466,1.2981389246839248,1.3330703152579428,1.5936424614375455,0.8662128661853407,0.31417797888447,0.6359897356741212,0.2824079091046828,0.5393029330064246,0.5756798981671091,0.6758995240462831,0.7426383369262816
229,0.0,51.491228070175474,22.719298245614027,-9.931101541591891,36.49291411295745,-17.076160643998396,4.150799128708194,37.28576871132885,-28.513062396483168,32.36074058350042,19.687615626027345,-32.389657529863335,-10.0490522378609,73.37227943659845,-36.424382947547805,18.293878761187244,106.84410646387832,-12.16730038022813,22.60486729154775,0.3464247566192293,1.956175833367697,1.3193089640435989,1.3436553368055004,0.6869907711370462,0.0699481362584526,0.6453870490740654,0.2549796210104438,0.4026582685994911,0.4208167630713609,0.3223379327610731,0.6066766232135564
229,1.0,8.794788273615639,24.683315237061155,5.742299232790593,-7.448680430862565,-6.304284832414597,-1.5616447202179584,124.3271887184477,28.904438309127478,-2.513414245009038,-1.2636530224176656,-39.63488469155922,13.588729510218089,105.90048189392714,24.585148050831897,9.369394428854605,144.04761904761907,60.7142857142857,3.147765887668319,0.3464247566192293,1.956175833367697,1.3193089640435989,1.3436553368055004,0.6869907711370462,0.0699481362584526,0.6453870490740654,0.2549796210104438,0.4026582685994911,0.4208167630713609,0.3223379327610731,0.6066766232135564
230,0.0,28.157894736842092,15.438596491228074,-4.459390412221209,-0.6077860056574957,-13.598972560264,0.7700213484370888,30.294484589494154,-6.925814991753098,6.83608100129347,33.493347849406405,-25.350399465383155,-8.411962212834068,47.65544538750965,-31.174831188171346,11.780502975299378,66.53992395437263,7.2243346007604625,2.3895320968965987,0.4463832196402692,1.230687820952438,1.1795885278517804,1.288527273162485,0.9607124543728808,0.1582275427599686,0.1361729638525045,0.1381405746366347,0.3238468168304412,0.2375154529281563,0.6895563291350431,0.5145474451678289
230,1.0,10.351067680057891,19.381107491856664,4.5664747392982985,-16.735451347256415,-5.135920491608614,-0.8010989027962268,63.0496975091887,20.887440485176345,-0.9157379485467132,24.1574267796707,-24.393731774834126,-5.233813773083284,89.99478113513784,3.7767790118911293,-9.316076856800848,79.76190476190477,44.047619047619044,3.8281415703934174,0.4463832196402692,1.230687820952438,1.1795885278517804,1.288527273162485,0.9607124543728808,0.1582275427599686,0.1361729638525045,0.1381405746366347,0.3238468168304412,0.2375154529281563,0.6895563291350431,0.5145474451678289
231,0.0,0.614035087719289,4.210526315789487,-1.2878358203709306,9.542755218303544,-12.737165141063844,0.9183201354362236,-0.5525688929713946,-40.547821952133745,-5.56921330482516,21.299981703717606,-26.321955714512946,1.609296000797844,1.2979320779331616,-48.07085440925736,-4.86670718964457,2.220446049250313e-14,-38.02281368821292,-6.986967996048624,-0.1374463187080625,1.3514964202034263,0.869971666465154,1.5026226597699843,0.9919057816611228,0.5268174732840153,0.5846598755363631,0.0224864320396829,0.287370717667938,0.3548657555477914,0.4032555370698746,0.8358466601145367
231,1.0,-2.9134998190372907,16.322837495475937,-1.3668381480070657,12.834964554740914,-5.026030731985509,0.4720431124597857,-12.81298486890563,-50.81995731555582,28.075397899215382,36.56685988377972,-29.098890776277674,-3.7936757053089187,-13.374105769093514,-50.87231087252428,18.760650498895703,-15.476190476190489,-42.85714285714288,26.72278244462296,-0.1374463187080625,1.3514964202034263,0.869971666465154,1.5026226597699843,0.9919057816611228,0.5268174732840153,0.5846598755363631,0.0224864320396829,0.287370717667938,0.3548657555477914,0.4032555370698746,0.8358466601145367
232,0.0,55.26315789473686,14.122807017543849,-2.555868405271333,34.4929615387743,-9.583985922553262,3.4778099694762865,43.74480317026044,-2.5922084099346265,6.312023666956046,27.01215156101846,-36.50319462915558,-1.7366783930047536,77.27844882264698,-8.181647431105777,3.3335227896557518,122.05323193916348,11.026615969581766,3.8729357993562723,0.1631375339252461,1.931438638230864,1.7978336481684103,1.5430396091590652,0.8692500800804775,0.4541385237521662,0.1465807642154337,0.2250300619205168,0.2060119377146435,0.5628177970990317,0.2899623355412531,0.5908558640976795
232,1.0,4.849800941006155,12.613101701049567,2.5302004691563074,4.760365959815349,-3.3799972639810605,-1.0100745652690701,120.4103334569044,67.62353840887438,-1.579086646134975,27.286690912332958,-39.445385945591426,-1.180792686094867,163.7631765821172,42.065355472445745,7.845471698206108,130.95238095238096,88.09523809523809,1.3866612391288946,0.1631375339252461,1.931438638230864,1.7978336481684103,1.5430396091590652,0.8692500800804775,0.4541385237521662,0.1465807642154337,0.2250300619205168,0.2060119377146435,0.5628177970990317,0.2899623355412531,0.5908558640976795
233,0.0,49.035087719298254,30.789473684210545,-11.738401674031618,16.375986892966065,-19.110374817337583,2.000230244282175,31.79864847217717,-15.194374517030484,24.81699477281922,37.21909711022238,-33.16287800065544,-17.727981997500343,71.51829343583154,-28.52012665432808,7.125454533076714,95.81749049429658,10.646387832699645,13.317350655110507,0.2597466548993492,1.59878549842306,1.7763375109865829,1.4439669483521225,0.9581165624127216,0.2885304888078329,0.209678651593039,0.1735493544677495,0.4330860244671561,0.4299359402508977,0.4472367069385889,0.7501373698937512
233,1.0,7.889974665218968,26.637712631197985,3.881997244452551,-2.3740106149433338,-7.2787567539364435,-0.8846248833034087,123.84981307145048,24.485215307383655,-10.97559970035693,11.210442039603352,-33.91162305670278,11.192001138095497,163.22031693183874,8.850914383246057,1.0275879107906505,141.66666666666669,57.14285714285714,-6.809761627944,0.2597466548993492,1.59878549842306,1.7763375109865829,1.4439669483521225,0.9581165624127216,0.2885304888078329,0.209678651593039,0.1735493544677495,0.4330860244671561,0.4299359402508977,0.4472367069385889,0.7501373698937512
234,0.0,25.35087719298246,54.561403508771946,-6.388183965807759,6.851954673607308,-26.815817373038232,2.266111865895404,28.916629683646633,-38.808077362545745,24.97154167966338,24.224103402753137,-31.55391761051479,-10.035666869378357,43.92475858087095,-43.180590746777305,15.697591280010625,61.216730038022796,-5.3231939163498225,18.498433413367206,-0.0494342597204874,1.8955733646908115,1.16112283360055,1.0245194721305155,0.6251257048763852,0.3343710460665016,0.4242460756053088,0.187537745155752,0.6135351630596513,0.3284970050914614,0.2697238630045067,0.8689240735590138
234,1.0,0.1447701773434451,40.662323561346334,-0.6088829544274255,6.6101941510312345,-9.704506520597366,-0.8452236857894313,47.547010285189614,0.8684457400470746,12.008034668228262,8.76807367002943,-23.599754409230535,-0.08092790908597047,47.63259084589222,12.746451573207063,-10.73310951148816,47.61904761904763,41.66666666666667,11.461546886473606,-0.0494342597204874,1.8955733646908115,1.16112283360055,1.0245194721305155,0.6251257048763852,0.3343710460665016,0.4242460756053088,0.187537745155752,0.6135351630596513,0.3284970050914614,0.2697238630045067,0.8689240735590138
235,0.0,40.26315789473684,13.596491228070185,-3.7245078661491737,1285.6425856584763,-13.539022997187333,13.872963813533845,37.18934860788814,-13.003968468486782,13.90815834743897,47.35165851676819,-33.99416505265292,-6.132327468498522,62.06956674209181,-30.239955507785176,17.091772231765546,91.63498098859313,-1.1406844106463865,10.244417936796365,0.5958241533502686,1.5729271434707996,1.1963540532793506,1.499798967575509,0.9863671845667746,0.4114716875584731,0.1905339223430855,0.0648587901807046,0.3034136650906669,0.5258935517649679,0.3926065753033732,0.549986148028169
235,1.0,13.04741223307997,18.530582699963773,5.343082497079177,-20.073880506550314,-4.894516638096702,-1.8707586632663809,112.8740167792948,-2.3316885361758244,-4.911060577094872,37.08237288980434,-32.93960860719978,-11.329746996752322,112.1056542110153,-6.119723017817103,-2.997857653024383,140.4761904761905,15.476190476190466,0.7423637082885071,0.5958241533502686,1.5729271434707996,1.1963540532793506,1.499798967575509,0.9863671845667746,0.4114716875584731,0.1905339223430855,0.0648587901807046,0.3034136650906669,0.5258935517649679,0.3926065753033732,0.549986148028169
236,0.0,44.03508771929825,3.6842105263157787,-3.861868217686104,1.0314656599129446,-9.219667023430988,-0.2933713613996858,35.681446948215644,-9.541943838475142,16.324628319313117,52.06692910927833,-25.137112035543563,5.5393426207717145,66.32629357952773,-31.470759914788704,18.953399460133213,94.6768060836502,-6.4638783269961975,12.744711806183659,0.3669936774038859,1.265098021916867,1.6766857875745964,1.3270838532992688,0.621712625748007,0.6029265920468739,0.54748398071513,0.2887822739032863,0.2117934505453364,0.2130321084048307,0.6875381771012099,0.8263016258943967
236,1.0,10.170104958378555,12.269272529858831,3.4517804156849685,-10.309757949307208,-4.465352366720021,-1.2033123268848422,115.00040339149874,76.10551836949271,-6.611720002283938,32.13725947434127,-24.5103722348326,6.236506110847129,145.0670743591688,21.711155289832497,22.776187962177907,136.9047619047619,97.61904761904762,-3.1676439111020915,0.3669936774038859,1.265098021916867,1.6766857875745964,1.3270838532992688,0.621712625748007,0.6029265920468739,0.54748398071513,0.2887822739032863,0.2117934505453364,0.2130321084048307,0.6875381771012099,0.8263016258943967
237,0.0,26.140350877192976,12.807017543859644,-5.197920628234076,7.289410914874761,-11.311759346496974,1.4054494860996858,32.61350198989887,-20.18744105122292,10.381170631341675,51.134988495188296,-25.218320988077213,-19.85062235572932,44.924144218729744,-20.5449478084053,2.878639509230152,66.53992395437263,-9.885931558935358,5.256024092745023,0.2813159764754864,1.751670486583177,0.8921810221186373,1.2529411226172402,0.6718143512388512,0.5265089703255331,0.2853255128543649,0.0856189189006509,0.252028722330515,0.4319891045068328,0.2152504745091912,0.838730609696771
237,1.0,7.310893955845099,14.893231994209177,0.9179780823880712,-8.240974429692605,-4.387868712030585,-0.9365477110955478,37.534836905408156,-2.4272833150954742,4.223227074641045,12.97501261348053,-31.471843403330546,16.60921788704499,59.69267848951141,-3.146725166950426,-19.305663669332063,47.61904761904763,11.904761904761907,5.084707267660926,0.2813159764754864,1.751670486583177,0.8921810221186373,1.2529411226172402,0.6718143512388512,0.5265089703255331,0.2853255128543649,0.0856189189006509,0.252028722330515,0.4319891045068328,0.2152504745091912,0.838730609696771
238,0.0,14.649122807017555,19.473684210526333,-4.487286140594837,7.081068694384984,-19.72061622408652,2.1940502134958795,19.005865741079564,-44.22990156257796,9.853160727736633,29.543599762043726,-22.120281066863544,-8.5764987517023,27.373809204067932,-53.05288532894521,16.83879062932181,36.50190114068443,-33.460076045627375,5.347475727739489,0.0151476238141675,1.139814669502733,1.4395341194525004,1.5543499869225517,0.8456490043252523,0.4675868279670871,0.522154571449981,0.0056435873718109,0.4376555873437329,0.3020804497101181,0.2061139804258537,0.8918494467504222
238,1.0,0.9771986970683821,26.34817227651103,0.25175958826113565,7.05668880106014,-7.634080585000946,0.11437161986134203,32.168887948008475,-54.75840545540558,20.681297762925155,14.636818849240573,-26.338037539646653,24.735792312463122,38.47122988846434,-57.28408894485197,20.01314254902642,33.33333333333335,-42.85714285714287,21.05647691073498,0.0151476238141675,1.139814669502733,1.4395341194525004,1.5543499869225517,0.8456490043252523,0.4675868279670871,0.522154571449981,0.0056435873718109,0.4376555873437329,0.3020804497101181,0.2061139804258537,0.8918494467504222
239,0.0,47.19298245614034,14.298245614035077,-10.601659329799507,1054.3811880911812,-14.189736293806588,14.796992477681714,36.49421528498462,-25.29074882295226,32.13644410780363,37.640755495861896,-44.10121189354378,-3.170461134219016,69.7562343299756,-34.18817100655392,13.131598442031066,100.3802281368821,-14.828897338403024,21.766639416267335,0.5096790901741004,1.9208954665144375,1.1943291175378254,1.4487548959817669,0.8903205239637719,0.3289197798903789,0.3158432887431484,0.1360486821157082,0.3264324121984492,0.5886900862184525,0.67656396273011,0.5951210791507
239,1.0,12.323561346362633,18.657256605139306,5.929832166166715,-14.783559709915984,-5.376088470839113,-1.2910628702669014,113.12385253039308,11.648366437415469,1.93783712014568,30.54608887565431,-39.3840233544112,-7.604331528650166,114.80593436189662,-9.154829433258993,10.01191573984812,139.28571428571433,32.14285714285712,8.094216960784983,0.5096790901741004,1.9208954665144375,1.1943291175378254,1.4487548959817669,0.8903205239637719,0.3289197798903789,0.3158432887431484,0.1360486821157082,0.3264324121984492,0.5886900862184525,0.67656396273011,0.5951210791507
240,0.0,22.017543859649113,28.07017543859651,-6.64054824864897,5.831406174107978,-20.371989955546844,2.5124916178258516,28.53893034519748,-20.093926448034317,9.51238984617222,23.947873110475793,-22.392158918403037,-6.937715843619552,38.99682740457253,-38.602322089748675,8.79818494184379,56.65399239543727,2.281368821292773,2.715703122888888,0.2076036957053562,1.313736318061255,1.2066530471744197,1.4631810134478191,0.7478345807989633,0.207369284120427,0.2447227190927099,0.0843240873971722,0.4498938428515755,0.1907687595751361,0.5778964125029976,0.7823480012042544
240,1.0,6.2432138979370055,28.013029315960903,1.8633420766873687,-2.5473002231998,-7.641363903756715,-0.6093248643074256,56.712367381307935,-9.507246896260558,3.0478195387579454,18.436426895201595,-20.90420909248093,-7.496100016524121,66.08990392062846,-12.043246888510184,-9.374590516188697,66.66666666666666,15.476190476190466,5.026183478088853,0.2076036957053562,1.313736318061255,1.2066530471744197,1.4631810134478191,0.7478345807989633,0.207369284120427,0.2447227190927099,0.0843240873971722,0.4498938428515755,0.1907687595751361,0.5778964125029976,0.7823480012042544
241,0.0,28.771929824561404,51.75438596491231,-11.638322675794853,5.968989564634164,-27.33859828071762,2.6945760954699693,35.528860805763564,-40.227738499798136,22.899062575744654,24.704719361912233,-45.972270197180464,-7.706227200304072,48.507440044180974,-50.89327351002769,13.533611874350694,73.38403041825097,-9.125475285171113,11.5235076319224,0.0753211696965415,1.8559478770074809,1.1968993649315058,1.1537316705361362,0.7768454265047886,0.3106652861835126,0.2300374990509226,0.0048122204209037,0.6215975674524807,0.587704147212771,0.5523146379231939,0.7025182194732407
241,1.0,3.0401737242127913,40.77090119435394,1.4676249905775318,1.997914717327487,-9.636332878302955,-0.8808994964260686,42.23537767099839,-40.689364485212096,17.27245498549994,21.58737069120562,-44.34261141103883,-1.1267387841590426,60.42791907421008,-42.3399311741995,2.7545988504442676,46.428571428571445,-16.666666666666686,19.041876702657422,0.0753211696965415,1.8559478770074809,1.1968993649315058,1.1537316705361362,0.7768454265047886,0.3106652861835126,0.2300374990509226,0.0048122204209037,0.6215975674524807,0.587704147212771,0.5523146379231939,0.7025182194732407
242,0.0,48.070175438596486,32.54385964912281,-16.18562287439511,5.123684972182829,-22.563407064169517,0.34797910474124727,35.47117537893803,-36.707168170393345,42.11644388482127,15.7997007167606,-23.752177738704884,-6.752735763749351,70.4505468701411,-49.863336885813034,20.739273446467198,99.61977186311788,-16.349809885931556,26.426721461357705,0.4349612422396011,1.3211189993963357,1.782490531179412,1.2772620808933248,0.9620405505918764,0.0514217937090141,0.5787310001741476,0.2092603791327252,0.5163490041517695,0.196489739995797,0.6463635697378135,0.6604902994628821
242,1.0,11.382555193630095,31.849439015562787,8.700115290734844,-13.848428325621832,-7.848149386103087,-2.8753711152363026,125.5421463194843,14.699707504241388,-6.526746563574015,5.5322681669705,-21.264224171068147,-2.5734462839934302,163.88068269855637,-4.803285870092622,-4.2384315681330165,151.19047619047618,51.19047619047619,2.166896027536369,0.4349612422396011,1.3211189993963357,1.782490531179412,1.2772620808933248,0.9620405505918764,0.0514217937090141,0.5787310001741476,0.2092603791327252,0.5163490041517695,0.196489739995797,0.6463635697378135,0.6604902994628821
243,0.0,36.140350877192986,23.33333333333334,-9.251039708870557,28.44884999718369,-18.604800853404736,5.4386482630314426,35.14284608042857,-40.34118177486911,35.558591749360204,48.80464646699825,-30.68492564930928,-16.37455212319785,57.6233597589554,-42.026265429658935,16.809927089059396,83.26996197718633,-26.615969581749045,26.70846203040176,0.4006041390895282,1.4089302259776806,1.2195390651020606,1.490153613818199,0.6322620498916883,0.4296871799087149,0.4525027797917885,0.0994711541415666,0.4281295912972132,0.4469841505463512,0.2174532383406119,0.853640506182588
243,1.0,10.694896851248625,26.239594643503427,5.307542211911276,-11.836226163128227,-7.376553269900077,-1.1564272055276659,97.97505222327933,-18.787650773498076,1.5022951958701292,23.68486614581544,-31.289634057715066,-1.6744572155096837,118.17421127108916,0.6061478675334797,-16.224274846571518,119.04761904761907,2.3809523809523725,6.980144238202524,0.4006041390895282,1.4089302259776806,1.2195390651020606,1.490153613818199,0.6322620498916883,0.4296871799087149,0.4525027797917885,0.0994711541415666,0.4281295912972132,0.4469841505463512,0.2174532383406119,0.853640506182588
244,0.0,12.017543859649127,54.561403508771946,-4.919512172665752,4.428819739695222,-26.844930659623678,2.943113769759398,14.439841059297965,-24.443497393784497,-2.7028993103855647,11.1886721151492,-27.600620593076563,-1.9065279289751658,23.25096687484125,-39.3713289385641,2.8900955773462966,28.136882129277563,16.730038022813698,-7.762277812505361,0.0208944001282009,1.1931862991027071,1.182434837084593,1.4180976264372984,0.8693904267284862,0.1129878282028832,0.3478492110659621,0.2563692739080497,0.6034550041765376,0.1467498389950908,0.2486077305504718,0.6820392716294057
244,1.0,1.1400651465797829,40.010857763300756,0.8372700185244497,4.796735176133193,-9.599333736559712,0.4112502795684092,7.13823989994522,46.31949094777823,2.138352666851162,-1.6966460236743752,-25.839123854711655,10.850025847825995,17.836978651006085,14.488111114249612,26.45414843555347,8.333333333333325,104.76190476190474,2.995818754079238,0.0208944001282009,1.1931862991027071,1.182434837084593,1.4180976264372984,0.8693904267284862,0.1129878282028832,0.3478492110659621,0.2563692739080497,0.6034550041765376,0.1467498389950908,0.2486077305504718,0.6820392716294057
245,0.0,19.736842105263165,1.403508771929829,-6.426731819880627,17.2638679756173,-12.504212886629118,2.1752606718127954,21.13588173485359,-40.41460107665957,22.501017500272248,2.575756240438598,-39.145181721939146,-8.296668105583871,35.60011177561584,-51.37603008930903,17.02322266688123,44.86692015209126,-39.54372623574145,15.887241382920683,-0.0935666445602019,1.798074887009194,1.0319200538044224,1.4940343212780447,0.6286764061586192,0.0306475367052601,0.6524554969945902,0.0465891858439641,0.2706340539152617,0.5996185033987538,0.3069369501237017,0.8772046708205232
245,1.0,-1.302931596091217,15.1103872602244,-1.139296818732305,12.526515446326636,-4.8202725557074615,-0.46312974940538876,30.362533413199987,-45.20559844172474,6.771564748380854,0.9053816440137252,-30.900559060541077,-3.280820227304271,23.985437171382863,-37.838460569052714,4.644795067667129,28.57142857142856,-36.90476190476192,5.505977718302768,-0.0935666445602019,1.798074887009194,1.0319200538044224,1.4940343212780447,0.6286764061586192,0.0306475367052601,0.6524554969945902,0.0465891858439641,0.2706340539152617,0.5996185033987538,0.3069369501237017,0.8772046708205232
246,0.0,21.315789473684198,38.42105263157896,-8.691615578207035,4.6946305158579005,-23.328409671938356,0.6337802936263959,25.774253219794254,-44.45989166700134,16.486754203997055,9.498735497021272,-24.856837773359942,-11.786945603816568,37.79305056616209,-51.85127947064476,12.052116953191682,52.47148288973384,-23.193916349809886,7.806739745043428,0.0198763662448283,1.1625720057272224,1.6061125409134889,1.3358095235688718,0.7679102880280116,0.1817053174470561,0.5827443938366587,0.1358208831057367,0.556891479603971,0.2915636658139297,0.3948069645449875,0.5599879824225205
246,1.0,1.049583785740138,35.776330076004335,0.016482019636043788,5.943947830283158,-8.094230419075322,-0.8248801408489825,58.98218513870437,-17.557878534064287,13.539987451513102,3.598912739213689,-28.342787116526967,0.7528657283314755,68.11451778089781,-14.483184511627211,-13.098411778434293,60.7142857142857,11.904761904761907,13.55388326326592,0.0198763662448283,1.1625720057272224,1.6061125409134889,1.3358095235688718,0.7679102880280116,0.1817053174470561,0.5827443938366587,0.1358208831057367,0.556891479603971,0.2915636658139297,0.3948069645449875,0.5599879824225205
247,0.0,29.56140350877192,42.45614035087719,-9.67737408237861,15.114518831029722,-23.9790205875389,2.29458075397333,30.33549982668411,-30.59323499694626,15.696900505139833,37.53806921163063,-26.99801103461069,-15.805135811084847,49.42820310251115,-43.0884362069501,11.733874786413189,68.44106463878327,-1.1406844106463865,5.994003670445758,0.0937038265886222,1.933748482073225,1.1677036867145445,1.3384209738966055,0.887678677646627,0.464103184826893,0.2257092756322323,0.0598900845676614,0.5532775519739013,0.2239914708900675,0.5383922337885472,0.6173048962909867
247,1.0,2.316322837495477,35.63155989866087,1.4035495388071695,3.3401165945950106,-8.656340427739718,-0.1537132008750275,55.877812541466774,-21.665789889733777,13.521489747109072,19.712988338591273,-25.76296366550307,3.330126924140364,41.30499226166808,-30.806845268142812,20.084413227804276,59.52380952380951,5.952380952380931,15.028610306084333,0.0937038265886222,1.933748482073225,1.1677036867145445,1.3384209738966055,0.887678677646627,0.464103184826893,0.2257092756322323,0.0598900845676614,0.5532775519739013,0.2239914708900675,0.5383922337885472,0.6173048962909867
248,0.0,49.29824561403508,21.140350877192972,-15.147478998904408,-2.906600808706916,-18.81496709607181,0.5596260763029548,35.09124552733254,-38.07159951128798,32.68118732434229,17.4255788077736,-10.68602317242463,-10.15694659741131,71.47257955040251,-44.84113733986479,17.8698037048844,100.76045627376425,-25.095057034220535,17.894940822544772,0.3768776673953725,1.4444690504115427,1.6418691675473789,1.047921138879483,0.7903758865589792,0.0402228942674755,0.5776086713367753,0.109508533827801,0.4215575603685729,0.1233642630953925,0.4220060417897463,0.7832414782541668
248,1.0,10.224393774882357,25.73289902280129,4.750715947434436,-13.251764954202084,-6.966866476143895,-2.029225880865204,120.51362532470358,-14.513519690039466,-6.759259506245741,-1.281482895621211,-25.136008171207347,14.865186910056693,149.24278769052142,-20.555772706850384,-9.37295564587508,142.8571428571429,7.14285714285714,-1.6474837203504622,0.3768776673953725,1.4444690504115427,1.6418691675473789,1.047921138879483,0.7903758865589792,0.0402228942674755,0.5776086713367753,0.109508533827801,0.4215575603685729,0.1233642630953925,0.4220060417897463,0.7832414782541668
249,0.0,37.543859649122815,36.140350877192986,-8.690439286889973,2.2578411028363554,-21.87156612270227,2.149926723629658,37.07732230375154,-30.568686268244207,29.455925163975106,62.096267701439764,-24.705967568332476,-12.082658207175223,59.38127066702981,-39.63688243346732,16.652355000784368,88.21292775665401,-5.3231939163498225,20.277276946393293,0.2501603038918537,1.670733604799344,1.371161300335317,1.120753936530754,0.7213609971969069,0.7084580948866566,0.4302345264589454,0.2301069719744684,0.5052455873859336,0.2525937203897326,0.4321702430381086,0.7383844935162577
249,1.0,6.948968512486431,31.93992037640243,4.456364193969886,-6.41312225251972,-8.17983317573937,-1.4931766737219965,91.3651834488046,32.72851236597025,-13.779110816849993,38.4304387406879,-20.956040989440606,-1.2523288856802872,118.23413241887937,16.507822391135218,-0.1195204169642139,104.76190476190474,75.00000000000003,-9.398215836080537,0.2501603038918537,1.670733604799344,1.371161300335317,1.120753936530754,0.7213609971969069,0.7084580948866566,0.4302345264589454,0.2301069719744684,0.5052455873859336,0.2525937203897326,0.4321702430381086,0.7383844935162577
250,0.0,42.45614035087719,28.24561403508772,-7.4596140434475045,25.203133556445543,-18.983881176825058,4.1460688701150605,35.69450399394205,-26.34083367844444,23.16632150921314,44.13857656249749,-37.86643542063975,-4.861870110199673,64.68152006939442,-37.2527545605606,19.062385496571356,92.77566539923954,-5.3231939163498225,15.412691585106883,0.2833514628426795,1.8028763825230976,1.2923249156725012,1.4027475163991547,0.8006419696645284,0.4547991922985762,0.4388720317402932,0.2127526374471338,0.4446733532638678,0.4880749119756181,0.3149170588185214,0.5977193882609095
250,1.0,7.148027506333676,27.325370973579453,5.17063688192505,-4.61985751540277,-6.738790327193356,-1.1649829559212455,80.14647007890197,30.27042004831135,-4.002773115066649,23.139836793930524,-33.08405006929739,-3.380258639682132,80.76150932507227,24.246462096920986,-1.0153238017188926,92.85714285714289,65.47619047619048,1.45485967762351,0.2833514628426795,1.8028763825230976,1.2923249156725012,1.4027475163991547,0.8006419696645284,0.4547991922985762,0.4388720317402932,0.2127526374471338,0.4446733532638678,0.4880749119756181,0.3149170588185214,0.5977193882609095
251,0.0,55.78947368421054,41.40350877192984,-18.22125827841481,3.5325561659372395,-24.142805379092025,1.2433204815638366,35.62557403242466,-31.752024768997533,33.782527770580884,29.857795234330318,-24.183424178999324,-8.183735094428757,77.8535651349051,-45.39492053658153,16.929083188836614,110.64638783269962,-3.802281368821281,15.775022507238804,0.1870393038371882,1.789538464073511,1.720799988003639,1.0894690182759157,0.8177582219427562,0.3059649481144257,0.6234439505428742,0.2884918465204163,0.5534841823444692,0.1529944181204786,0.4858131172999871,0.8738171455887983
251,1.0,6.53275425262394,35.50488599348534,3.120197196878838,-1.786175974742188,-8.997408642883931,-1.2505323539391044,127.01189404966841,36.23597801937919,-11.399667005778369,21.133547884756055,-23.40521987237484,0.7852648928048489,156.27665944199353,19.442273242632922,-2.1670433738909978,141.66666666666669,84.52380952380953,-8.226988008636038,0.1870393038371882,1.789538464073511,1.720799988003639,1.0894690182759157,0.8177582219427562,0.3059649481144257,0.6234439505428742,0.2884918465204163,0.5534841823444692,0.1529944181204786,0.4858131172999871,0.8738171455887983
252,0.0,27.280701754385973,13.070175438596499,-9.029321633223631,-4.591322914615114,-14.829416530117657,0.5138009808070443,35.48649211081685,-30.733450476672395,23.958137289942538,40.031249728454334,-24.062367191146762,-8.497807123196077,46.601152755048815,-40.390433076408414,8.841648220769493,71.86311787072243,-21.673003802281364,14.918889805218697,0.5729579612281377,1.0907999644420006,1.0539597314755238,1.176886550247155,0.7820825091445205,0.1364710322473769,0.6208321779797987,0.2173084489342268,0.3385019216132391,0.2488584796464604,0.7181079727987265,0.5339909007716677
252,1.0,12.106406080347432,20.46688382193267,6.924428922617976,-25.733349298750387,-4.915981440520567,-2.733414532208034,61.46031510547214,11.862320498908652,13.517660254181063,15.290884493968381,-31.940979872372065,5.484906512869403,89.90423549436741,18.582917988184366,-5.751605024280426,80.95238095238098,34.52380952380953,20.500139841648046,0.5729579612281377,1.0907999644420006,1.0539597314755238,1.176886550247155,0.7820825091445205,0.1364710322473769,0.6208321779797987,0.2173084489342268,0.3385019216132391,0.2488584796464604,0.7181079727987265,0.5339909007716677
253,0.0,9.824561403508781,67.01754385964911,-4.953630790427521,4.215937223969446,-30.596427099499945,2.6173216718899717,12.384545853767627,-44.14194383085166,12.86584053509845,28.00819105432435,-33.6372867486081,-7.954741362320394,19.34713531256278,-53.608747508455544,4.961474633611496,23.193916349809896,-6.8441064638783295,8.011247673796154,0.0420485287734753,1.0766874322211035,1.2214383935907485,1.5631472495998988,0.8189423454564961,0.4572434582442618,0.2732112334001027,0.0749989012225826,0.6943082077566594,0.2885287667980736,0.5052600084356693,0.8489846920233628
253,1.0,1.7734346724574523,46.56170828809263,0.958308528675822,4.697744598536646,-10.839804705959788,0.1822508879911755,35.81062625210964,-27.282116833808733,-3.256306714277102,25.732753974703627,-22.340423711523172,-15.669467149322214,32.69876130285003,-31.76133709456105,-4.813701618283872,38.095238095238116,5.952380952380931,-1.5619216398449431,0.0420485287734753,1.0766874322211035,1.2214383935907485,1.5631472495998988,0.8189423454564961,0.4572434582442618,0.2732112334001027,0.0749989012225826,0.6943082077566594,0.2885287667980736,0.5052600084356693,0.8489846920233628
254,0.0,30.70175438596494,15.263157894736846,-4.247567535850449,-6.470777618151525,-12.33834617330124,-0.7170742415730125,35.385184506222814,-6.383027977483202,1.5685034388228436,34.58455769228781,-17.09973209648642,-3.6139435804603437,51.06074086019594,-21.35470936020972,6.544570407558292,76.04562737642584,7.604562737642584,-2.275579646911721,0.4747160480874442,1.1439636189876208,1.2486626698145853,1.1080187369165075,0.7869416579451844,0.1612028872751695,0.1074166029194625,0.0937339505338225,0.2799990896791891,0.1482908177463395,0.2859093504395829,0.81267643075121
254,1.0,11.454940282301852,16.10568222946074,4.925667113806753,-20.160143142087826,-5.3159995599796,-1.6294225012777774,66.62156158633468,3.958648146396171,11.703370036895322,7.991714814838491,-16.964281913920487,1.1695840161672577,88.0660120220853,-0.20215272499909398,16.560172589902766,85.71428571428572,20.238095238095234,16.85176566247968,0.4747160480874442,1.1439636189876208,1.2486626698145853,1.1080187369165075,0.7869416579451844,0.1612028872751695,0.1074166029194625,0.0937339505338225,0.2799990896791891,0.1482908177463395,0.2859093504395829,0.81267643075121
255,0.0,8.245614035087723,27.105263157894743,-4.597544132030951,1.424439827421331,-17.965358269519495,1.1114892437554147,22.033186531312143,-17.956992949874497,-9.51641722326162,31.891948683219074,-34.183190016606055,-7.859682474500174,16.191140168590444,-29.73844138217917,-4.356252809711392,32.31939163498099,4.562737642585546,-14.742655935502771,-0.0018290634576426,1.256161181891634,1.0083899951418154,1.0355899952832477,0.6916320328645679,0.4508603896920214,0.3751349689475728,0.2340048097940781,0.4094706789678134,0.4616955286383063,0.357060371103677,0.7479771595859883
255,1.0,0.9229098805645819,24.846181686572557,0.8199973567556196,1.5412016937544237,-6.803385608012091,-0.31871031652765947,9.846971425607975,27.114379414990086,18.033672537069112,28.602214488861442,-33.17822889800386,-2.412688250998807,2.365603895831936,21.790643149809654,18.285622710363825,10.71428571428572,58.33333333333333,18.96517277603893,-0.0018290634576426,1.256161181891634,1.0083899951418154,1.0355899952832477,0.6916320328645679,0.4508603896920214,0.3751349689475728,0.2340048097940781,0.4094706789678134,0.4616955286383063,0.357060371103677,0.7479771595859883
256,0.0,21.578947368421055,27.280701754385973,-3.937407489364708,3.7445349273817596,-19.19033928599726,2.515618502035455,24.675359907609675,-13.204008785571686,6.409182603988217,22.437710483466322,-35.62420643295692,-6.523290489458233,38.57362110433393,-33.303234306567745,10.915483943019932,51.330798479087456,10.646387832699645,2.3846099224512445,0.0171811848372878,1.4313043560394876,1.3059825957566833,1.1323100231002152,0.6403466703547017,0.2509849111990078,0.3055822933732747,0.2297659614918644,0.4251482010801535,0.343846879100278,0.4810865928052881,0.7057319263144011
256,1.0,1.5381831342743402,26.583423814694164,0.5672517787780773,3.737259121633385,-6.555577279102853,-1.2741334672088378,44.28920126424521,36.729323441559345,11.07915946032163,13.835702467725097,-28.43030546929469,1.7107181710289132,32.750832785034724,30.355317026213925,22.13025439345664,46.428571428571445,72.6190476190476,11.836225298183267,0.0171811848372878,1.4313043560394876,1.3059825957566833,1.1323100231002152,0.6403466703547017,0.2509849111990078,0.3055822933732747,0.2297659614918644,0.4251482010801535,0.343846879100278,0.4810865928052881,0.7057319263144011
257,0.0,22.894736842105278,43.77192982456142,-7.003692392408745,10.89559746782529,-23.852282107327294,2.2355998431335067,30.6556416712916,-27.723107259725243,4.657778779794364,33.61436652868133,-35.05217866104305,-6.738427835548055,39.85375633255186,-35.85025075855594,7.296060098403112,59.695817490494285,3.802281368821303,-1.8449278702812406,-0.1544418297031196,1.694711234692792,1.430749308265325,1.188280009648654,0.8231535020608678,0.6151124605192752,0.1384652464482115,0.0682019422495678,0.5383221313056905,0.380193410505918,0.2595769351207382,0.8640508057810137
257,1.0,-3.058269996380747,34.38291711907348,-3.0591837469642336,14.260463574964643,-8.595061024919348,-0.35143666849297706,45.178466181172006,-10.033784872561657,6.723674933060231,24.540216214199752,-27.325286656577287,-9.872289356145835,47.61028546701651,-23.236937674068457,19.020462904611524,40.47619047619049,20.238095238095255,4.222393130050417,-0.1544418297031196,1.694711234692792,1.430749308265325,1.188280009648654,0.8231535020608678,0.6151124605192752,0.1384652464482115,0.0682019422495678,0.5383221313056905,0.380193410505918,0.2595769351207382,0.8640508057810137
258,0.0,27.105263157894743,60.96491228070175,-9.783506994043334,11.517575603839525,-26.579444491916306,3.974730733089471,32.4890980977143,-27.09534070472691,11.82088388395075,41.649877860830145,-29.96357003025045,2.7777627619073986,46.07497240972662,-28.745398218746775,0.6346315984480322,68.06083650190115,17.11026615969582,2.362137367265951,-0.1258292305347556,1.7249499869858242,1.457488164870397,1.2801200441193763,0.8161567030202905,0.6560792523686427,0.2691512849657712,0.2988713074432769,0.6024264194810109,0.2136735650664867,0.2009990780693022,0.5350829579613738
258,1.0,-2.2982265653275546,41.042345276872936,-2.1352930594375152,15.022970887345055,-8.646063001733783,0.07609631728313637,67.0606832869343,48.21461323841485,1.3932071371527854,32.388615378011075,-27.428049757059526,6.416666087949208,57.74126575405079,58.583532192064624,-1.0707734763404808,63.095238095238095,108.33333333333334,-0.4975862747119475,-0.1258292305347556,1.7249499869858242,1.457488164870397,1.2801200441193763,0.8161567030202905,0.6560792523686427,0.2691512849657712,0.2988713074432769,0.6024264194810109,0.2136735650664867,0.2009990780693022,0.5350829579613738
259,0.0,43.77192982456142,56.05263157894738,-9.066938107300615,11.954827043597028,-27.54394721440806,3.855604835284021,38.561234933238794,-32.4743027362847,29.271028563000744,21.641123552825235,-28.8569426779128,-10.418070411868197,65.74632572606606,-46.74858724111218,27.597795077440047,98.09885931558932,5.703422053231955,20.201298764606758,0.3014684971710966,1.3722410238886182,1.792847109896161,1.5696063936079234,0.6265804205636962,0.1395458564082281,0.360027727500788,0.1997907579668235,0.6304993072075642,0.1894603938174445,0.3586572607428066,0.8705734470663922
259,1.0,8.396670285921083,41.78429243575823,7.518134065620297,-3.8835071281091538,-10.051266991494966,-2.339850766241147,145.0373383896336,10.899694691856121,-3.0407675848111992,7.234786407417104,-20.65632568349387,-2.309317670613631,162.30394240872252,-8.208185656849631,10.768533571468009,165.4761904761905,57.14285714285714,4.620495285139414,0.3014684971710966,1.3722410238886182,1.792847109896161,1.5696063936079234,0.6265804205636962,0.1395458564082281,0.360027727500788,0.1997907579668235,0.6304993072075642,0.1894603938174445,0.3586572607428066,0.8705734470663922
260,0.0,44.385964912280706,7.8947368421052655,-13.22155834765999,2.722306491776161,-13.01582094571102,0.5634071903329207,30.414173479912776,-30.814203053092815,36.60233473937304,48.067553967805445,-20.77832065006615,-15.54118989140556,66.89528768554938,-42.637770741796565,15.458750095842744,87.83269961977184,-25.47528517110267,23.56894898849707,0.3277694602756244,1.740933308865769,1.3416763174947168,1.0837331251107136,0.9660176553302692,0.5250520091956444,0.4532780718673684,0.0824878796467565,0.2999720822835551,0.2650365970425015,0.559649699039737,0.720581856716271
260,1.0,8.650018096272172,17.625769091567122,2.361347502123312,-10.26857430504956,-5.017049058827805,-1.3209376989880228,62.17866389519755,-20.75951671423549,19.777085761737556,40.609245008418156,-19.23621808797178,-20.984484120479717,91.61665127026977,-20.470949448414355,4.29270245769775,76.19047619047616,-7.142857142857151,22.439017520306017,0.3277694602756244,1.740933308865769,1.3416763174947168,1.0837331251107136,0.9660176553302692,0.5250520091956444,0.4532780718673684,0.0824878796467565,0.2999720822835551,0.2650365970425015,0.559649699039737,0.720581856716271
261,0.0,15.087719298245617,64.29824561403508,-8.749745322435931,8.420032582705606,-27.86403742263377,2.1664272513434835,18.35944227637807,-25.630669103360848,-0.9583156999091846,6.852846832563619,-28.452949150234595,-0.6505246092681549,28.491453008620304,-35.41627724534001,-6.564255138885211,36.12167300380227,22.05323193916351,-9.840586609847115,-0.1043580027512948,1.5829532545188671,0.94205445890942,1.224412819593253,0.6476641542808355,0.2165307850188491,0.201060667455665,0.2638964178694159,0.636320025030727,0.1304745938172814,0.3657477758523282,0.8507882273104388
261,1.0,-2.5153818313427667,42.598624683315236,-1.3207203992792849,9.031442778995613,-10.136620140009732,0.4197572824030438,11.255561000115799,39.85362104010968,2.253366358697839,10.03767568267766,-22.36479926433953,0.9347444668633242,19.085117094354388,33.35302631098864,-5.540332073613019,8.333333333333325,98.80952380952381,1.1449632751129757,-0.1043580027512948,1.5829532545188671,0.94205445890942,1.224412819593253,0.6476641542808355,0.2165307850188491,0.201060667455665,0.2638964178694159,0.636320025030727,0.1304745938172814,0.3657477758523282,0.8507882273104388
262,0.0,31.31578947368421,15.087719298245617,-7.523468620890128,9.818770361571039,-13.579361987576444,1.2612333097512085,25.750355428415816,-19.22519626250442,18.1170263320918,24.276760044196656,-31.746089079476334,-9.132885090272369,51.267280164828044,-30.649383419073306,7.998397594060469,64.63878326996198,-7.224334600760452,10.904131129705805,-0.0900525712549148,1.608878277058341,1.6914079168364733,1.204238517784268,0.9592549388828928,0.4146886955951544,0.1524161959629696,0.0172546077456235,0.3175008698672495,0.4753283506885642,0.4421899543926422,0.6073417262578447
262,1.0,-1.664857039449874,18.078175895765458,-0.3805029247714309,11.42605205993641,-4.8562800616966495,-0.2064529688548422,71.87147679171349,-12.11336168491698,-8.503579956957807,20.156630315073976,-35.57574466573404,-5.039621736338596,48.2434930892444,-21.885823696341454,10.77515349714444,69.04761904761905,3.5714285714285587,-8.564359897410112,-0.0900525712549148,1.608878277058341,1.6914079168364733,1.204238517784268,0.9592549388828928,0.4146886955951544,0.1524161959629696,0.0172546077456235,0.3175008698672495,0.4753283506885642,0.4421899543926422,0.6073417262578447
263,0.0,6.666666666666687,10.087719298245634,-2.8540894190950405,7.407601099619221,-10.08681391173294,-0.6717153110377794,7.517382781288151,-12.421160983783041,3.376117881894092,17.242187512189886,-34.67920758560843,-3.676062396364843,13.266658012940958,-21.407899882419233,-2.353801251868415,14.828897338403046,-3.802281368821281,0.5091328343656193,-0.0862729780771147,1.3322330698961753,0.9217726754777804,1.299862398202738,0.7184636853908021,0.2689043790558857,0.290784633226701,0.1394007329076697,0.2295077801895881,0.5213540944267833,0.478987094928349,0.6599347494568545
263,1.0,-2.4249004705030885,13.119797321751726,0.5164270722094688,8.002288563447312,-4.266935412979189,0.3311413618321879,12.342712959586223,12.772787412891384,-6.939869655672393,10.670980109127704,-36.70559076804734,-11.409771540725544,-0.5587907485314014,15.00675701557801,11.881447641698628,9.523809523809534,27.380952380952372,-6.332024687521676,-0.0862729780771147,1.3322330698961753,0.9217726754777804,1.299862398202738,0.7184636853908021,0.2689043790558857,0.290784633226701,0.1394007329076697,0.2295077801895881,0.5213540944267833,0.478987094928349,0.6599347494568545
264,0.0,30.701754385964918,33.94736842105264,-9.77260385097245,-3.6887477308794603,-21.97962177493441,-0.033020118734228276,34.85595901253649,-33.48476036350192,24.275606229729686,28.88980071389906,-37.37820632629707,-8.197989344967072,51.06231908519976,-41.290391785987424,10.948390460920066,75.66539923954375,-11.026615969581755,14.668587996974416,0.2823351231796357,1.08898295988148,1.774327467487018,1.1169281562100517,0.8790549631829769,0.2313696718086518,0.5613735368999054,0.2242319028924624,0.4974511558229449,0.4952233742722035,0.3392719916811738,0.8731564170861317
264,1.0,7.799493304379301,31.541802388707918,4.869992553896951,-8.024489582266192,-8.251608148210055,-2.1126982297330787,84.40107293792877,20.54276081167408,3.288307825268788,14.32235064099694,-36.33367316257705,-0.8709531637752232,95.8698820178528,16.983586872884928,6.03779451832569,98.80952380952381,58.33333333333333,8.195607396442606,0.2823351231796357,1.08898295988148,1.774327467487018,1.1169281562100517,0.8790549631829769,0.2313696718086518,0.5613735368999054,0.2242319028924624,0.4974511558229449,0.4952233742722035,0.3392719916811738,0.8731564170861317
265,0.0,25.17543859649123,9.649122807017552,-7.612607097002222,69.70628580444196,-12.34743481664986,5.897036692826196,32.268343974838665,-21.7045836783347,24.554050489106928,51.66187391285915,-48.02116086290782,4.647830029119193,43.60580708899737,-34.13320070940993,6.096725400673431,65.01901140684411,-14.448669201520914,17.205397131978554,0.5463425946356462,1.1490876368116978,0.955158383800601,1.5607400382437218,0.7568899588635417,0.3510127530499529,0.3070686975099611,0.1416826202927575,0.2819591164595533,0.5984478295690974,0.7667215558477174,0.752962766086519
265,1.0,11.762576909156696,16.10568222946074,5.405950154156747,-19.843787474979624,-4.663409359027481,-1.6081229187571822,66.31914075789686,10.918944067000824,-4.3841117897139625,20.95901624553673,-42.921889706645764,5.41866040036002,59.236087080199894,1.1849661165284076,7.628728865766554,85.71428571428572,28.57142857142856,1.2035543511344393,0.5463425946356462,1.1490876368116978,0.955158383800601,1.5607400382437218,0.7568899588635417,0.3510127530499529,0.3070686975099611,0.1416826202927575,0.2819591164595533,0.5984478295690974,0.7667215558477174,0.752962766086519
266,0.0,14.122807017543849,16.052631578947384,-3.494118867031637,-0.06405852380209076,-12.935562089882225,0.35824639575401385,23.771044850625955,-4.14803801625413,6.980467285598446,47.38902667283955,-37.47434095880149,-5.858271093762157,26.721860280780184,-22.001800595823152,1.3345919983647425,40.68441064638784,11.026615969581744,3.8681237499837344,0.0795049492759857,1.1321606563790303,1.3901942500932845,1.0640449970625117,0.9735244646103368,0.6943231772623641,0.2245643876192637,0.2839083083203799,0.2910314448159339,0.4529880969911658,0.6918340685745887,0.5798898253039777
266,1.0,3.673543250090483,17.734346724574724,0.7973945567947283,-0.4592968822241361,-4.714684305705474,-1.3782370163374358,22.881487684755463,74.27797343101963,10.213487035543167,30.163207521009895,-33.29643346069959,-0.44927175583364676,56.270510403715775,62.85394882954791,0.3943001762935161,27.380952380952372,104.76190476190479,11.175169811268137,0.0795049492759857,1.1321606563790303,1.3901942500932845,1.0640449970625117,0.9735244646103368,0.6943231772623641,0.2245643876192637,0.2839083083203799,0.2910314448159339,0.4529880969911658,0.6918340685745887,0.5798898253039777
267,0.0,10.526315789473673,27.280701754385973,-5.231117301953914,5.382913261491606,-18.474183186945993,0.030591420164860494,9.008538039519598,-26.353459568560368,8.691269211167207,6.129965675899474,-26.72215334326813,-0.9613731015269078,20.60826890298506,-39.182280852846986,-0.9572894790075059,20.152091254752836,-6.083650190114076,3.3871229550072575,-0.0843057935168591,1.6046309463207682,0.9241752073896862,1.0033500845217656,0.7560313744635294,0.1262073334485251,0.4170182591153137,0.1473248952128775,0.4466228751347409,0.2699515315167624,0.4078400904979731,0.5858767766760438
267,1.0,-0.8867173362287484,27.090119435396296,-1.341081344201367,6.127008497019237,-6.9771090248050065,-0.06515086356746469,9.337126389165086,5.998420599773491,-6.709922985054728,-1.516569194650974,-21.84119127524302,8.6089676925306,4.233350453437423,-0.08737666009059897,1.8845587804229957,8.333333333333325,34.52380952380953,-8.004270767353617,-0.0843057935168591,1.6046309463207682,0.9241752073896862,1.0033500845217656,0.7560313744635294,0.1262073334485251,0.4170182591153137,0.1473248952128775,0.4466228751347409,0.2699515315167624,0.4078400904979731,0.5858767766760438
268,0.0,47.71929824561405,11.403508771929815,-14.058053906555967,10.014106410881451,-13.600301450747764,0.9464411721987975,37.63260001024007,-34.759826519136226,43.29245204471284,53.90949231454574,-27.471667124117015,-8.792831948657787,70.15695911355668,-39.05107894917711,12.431644338953095,102.66159695817491,-27.376425855513318,29.3263063131179,0.1844958331786101,1.5836842693998303,1.689417453246406,1.4058804440827195,0.6814137420044624,0.7394176284413405,0.6246575201971675,0.1682850609725207,0.3188832668981202,0.3205698239130212,0.4262771629982976,0.6207009718898109
268,1.0,6.786102062975008,18.83821932681866,1.3506201509762672,0.34595406081294744,-5.379857331449001,-1.0509028669892118,97.5018053897162,-2.5101029521773177,19.57168050567688,40.176125590622824,-23.38783783164857,-13.821649094809175,124.50846946368222,8.108070646854815,-7.2541156068085755,110.71428571428572,15.476190476190489,21.334557649362207,0.1844958331786101,1.5836842693998303,1.689417453246406,1.4058804440827195,0.6814137420044624,0.7394176284413405,0.6246575201971675,0.1682850609725207,0.3188832668981202,0.3205698239130212,0.4262771629982976,0.6207009718898109
269,0.0,25.526315789473685,62.192982456140356,-11.251108076556182,-0.3487689326754584,-30.14682025591634,0.7341469487453178,30.464282354572326,-46.203133153059994,27.65082577731135,26.737941754683114,-40.3946809831632,0.37345155408510244,43.77285919226568,-59.20455589585687,18.288030219411343,63.49809885931561,-12.927756653992384,16.595670201361475,0.2047270081528707,1.3885227479158386,1.324209191557889,1.109045164920894,0.980379127204362,0.2747256225672487,0.4824019459393558,0.183342404721289,0.6886701222056637,0.382488153305905,0.7504608642229502,0.5839481647747373
269,1.0,5.6641331885631585,46.88744118711543,4.248584362150698,-5.557356355141629,-10.64577372090132,-0.8666719628592334,49.92638228976085,-6.6689611776398205,11.30271901119455,21.49553372655346,-27.95939544465754,-13.783835885400919,50.38639420920084,-12.52066177790061,3.5341756430383953,58.33333333333333,36.904761904761905,15.682770796773493,0.2047270081528707,1.3885227479158386,1.324209191557889,1.109045164920894,0.980379127204362,0.2747256225672487,0.4824019459393558,0.183342404721289,0.6886701222056637,0.382488153305905,0.7504608642229502,0.5839481647747373
270,0.0,2.543859649122804,8.245614035087723,0.991501038861986,10.561762758123795,-13.220933916519861,1.4425799735003686,3.453923794044189,-26.14113085119899,-3.7489989975948657,33.928113436909136,-34.12249742257101,-20.105787681335485,5.3642449251922075,-43.128511233393105,9.283733558674978,5.703422053231932,-20.152091254752857,-2.2677258689881405,-0.1891704966451147,1.3629718894845626,0.9195134305911064,1.4597367515277069,0.7149720946146263,0.5792500531990681,0.6775305695896078,0.2416445893190821,0.3052806809991913,0.5526025239734228,0.6682978348212137,0.5922548091750315
270,1.0,-4.596453130655098,17.98769453492579,-1.7893173454038624,15.149650732493857,-4.779766023655396,-0.4683094908122465,0.07219537471061521,20.078268616122852,9.054764218672773,27.43363734950497,-38.52882312333461,-6.80786926359117,-0.02722615304838749,15.703644864764343,4.335469842866946,-4.761904761904767,41.66666666666667,7.368771579115929,-0.1891704966451147,1.3629718894845626,0.9195134305911064,1.4597367515277069,0.7149720946146263,0.5792500531990681,0.6775305695896078,0.2416445893190821,0.3052806809991913,0.5526025239734228,0.6682978348212137,0.5922548091750315
271,0.0,9.649122807017552,45.26315789473685,-4.148646644056253,5.412116851427418,-27.18514422883519,3.600262440641311,19.75843723165056,-51.78042638253822,16.51097062719158,28.48215155775009,-28.05800798111252,-5.604791977936063,18.873775899761757,-59.446464313617994,11.35256136637064,31.17870722433458,-30.038022813688215,12.314565272237907,-0.0673843490302074,1.2792362777763646,1.172624184663288,1.351198196650755,0.626845871812009,0.5157800778049966,0.4643642568719489,0.0529171658358045,0.6142935148656918,0.218267222032356,0.7010986626428075,0.6550616278028952
271,1.0,-1.085776330076016,39.594643503438284,-1.0837093284383759,8.107581316421154,-9.550629243289322,0.33449448113782587,25.19418081061511,-40.15547933264179,13.191922787759758,30.714949523270676,-22.451143911188744,-18.105870772880493,25.2809851626002,-50.015212144547675,30.669150805233425,23.809523809523814,-16.666666666666686,12.289813632315404,-0.0673843490302074,1.2792362777763646,1.172624184663288,1.351198196650755,0.626845871812009,0.5157800778049966,0.4643642568719489,0.0529171658358045,0.6142935148656918,0.218267222032356,0.7010986626428075,0.6550616278028952
272,0.0,53.6842105263158,14.999999999999991,-4.144673466316462,1447.6474547198304,-11.77022093802763,11.782481618820917,39.44359894686331,-4.225675727728351,10.572312225092917,13.076069304244387,-24.142406468560573,-11.719104123135304,75.95254740573776,-18.80345744431611,9.46848816984527,113.68821292775664,10.2661596958175,6.149479380606085,0.5863615151111685,1.948629034863341,1.2971951352847233,1.401608568225542,0.9139390440493648,0.0680301619164576,0.1559264728440214,0.2542679787988579,0.264650454964032,0.3884690605495374,0.5906842706389716,0.7325522222586647
272,1.0,14.241766196163596,16.503800217155273,4.961478236385375,-19.192546290708144,-5.193270366844027,-1.5068320034740568,154.44692508723494,61.9163472293782,2.300902647503733,7.999162535944637,-36.20055278799536,2.032990896555864,198.9964244896116,53.89265744306939,-14.414923254569523,190.4761904761905,88.09523809523809,7.56113030918355,0.5863615151111685,1.948629034863341,1.2971951352847233,1.401608568225542,0.9139390440493648,0.0680301619164576,0.1559264728440214,0.2542679787988579,0.264650454964032,0.3884690605495374,0.5906842706389716,0.7325522222586647
273,0.0,15.175438596491219,26.929824561403514,-3.020619996863183,11.483909427362837,-17.35417554376326,1.3368351246727972,21.927206341893445,-4.985768926805445,1.647223232066053,56.5923852123501,-20.016744055361148,-5.188876014713095,28.247624463695264,-26.187272904648584,4.843040536767718,39.92395437262357,20.152091254752836,-0.9452209201632256,0.2150616132042481,1.5911065168252976,0.8730982479657514,1.434251828008887,0.938420497591444,0.7602850436720168,0.1311298396533796,0.2901042651340177,0.3974931346234034,0.1130424624974718,0.7560225609323579,0.7932547561311831
273,1.0,5.066956207021356,24.429967426710064,2.7522629133072574,-3.2671969389655,-6.607846999954436,-0.6318459834783408,13.429687004822188,61.118497005400016,7.519509006947089,32.87125851424253,-21.306171166369857,4.688775520199629,17.89204944678402,55.70950965111096,-4.122097276036563,19.047619047619047,100.0,10.4360015324243,0.2150616132042481,1.5911065168252976,0.8730982479657514,1.434251828008887,0.938420497591444,0.7602850436720168,0.1311298396533796,0.2901042651340177,0.3974931346234034,0.1130424624974718,0.7560225609323579,0.7932547561311831
274,0.0,38.947368421052616,8.947368421052659,-11.907394317871734,-0.41842920079488977,-16.495281593772248,0.6229616256281822,28.384489538810833,-34.34452841548735,29.39284890493401,21.04717551397224,-36.36111491634354,3.8121335193182393,60.8815207878354,-58.56894435189296,33.61349708380932,77.94676806083649,-28.517110266159694,17.62051903200322,0.2289225907953958,1.346238570633442,1.741284042137656,1.1304603321040514,0.8479821306643249,0.3481645040613925,0.6870793938954468,0.1238678843706754,0.3702545169412649,0.4732087533856733,0.7474965882258731,0.8985751709775995
274,1.0,5.573651827723491,22.385088671733634,2.8859026009626643,-5.271858390158779,-6.238706146879524,-1.887533791795959,92.74673281761751,-19.213169198885094,5.122334815750484,22.37138227601061,-34.87300231641195,0.6622068147824289,97.04297476495891,-14.446454582953228,2.717172132367729,103.57142857142856,-1.1904761904761862,7.979878738547708,0.2289225907953958,1.346238570633442,1.741284042137656,1.1304603321040514,0.8479821306643249,0.3481645040613925,0.6870793938954468,0.1238678843706754,0.3702545169412649,0.4732087533856733,0.7474965882258731,0.8985751709775995
275,0.0,14.649122807017555,24.649122807017566,-5.369056974806008,9.652588670753314,-17.689862067592088,1.370641553033236,16.618201195643145,-21.2832633406108,6.384119764025642,13.070581910686862,-34.16066502999138,-6.398481008710544,27.34946735274817,-31.631843476137476,0.8364607220459286,33.84030418250954,-1.9011406844106404,1.0635193860476981,-0.1866245804749016,1.368802175758429,1.3374671361386636,1.2787169139560175,0.6885295199792767,0.3070614845880426,0.2551312412597643,0.1052925810428098,0.3995576861418556,0.4048610429867353,0.5623622002650275,0.6257694530141139
275,1.0,-3.492580528411149,24.71950778139702,-2.9336516732587636,14.448051177691168,-6.526611877379207,0.3963781303073066,32.07144589080282,-12.002930475745243,14.777940678170776,5.771562592384005,-37.05190640643229,24.1969900625974,41.56181005212167,-8.072281254855863,-2.8135928842823787,27.380952380952372,9.523809523809534,11.900130991873814,-0.1866245804749016,1.368802175758429,1.3374671361386636,1.2787169139560175,0.6885295199792767,0.3070614845880426,0.2551312412597643,0.1052925810428098,0.3995576861418556,0.4048610429867353,0.5623622002650275,0.6257694530141139
276,0.0,41.92982456140353,58.94736842105264,-10.907934200381607,9.094790330888959,-27.057550386965268,1.616852350799558,38.65063550054526,-27.27036350533045,20.29635841619115,25.625355634003675,-35.97154976202188,-8.26040644368744,64.0305459867965,-38.83761139921802,15.162169125867297,96.19771863117872,15.589353612167312,9.518035423406904,-0.0095215968078716,1.8376174411225508,1.7285947247790034,1.1800282102462196,0.7115242212211075,0.3309967719341877,0.3498535949729467,0.2992989887493982,0.6220086275145689,0.3408417518495552,0.3359510414740405,0.7637010428015596
276,1.0,1.6829533116177853,41.87477379659788,0.912246045319387,8.128354138709803,-9.763827280004211,-0.6140467897225665,98.02888076513537,42.988080245670204,1.4020014180962548,10.599387989854936,-27.287040394833895,1.7491493561465177,116.96748943592827,40.49787097761863,9.052933575069666,101.19047619047619,102.38095238095238,2.590587033584435,-0.0095215968078716,1.8376174411225508,1.7285947247790034,1.1800282102462196,0.7115242212211075,0.3309967719341877,0.3498535949729467,0.2992989887493982,0.6220086275145689,0.3408417518495552,0.3359510414740405,0.7637010428015596
277,0.0,9.298245614035094,11.66666666666667,-0.31433362014323674,-3.981456178926013,-13.684029765603833,-0.25603686434529926,14.007337874892901,-13.04208511329934,3.3751428138653505,12.623052276133073,-28.823589090787117,9.189288357453096,18.47865187409048,-35.49178988065182,11.100595952007364,24.334600760456283,-3.041825095057027,3.08904870193383,0.3785928938380936,1.1513700367291702,0.8105865883183017,1.2491680462777095,0.972312614286876,0.0087665195118895,0.4725776393962537,0.2600884437101512,0.3070002515261923,0.2211698259173919,0.677743064620604,0.7934297874680665
277,1.0,8.432862830256948,18.78393051031486,4.363738697058084,-15.39972576296692,-5.315597507657155,-0.9348382008912637,14.251177676860571,54.412937306083094,1.4812936920431952,-2.2878733744244095,-30.514804593231016,19.923420356338482,14.291304716803754,36.225026540121654,5.972897068005967,23.809523809523814,83.33333333333334,5.774099468951688,0.3785928938380936,1.1513700367291702,0.8105865883183017,1.2491680462777095,0.972312614286876,0.0087665195118895,0.4725776393962537,0.2600884437101512,0.3070002515261923,0.2211698259173919,0.677743064620604,0.7934297874680665
278,0.0,6.403508771929833,37.543859649122815,-1.7173047647617956,5.061168537820304,-24.85829424208763,2.485276207908349,14.127958274200726,-39.92944988020992,2.865467018102952,3.9263496434580825,-46.70761448918338,5.18164583271421,13.094069367823646,-58.56728427828202,12.758141595070072,20.912547528517102,-17.490494296577943,1.745395425737778,0.014086820228446,1.1904006865141858,1.0279461468491309,1.4611265508345372,0.8598496214543738,0.147821415454731,0.3582751175636067,0.0489489851606996,0.5705040388816363,0.5393870288909635,0.7175498109487133,0.8044360416859839
278,1.0,1.1581614187477385,37.07926167209554,-1.548331984140372,5.515171317995904,-8.92211055105645,-0.39535280466642675,13.252286610795982,-29.58572178281804,8.231107658414771,3.7852700365380354,-40.88973594913223,20.623797880822657,19.670352197596742,-43.21806821388768,9.310773131626249,14.28571428571428,-3.571428571428581,6.713930283762881,0.014086820228446,1.1904006865141858,1.0279461468491309,1.4611265508345372,0.8598496214543738,0.147821415454731,0.3582751175636067,0.0489489851606996,0.5705040388816363,0.5393870288909635,0.7175498109487133,0.8044360416859839
279,0.0,31.754385964912313,32.807017543859665,-9.443897823398185,2.74123113514837,-20.474833072788424,1.3176496390291614,26.018915137295174,-29.588913008457684,17.552069008561723,31.07600086207263,-30.837329682157577,-0.5578910659990388,52.092205080833345,-37.51521003626982,9.95807913989404,65.39923954372622,-6.4638783269961975,8.278634723441588,0.1122141811221335,1.3855364583570886,1.5639759656980026,1.2271409427353406,0.7384955656809088,0.4331040290881831,0.6410729603774787,0.2936781281364177,0.476094208884482,0.3509379379624867,0.3499057351651309,0.6660336156782996
279,1.0,3.637350705754594,30.81795150199058,2.3749016652481636,0.7089815092311769,-7.729741728463857,-0.2909719544175404,75.67817014586976,32.99709823002135,17.429870593349506,28.575451239252004,-29.741798439932587,-6.917465763478958,85.30825510413631,35.81933446040389,5.764580255142349,82.14285714285714,73.8095238095238,19.751577153487144,0.1122141811221335,1.3855364583570886,1.5639759656980026,1.2271409427353406,0.7384955656809088,0.4331040290881831,0.6410729603774787,0.2936781281364177,0.476094208884482,0.3509379379624867,0.3499057351651309,0.6660336156782996
280,0.0,26.40350877192983,22.017543859649113,-6.3556679639797276,5.1562254193245005,-15.953248140863508,1.7492360466362378,28.02315116468177,-22.734439940464956,17.80438652655707,27.505526992252904,-26.707785768580283,-14.518070265077476,45.188783280736544,-27.88698514394775,5.432786413854251,61.21673003802284,-5.703422053231943,11.60147185230788,0.0236141565984171,1.378084764552462,1.6139441006377575,1.2076010799366783,0.8797750184697813,0.4950180268629393,0.3667731640650163,0.1756684955567166,0.3641582492694077,0.4911540090757222,0.2781994314163082,0.5172251731508991
280,1.0,1.103872602243916,21.733622873688006,1.7741678676633121,6.010618498702325,-5.536354900237828,-0.8193474999273143,57.832985319102235,12.709136403989962,17.56574633394532,23.14195187565733,-31.465602741789557,-4.177662561059281,61.70610729606047,17.37060169801874,17.258818516382135,59.52380952380953,36.904761904761905,19.52166419892709,0.0236141565984171,1.378084764552462,1.6139441006377575,1.2076010799366783,0.8797750184697813,0.4950180268629393,0.3667731640650163,0.1756684955567166,0.3641582492694077,0.4911540090757222,0.2781994314163082,0.5172251731508991
281,0.0,43.0701754385965,39.47368421052631,-17.270378443385038,11.697144013988115,-25.955357625913155,4.185629659881895,35.700713234926226,-47.323038658542146,40.57558684309455,41.62481088005683,-43.32561061311587,-2.288811594191076,65.69047002462763,-62.95213800929036,32.31558793104987,93.5361216730038,-26.615969581749045,23.39948123079116,0.0586027452428656,1.807897223843494,1.6024891063495907,1.3466648325274295,0.694726635754642,0.6049471316217335,0.6481617009271216,0.1461494364963164,0.5930095502910122,0.4837365508439747,0.6921977186156526,0.7626772911066887
281,1.0,2.7325370973579455,37.73072747014115,1.699594900237944,5.862598811763076,-9.243316963726745,-0.5136596836058382,91.02861834697357,-11.774947754730869,1.589260329897435,25.263047412494966,-40.27399619435536,8.860765338627619,108.6259929288334,-21.368160316768815,-17.41132548173958,96.42857142857144,21.42857142857144,3.261730492383119,0.0586027452428656,1.807897223843494,1.6024891063495907,1.3466648325274295,0.694726635754642,0.6049471316217335,0.6481617009271216,0.1461494364963164,0.5930095502910122,0.4837365508439747,0.6921977186156526,0.7626772911066887
282,0.0,20.61403508771931,27.807017543859658,-7.155075774464281,-1.9761252554656439,-20.478206379856545,0.10050851147695994,21.94590467359776,-34.57562312263237,25.298710081239783,30.58844711366657,-17.655943005597585,-19.825738697019226,37.07533697200025,-46.237246631511795,11.604208253127467,46.76806083650189,-16.349809885931556,18.11138093903539,0.2549467114796824,1.2772711346628858,1.2089621622573452,1.1170178185771642,0.9657108834725606,0.2855692061378991,0.3438154932395433,0.0398624051451402,0.4724249051367729,0.1921178587359076,0.556750490489154,0.5152045987273304
282,1.0,6.858487151646764,29.22547955121242,3.6445297248159036,-8.55731458177571,-7.439671575725038,-1.3324454963961507,39.366725820928124,-33.44996125773556,4.070950477752344,22.157616901109645,-16.535217909947175,-6.268677071420036,62.15672043361773,-31.257957941552238,-19.03020847301473,48.80952380952381,-14.28571428571429,7.942713363132214,0.2549467114796824,1.2772711346628858,1.2089621622573452,1.1170178185771642,0.9657108834725606,0.2855692061378991,0.3438154932395433,0.0398624051451402,0.4724249051367729,0.1921178587359076,0.556750490489154,0.5152045987273304
283,0.0,56.49122807017544,43.684210526315795,-21.279143278505465,39.20159241648975,-26.141125872519922,9.403096345074546,40.06558597324534,-47.26873712589654,47.59528341354442,47.81098148676741,-25.785787762687264,-18.324097568528064,78.20879882151391,-56.91403456652213,26.697956211499974,118.25095057034218,-24.334600760456272,26.657911486145778,0.516962263490663,1.6255372652703528,1.3353372670193724,1.2440477533813246,0.6898733658293613,0.2663770718095044,0.6900953252476004,0.1273362077336809,0.5995460971379941,0.2950656886958155,0.3867528411283273,0.7656170180542226
283,1.0,12.251176257690922,38.906985161056795,11.948888466802421,-18.90672493244455,-9.474777281748148,-3.4203662474720398,120.75845687560425,-26.310180337726198,-5.165676329181057,20.9058468206226,-19.62252751713209,-8.674736738843158,163.20121982453495,-21.186449313085333,-23.78892522680145,147.61904761904762,2.3809523809523725,6.827705184292898,0.516962263490663,1.6255372652703528,1.3353372670193724,1.2440477533813246,0.6898733658293613,0.2663770718095044,0.6900953252476004,0.1273362077336809,0.5995460971379941,0.2950656886958155,0.3867528411283273,0.7656170180542226
284,0.0,29.824561403508774,51.666666666666686,-12.293811793161936,8.192750413103745,-27.929847084500715,3.0683814487346694,30.967091996622507,-46.06812220793345,32.98178876675053,57.647075508741196,-39.82096508802191,-11.832433361800732,49.852553253548095,-59.78968162152262,22.811572772803878,69.58174904942966,-18.250950570342194,20.59902844450228,0.3234354012714058,1.8846359602886271,0.9002706028050055,1.1381285616124617,0.7388283949008284,0.5411420102609521,0.3739615843405953,0.0543132618567075,0.6455018023814879,0.427562978307036,0.7353966959357603,0.5559644748658684
284,1.0,8.450959102424882,41.657618530582695,8.199764661313358,-11.008545367723688,-9.55881038943307,-2.015821472625645,36.14953325736372,-32.686386063269794,-1.7765936224360956,24.473830382092878,-41.08984205741892,10.488881374173008,61.12488619491641,-48.35905599121075,-9.854896183741335,47.61904761904763,-4.761904761904767,6.4790505515873065,0.3234354012714058,1.8846359602886271,0.9002706028050055,1.1381285616124617,0.7388283949008284,0.5411420102609521,0.3739615843405953,0.0543132618567075,0.6455018023814879,0.427562978307036,0.7353966959357603,0.5559644748658684
285,0.0,29.9122807017544,5.175438596491233,-7.230348558608957,3.057782846877699,-9.741194685178812,0.05331909080621422,25.210593496512978,-17.627452034685753,17.042658521132026,7.1533223582535,-24.463162398429784,-7.842519846391305,49.883720415014295,-31.128077943361344,7.771556119649681,62.3574144486692,-13.688212927756659,10.16871758718991,0.1643011326901067,1.7472209459961427,1.1046936096869115,1.075895949853822,0.6045060811292513,0.0399184866636612,0.548109311968844,0.1643455135706778,0.2237062428464535,0.3870762933219225,0.3185970036874628,0.7727116815849402
285,1.0,4.976474846181689,12.377850162866455,2.124233720039559,-4.355556755680201,-4.180076393574483,-0.49337281298333924,72.61569743065179,12.548948843705897,5.662479744583937,8.933500507474523,-30.89827486770609,-4.0676893627076165,73.91969389276018,10.022908911450902,0.5564435911962207,80.95238095238095,26.190476190476186,8.103526358628832,0.1643011326901067,1.7472209459961427,1.1046936096869115,1.075895949853822,0.6045060811292513,0.0399184866636612,0.548109311968844,0.1643455135706778,0.2237062428464535,0.3870762933219225,0.3185970036874628,0.7727116815849402
286,0.0,24.385964912280713,35.17543859649126,-6.676052741851457,131.13252580995245,-19.673410291198646,14.138616873223242,33.774866051308926,-17.57546319595168,7.453412693066719,23.237819467843757,-17.389857661912835,-20.79923909572048,42.30802546987407,-21.730965110642476,0.22436089755502042,65.77946768060838,11.406844106463886,0.46545856648098904,0.3179672004843865,1.808703346614721,0.8159548084825672,1.5662557706318383,0.7272336797444812,0.0766222997648463,0.1494869384035741,0.2102809009101341,0.4366424317765106,0.1935979046852638,0.3463440954763022,0.6741347648646632
286,1.0,7.998552298226547,27.578718783930523,4.721375340212974,-6.210333137107272,-6.678449816329768,-1.7535452031079757,30.067057766521565,45.85090185945071,0.48464445465237205,3.495603839462591,-22.012146695868363,2.989185963572405,38.27494778043674,18.078838587759137,12.261633718448284,40.47619047619049,85.71428571428572,5.26938776499053,0.3179672004843865,1.808703346614721,0.8159548084825672,1.5662557706318383,0.7272336797444812,0.0766222997648463,0.1494869384035741,0.2102809009101341,0.4366424317765106,0.1935979046852638,0.3463440954763022,0.6741347648646632
287,0.0,54.12280701754386,49.824561403508774,-22.026727632091927,756.9132544461695,-28.332845571361855,30.936863377016223,35.9103343724952,-61.12216622239859,62.470327454924444,34.57668567088332,-32.07476094241136,-17.659796939146545,76.37947179231968,-68.4804004031963,44.00153596180145,108.745247148289,-41.82509505703421,40.531826668671364,0.5607782448100214,1.4385499060402482,1.533516183468842,1.527404466928679,0.763541739229954,0.2505007804764232,0.6308729757840755,0.0061978525944264,0.6574669186436142,0.4400115631203604,0.3235055893036324,0.6642726360316706
287,1.0,13.10170104958377,42.87006876583423,14.444613516354776,-17.972610160862278,-9.89431267413603,-3.369588978455651,145.33489319222937,-66.58000973458732,8.487842767518217,14.995151809747886,-41.11040522121067,13.75971281822389,165.21598006793053,-66.69297338122485,-4.894590152826339,177.3809523809524,-52.380952380952394,23.254131377298126,0.5607782448100214,1.4385499060402482,1.533516183468842,1.527404466928679,0.763541739229954,0.2505007804764232,0.6308729757840755,0.0061978525944264,0.6574669186436142,0.4400115631203604,0.3235055893036324,0.6642726360316706
288,0.0,12.192982456140356,27.982456140350887,-5.454659879979462,9.333290908924674,-19.072105281494622,2.0764959729250965,14.855605734225819,-23.140275089652796,3.574289863108371,23.9961182879846,-32.94577976653902,8.81125243086145,23.712860201547524,-34.797610959064954,-0.6653023447222184,28.517110266159683,-1.520912547528508,-1.7759754107538521,-0.1217024262165267,1.8637753728720048,0.8700007317298826,1.1158653834059713,0.929634526097072,0.5174445252369659,0.4846358191303621,0.2507909166805256,0.4342809950976068,0.3079930102252267,0.4367985513340061,0.8440854639218942
288,1.0,-2.2077452044878876,26.583423814694164,-0.8451319750229391,10.032915913112927,-6.821756375211807,-0.35996853193249745,4.848251879496535,40.18937458954872,0.3940961866957693,16.377133320964866,-31.547609007647303,8.291628405056406,-2.3940540795947207,18.942582493992276,25.512653997916246,2.3809523809523725,77.3809523809524,-0.35962825093767137,-0.1217024262165267,1.8637753728720048,0.8700007317298826,1.1158653834059713,0.929634526097072,0.5174445252369659,0.4846358191303621,0.2507909166805256,0.4342809950976068,0.3079930102252267,0.4367985513340061,0.8440854639218942
289,0.0,41.842105263157904,17.105263157894758,-5.625999018811512,127.74159566134733,-12.50743411034142,8.223812439766442,39.64184715627843,-14.273538182515589,17.588987321436612,78.58606803627643,-23.193249325354735,1.0942592561698383,64.17820969783234,-17.633335323942244,4.830689289496148,97.33840304182509,0.3802281368821214,12.10279937641868,0.554890369546619,1.326510882108383,1.3264735756197807,1.4101092203961587,0.98307907424525,0.7321862331329769,0.1487281949626307,0.1347256861666538,0.2800979349729899,0.1877867625362323,0.3630519082749379,0.7922167819371926
289,1.0,12.14259862468332,16.48570394498734,5.987037011933483,-20.140690517940087,-5.420638585543836,-0.4556552003634584,102.93023741602889,26.935234408658438,-3.4161871849629932,54.136860137541596,-27.193315965386322,-0.9230819630714038,132.29913884611562,8.869350363409856,7.88797184446004,127.38095238095242,47.619047619047606,2.8142728172166898,0.554890369546619,1.326510882108383,1.3264735756197807,1.4101092203961587,0.98307907424525,0.7321862331329769,0.1487281949626307,0.1347256861666538,0.2800979349729899,0.1877867625362323,0.3630519082749379,0.7922167819371926
290,0.0,31.842105263157894,27.19298245614037,-9.699099139809398,16.493475811980396,-19.138089905516253,1.7450905347025092,30.275824548224083,-21.961604914000688,23.03187910084745,33.41568041965262,-41.54390040842386,2.080353327595441,52.4766819296014,-40.125219485357846,11.453214033393365,71.4828897338403,-0.760456273764254,13.057701107076412,-0.1837205660810092,1.843887543619647,1.5776319940558814,1.4132961651787523,0.8954288278322788,0.6255901642608656,0.3172827766001523,0.1850438151721788,0.4471017440065254,0.5016831153330431,0.6855658649565501,0.8652147968961732
290,1.0,-4.198335142960552,28.193992037640236,-2.1987247487248673,18.764686526458064,-7.546968076250938,0.13024503086955797,62.78667700705183,12.69587322568655,16.32830022556888,30.312835918272473,-35.26749471391709,-3.1375445409210556,55.684010100493175,7.583135111410022,31.46583777106926,55.952380952380956,44.047619047619044,14.432399283451014,-0.1837205660810092,1.843887543619647,1.5776319940558814,1.4132961651787523,0.8954288278322788,0.6255901642608656,0.3172827766001523,0.1850438151721788,0.4471017440065254,0.5016831153330431,0.6855658649565501,0.8652147968961732
291,0.0,5.2631578947368585,5.08771929824563,-0.2423635802559554,8.394800613852404,-13.788222906398905,0.7692284894861068,3.551976602820428,-35.22974174162966,3.5184755170070803,32.13699120874902,-24.44269048836403,-1.5549534883878113,10.76017340607871,-52.576928638498686,13.452088092758485,8.745247148288971,-31.939163498098853,3.2081323576232696,-0.1745670630693108,1.43754548874045,0.9300806607395103,1.228413633022612,0.8019852595880357,0.5990103064300292,0.6346963366241805,0.0838539240441911,0.3129229576902032,0.3002061362092081,0.5816945432098247,0.6884420681197674
291,1.0,-4.180238870792619,17.933405718422012,-1.5423432931055636,11.91558932815382,-5.479349805986811,0.827380879490236,-8.001164469096178,-32.17151305289213,27.721677950571788,38.60392635466239,-26.496170978984512,-8.564753516970026,-10.22015357838162,-27.339230385906088,17.406955579655747,-11.90476190476194,-20.238095238095255,26.586450810186225,-0.1745670630693108,1.43754548874045,0.9300806607395103,1.228413633022612,0.8019852595880357,0.5990103064300292,0.6346963366241805,0.0838539240441911,0.3129229576902032,0.3002061362092081,0.5816945432098247,0.6884420681197674
292,0.0,35.08771929824563,19.649122807017537,-8.172462555124827,3.1825298432994753,-16.447743744259736,0.5689522503150801,37.5368321911381,-20.655356956329072,15.100037390665255,5.583317402202725,-27.093226437692152,-11.506500777359374,56.184344554923,-34.77601756940456,11.606845391284782,85.17110266159698,-5.3231939163498225,7.301293935539455,0.1348491967511801,1.555656249530049,1.599773240650054,1.125040307584203,0.8370611066714909,0.0047876389102365,0.2968204104126969,0.1183763894564024,0.3736533233217698,0.2400066532942301,0.6215592914583973,0.5531574046651115
292,1.0,4.994571118349622,22.620340209916744,0.9730914452157791,-0.8462125037916657,-5.537399602333181,-0.551759336314861,89.46962158818503,3.0878344117426293,-10.54212308598439,-4.725684183325929,-29.427080354742728,11.409092118824448,96.69354832291022,-8.028720612754226,1.9528514079796722,98.80952380952381,26.190476190476186,-9.312073565772682,0.1348491967511801,1.555656249530049,1.599773240650054,1.125040307584203,0.8370611066714909,0.0047876389102365,0.2968204104126969,0.1183763894564024,0.3736533233217698,0.2400066532942301,0.6215592914583973,0.5531574046651115
293,0.0,8.333333333333348,47.89473684210526,-2.9728540161129136,0.44783788858737683,-25.870328073140612,1.116705235011839,19.701827711803155,-30.75728724418536,10.261772965291915,41.98945410918946,-22.416280388045763,-5.893070523081967,16.074748511246483,-45.10340559389212,6.244343764439231,29.27756653992395,2.281368821292773,7.542306093612919,0.1893865512186841,1.0166261480242382,1.3438443118656034,1.4678406090548608,0.9445397382074237,0.6640065176476743,0.3221601577385755,0.2175097685045809,0.5882434730803119,0.1266912405914148,0.6107842247410888,0.7290575139212931
293,1.0,5.446977922547935,38.78031125588126,4.204686488193365,-2.5186690544636403,-8.937174013649019,-0.8615749861792477,50.113334014703945,21.982611944184317,-7.853216121327478,45.065683721396276,-18.70933468650089,-6.278996614464893,43.18485182454328,0.7369399291567991,21.478970555550703,58.33333333333333,69.04761904761905,-3.5462033439241036,0.1893865512186841,1.0166261480242382,1.3438443118656034,1.4678406090548608,0.9445397382074237,0.6640065176476743,0.3221601577385755,0.2175097685045809,0.5882434730803119,0.1266912405914148,0.6107842247410888,0.7290575139212931
294,0.0,40.438596491228076,20.000000000000018,-4.972751777657414,12.20296429280545,-16.651661523322183,1.848215267920894,41.5749416122827,-4.469746540993635,8.657052680817866,7.85776711243571,-25.834197969422192,-4.349857644756172,62.264731649188306,-30.096570943217372,15.209590187131639,98.09885931558937,14.448669201520904,3.739899836011809,0.17211698669558,1.7913661950996391,1.556245307952813,1.316888693415652,0.9695796841999752,0.0656338705647228,0.2653799108732343,0.2734442781557086,0.3585982310028917,0.2309672172655045,0.6735340181396654,0.8288834714107851
294,1.0,4.741223307998532,22.366992399565678,1.9905947444789351,0.9643938516620709,-5.814365639117181,-1.2831327130507386,65.91530001124697,69.52498641959042,-0.600994133983157,-3.7617505962337483,-25.242748566416196,8.379299080879555,92.62769691374369,53.0947075091067,-5.041782581835719,73.8095238095238,107.14285714285711,1.500262550764564,0.17211698669558,1.7913661950996391,1.556245307952813,1.316888693415652,0.9695796841999752,0.0656338705647228,0.2653799108732343,0.2734442781557086,0.3585982310028917,0.2309672172655045,0.6735340181396654,0.8288834714107851
295,0.0,6.842105263157894,7.982456140350891,-0.9339455940909458,-0.7570793825169009,-12.592980131501863,0.8406882469014221,10.552136674994061,-27.85868892244111,4.913327649237997,39.4743944770001,-26.216936646555055,-11.156190431183033,13.993294695733315,-39.2721167751837,8.08885760664726,17.870722433460084,-22.0532319391635,3.8024694691948246,0.1604784728874843,1.137433046740012,0.9591048934395816,1.3122752648723963,0.6511659799706175,0.4788075942189333,0.6551915415606895,0.17182287583813,0.2875250145604573,0.4395994669902446,0.4310221054813891,0.6853018871553253
295,1.0,4.8317046688382215,16.92001447701772,1.0402185840656664,-3.866135156529771,-4.760017849623688,-0.6248311739406098,19.316010962157915,2.0457145784259945,1.838389995875822,8.611309929192501,-32.670208108073936,19.76792182119408,1.540141116886784,15.256149186134227,-2.402378240394043,25.0,19.047619047619047,3.1498667059370877,0.1604784728874843,1.137433046740012,0.9591048934395816,1.3122752648723963,0.6511659799706175,0.4788075942189333,0.6551915415606895,0.17182287583813,0.2875250145604573,0.4395994669902446,0.4310221054813891,0.6853018871553253
296,0.0,14.649122807017555,26.491228070175453,-2.9613454516459248,3.466676023029436,-21.101508717164997,0.5243864381983432,22.11099567181989,-29.719416952627466,2.290103417657896,21.830948507491364,-34.96163322141638,-5.792515560761968,27.31476979882117,-55.17089564994351,23.435354970770227,40.304182509505715,-11.406844106463875,-0.5855883098725673,-0.0562101746915289,1.181271298376386,1.583802324317406,1.0534251658592055,0.9002178156058533,0.4280424196481516,0.5383260812465196,0.1399155464736722,0.4939268808019283,0.4156215441132196,0.715311981785717,0.7180728406793511
296,1.0,-0.5428881650380024,30.41983351429607,-0.8951098671257984,6.191445390303429,-7.572759402304374,-0.5998918526776587,33.98206478632333,-8.50890814351396,12.035831907915107,22.827598431154538,-35.79527944102844,2.981067457811315,50.08478107025456,-18.473078038404356,13.267538039703108,33.33333333333335,19.047619047619023,11.109404750558749,-0.0562101746915289,1.181271298376386,1.583802324317406,1.0534251658592055,0.9002178156058533,0.4280424196481516,0.5383260812465196,0.1399155464736722,0.4939268808019283,0.4156215441132196,0.715311981785717,0.7180728406793511
297,0.0,29.649122807017548,56.57894736842106,-12.662048375889047,15.518368324669506,-28.80419047915591,4.550616185921941,32.31157495326003,-46.037869349315265,30.57496749053714,32.71674438948815,-33.22610557904452,-1.0863556535825492,49.539779140106674,-56.85959258614779,19.020752964022346,71.10266159695817,-15.5893536121673,18.052648649206997,-0.0641678226448162,1.7678715237159923,1.2809072025841135,1.4817457447650628,0.6255734293551771,0.5041726211025329,0.6386085005436019,0.2268851013294401,0.6597186668730662,0.2370638170548429,0.480797427570038,0.6294974966615084
297,1.0,-0.4162142598624685,44.39015562794062,-1.3020847672010838,12.136165946125367,-10.245499922938395,0.9198241883647595,47.527356378131614,-2.6607669128416833,23.7834914219329,23.981081564468543,-26.174486115037766,-0.6984946038935735,40.51374596469444,3.298770409504992,12.837360149875732,46.428571428571416,40.47619047619049,22.784517254569113,-0.0641678226448162,1.7678715237159923,1.2809072025841135,1.4817457447650628,0.6255734293551771,0.5041726211025329,0.6386085005436019,0.2268851013294401,0.6597186668730662,0.2370638170548429,0.480797427570038,0.6294974966615084
298,0.0,8.245614035087723,48.684210526315795,-2.2467640272600953,0.4014832148619307,-27.01417942293206,-0.10362893127311423,11.95476313071342,-47.52048806481303,10.705692281137491,1.2882869105548034,-41.25707871445544,1.5623986077992758,16.25662413176594,-60.36804617441781,17.234066109020606,20.912547528517123,-22.0532319391635,8.551462925755423,0.0466537438724662,1.0567266512395357,1.2481616112130522,1.0571510442287535,0.8675343011296308,0.0176151417255147,0.5967103215579705,0.1195016936670904,0.6332456060406487,0.4335400816467575,0.5223847229786422,0.6886730348090637
298,1.0,1.882012305465075,41.585233441910944,1.3798218273391782,-0.3529346741199646,-9.828883470675297,-0.6171563148278825,28.866671814661583,-27.59556717487236,-1.2531465323547764,-16.324549379920185,-33.736789260410184,13.908985139716467,29.579694576304448,-20.296539035744445,-17.082274736595426,30.95238095238093,2.3809523809523725,0.3376955509730495,0.0466537438724662,1.0567266512395357,1.2481616112130522,1.0571510442287535,0.8675343011296308,0.0176151417255147,0.5967103215579705,0.1195016936670904,0.6332456060406487,0.4335400816467575,0.5223847229786422,0.6886730348090637
299,0.0,25.614035087719312,25.526315789473685,-3.5986428348013577,8.008628514855909,-18.539923444263373,0.9445589034920765,27.33841475277019,-28.9964189743285,21.11298863322062,33.635557839948206,-20.691908475878773,-6.086737862452507,44.27388122965612,-36.206145660169696,16.005161095955422,59.695817490494285,-11.026615969581755,17.689715756271333,0.1089179745088002,1.8215374933869244,1.1478626309992788,1.2159066239821064,0.9366412825950804,0.5088562434410824,0.5501335076443459,0.2579263136730835,0.4236163253944157,0.1886382190496143,0.3203199218091629,0.8370397859139795
299,1.0,4.469779225479531,26.076728193992025,1.6432490317860982,0.9122995767549158,-6.9718879261438165,-1.2923238716268548,49.22146546817427,29.468179143213934,5.830240940769826,25.697605916123955,-23.280646357408685,3.315404515913112,45.983006373154865,33.20942281642336,-0.12998556769865388,55.952380952380956,63.095238095238095,7.371785873723269,0.1089179745088002,1.8215374933869244,1.1478626309992788,1.2159066239821064,0.9366412825950804,0.5088562434410824,0.5501335076443459,0.2579263136730835,0.4236163253944157,0.1886382190496143,0.3203199218091629,0.8370397859139795
300,0.0,7.8947368421052655,35.52631578947367,-1.6923517565937907,2.0239575508246954,-23.703886451956414,0.9075401634306424,19.153169460432085,-40.75301912812146,14.670625641951961,22.415090497082947,-34.512371923974925,1.5819185709874173,15.715524017995497,-50.293935779323284,12.572207510024436,28.517110266159683,-19.771863117870737,12.734978619225398,0.0905696167456752,1.1790359286129797,1.1416154617613206,1.263963750367246,0.8133218080410675,0.4990839472779557,0.616930014572033,0.1987245867086239,0.5348306124913951,0.3594921860239822,0.4604788405984572,0.8142091437796803
300,1.0,2.931596091205191,34.50959102424898,1.673232644742928,-0.5595060819894915,-8.891759538528031,-0.06792861364695035,34.03034066895516,-7.726726879605872,13.390720453006022,6.96950501722744,-27.16550382057531,6.30691626939276,17.151413333163458,12.140825766848495,-2.248383572014223,38.095238095238116,23.809523809523814,15.082952101233138,0.0905696167456752,1.1790359286129797,1.1416154617613206,1.263963750367246,0.8133218080410675,0.4990839472779557,0.616930014572033,0.1987245867086239,0.5348306124913951,0.3594921860239822,0.4604788405984572,0.8142091437796803
301,0.0,32.19298245614035,8.684210526315805,-7.074732702269415,1426.0677962258362,-10.230411368499926,10.164754479725069,35.47691817450567,-12.255377017187419,8.854617756469496,55.43874520994423,-17.389423522909997,2.1949636481253254,52.95200501108408,-28.894888967236486,7.959327381199555,78.32699619771861,-4.562737642585557,1.859113411408761,0.5869660969097394,1.673790276670066,0.9643659039127734,1.5010415386969362,0.8440457768122089,0.5220376621523621,0.4611513211327707,0.1789599983652732,0.249629494006216,0.1354751221978583,0.3057550439320549,0.653674925130931
301,1.0,13.04741223307997,14.63988418385811,4.630940920418913,-20.416823715501664,-3.724905787408539,-1.5757766498643244,99.15120074338881,26.780515281549565,-16.493679360100444,33.717892300497354,-13.457337714008567,0.6863852630934253,123.46467526558746,21.98933912768817,-22.607327216514683,125.0,45.238095238095255,-11.778303565638337,0.5869660969097394,1.673790276670066,0.9643659039127734,1.5010415386969362,0.8440457768122089,0.5220376621523621,0.4611513211327707,0.1789599983652732,0.249629494006216,0.1354751221978583,0.3057550439320549,0.653674925130931
302,0.0,24.912280701754398,3.3333333333333437,-7.951050064376841,14.665071543644025,-13.701835604681866,1.4577494384796275,27.397896634856565,-43.680621490313435,26.282926324885402,31.137687398233084,-27.497817639877308,-12.588512446530276,43.08644820001215,-58.19582695617505,27.15256606864338,58.55513307984792,-41.825095057034225,18.538369125480955,-0.0507646553963284,1.6029021188165704,1.4906489049290808,1.5645235197637488,0.9245025224277712,0.5005392839115615,0.663047728837789,0.0176439321399195,0.3163169216594936,0.4987005279568155,0.4447567597926001,0.8118568414637377
302,1.0,-0.018096272167955618,18.041983351429614,-1.3556984899715907,13.130575794760468,-5.021058963950797,-0.3369487707243435,41.72026331362333,-56.60784704546965,31.04332907768068,22.53959892637496,-38.81259695501104,5.046930308263786,77.92929409559403,-54.24952979347837,5.469530892422192,41.66666666666667,-48.809523809523824,29.721243730247558,-0.0507646553963284,1.6029021188165704,1.4906489049290808,1.5645235197637488,0.9245025224277712,0.5005392839115615,0.663047728837789,0.0176439321399195,0.3163169216594936,0.4987005279568155,0.4447567597926001,0.8118568414637377
303,0.0,20.789473684210535,1.666666666666683,-6.7937268662721095,5.949920292201472,-11.259420095280714,1.2184858667724008,27.22155533522521,-29.28094870302952,19.215532647513236,34.637327921678505,-14.101677770775956,3.4090543114729144,37.0452163001497,-44.007913838613014,11.69904214889177,53.23193916349811,-28.136882129277573,12.448406355558298,0.012877484824402,1.8762807139953137,1.0018283910000094,1.0845833723498244,0.8138064584958035,0.7542320994347351,0.3884070390988964,0.02425699161276,0.2400146154423997,0.1556223096586183,0.6817552041992292,0.7552154494419978
303,1.0,0.8143322475569814,13.10170104958377,0.20775818500360366,2.952208123202471,-4.173335842256987,-0.23423467711911616,25.290079594131633,-24.141440522264656,4.2374342420245625,51.72578267353551,-11.522051206464369,-21.77518493896481,11.962330378436302,-38.24257673031898,34.28488212180465,26.190476190476186,-14.285714285714302,4.458847731573234,0.012877484824402,1.8762807139953137,1.0018283910000094,1.0845833723498244,0.8138064584958035,0.7542320994347351,0.3884070390988964,0.02425699161276,0.2400146154423997,0.1556223096586183,0.6817552041992292,0.7552154494419978
304,0.0,16.228070175438614,20.08771929824562,-8.602830761784809,4.784399461773781,-20.601151889932858,-0.27953429282279174,16.5504389803937,-50.52236393684753,30.873919051614962,23.098094832205373,-29.309522758672713,-18.301913300562276,29.994625070411907,-63.74293455219333,13.255798193808776,34.980988593155885,-40.68441064638784,22.61293385991279,-0.0113296066215951,1.4811394044047277,1.1359516755776264,1.091886345411126,0.8517387182748795,0.3044311028925038,0.6024145285125548,0.0180459749654389,0.473612184960118,0.3733752499762767,0.7658320150728248,0.7220601954469168
304,1.0,0.19905899384726755,28.302569670647838,0.6158645413540498,4.122283417668848,-7.488926692878383,-0.7230082653080894,24.853985949144807,-58.208817147321355,25.481084541821364,10.75357982071603,-34.23155753729669,9.498404700678831,29.982577551517696,-60.37328814635995,17.669388985795376,25.0,-46.428571428571445,26.06534000638616,-0.0113296066215951,1.4811394044047277,1.1359516755776264,1.091886345411126,0.8517387182748795,0.3044311028925038,0.6024145285125548,0.0180459749654389,0.473612184960118,0.3733752499762767,0.7658320150728248,0.7220601954469168
305,0.0,14.298245614035077,21.842105263157883,-2.590752791758155,3.4807353396445695,-17.673024706977035,1.035639385753706,21.71032806973372,-17.064037936459243,6.907063914114375,60.66441742845634,-20.703175807002406,-10.809983784872701,27.250805458204354,-38.80403129075304,11.68830297296699,38.78326996197718,0.7604562737642651,4.577018689683491,0.4386218611589399,1.002051021271138,0.9911889222460962,1.5591816607058977,0.8642310520873191,0.6486878425133851,0.2045845100945393,0.0875979458900086,0.4041933177956831,0.2088994467622356,0.5269494058143296,0.7722948387228676
305,1.0,10.44154904089758,24.737604053564954,5.820692790172144,-15.085969898956343,-6.873882363454342,-1.401287117650707,42.31359232680556,-8.06895914965413,-0.03691653815245388,25.7642122422844,-16.768844483678624,-9.719951097643653,49.53605592389605,-10.98428677092157,-0.2786459007640296,57.14285714285714,14.28571428571428,5.884050002293328,0.4386218611589399,1.002051021271138,0.9911889222460962,1.5591816607058977,0.8642310520873191,0.6486878425133851,0.2045845100945393,0.0875979458900086,0.4041933177956831,0.2088994467622356,0.5269494058143296,0.7722948387228676
306,0.0,31.49122807017546,22.10526315789474,-9.709168799512668,11.615054964293648,-14.756802776676924,1.739279254229098,31.118564685563733,-20.220186473167136,17.317377512670596,29.741397226091614,-32.05661401094386,-12.085345099982536,51.70301873948653,-21.155977838725338,-1.7561727782567926,71.86311787072246,-2.6615969581749166,7.660921190061226,0.2779944983017542,1.2847828363746974,1.3645959540419184,1.576881288041273,0.6760905253106642,0.2782415885998012,0.294739394727067,0.2004729251208114,0.3376584987800776,0.5151821322824789,0.4399958303930007,0.6378025336396276
306,1.0,7.998552298226547,20.068765834238135,3.2443929779558456,-4.55717099540588,-5.563890330351073,-1.2312108826519674,78.6734103455235,39.156134720101846,-7.604284541286344,8.08090705884188,-35.67749248776684,11.351048596991797,102.96521048662908,17.69891689545984,12.37559502551484,92.85714285714289,66.66666666666667,-4.1593897298837,0.2779944983017542,1.2847828363746974,1.3645959540419184,1.576881288041273,0.6760905253106642,0.2782415885998012,0.294739394727067,0.2004729251208114,0.3376584987800776,0.5151821322824789,0.4399958303930007,0.6378025336396276
307,0.0,55.26315789473686,7.36842105263158,-2.0424289414592733,1957.0587062786747,-8.626714454329043,9.27149116872763,39.054826407744805,-2.3044707057326086,9.139398305375668,28.502259789185768,-16.85276979605793,-5.101710499130618,77.19724179413834,-21.431138492673075,14.199973647897579,114.82889733840302,4.94296577946769,7.16970908863368,0.5847149850451869,1.9262058245235536,1.4632037853725135,1.5449484478257502,0.6850501365543125,0.2358991255860377,0.3202935995539051,0.2592951854154219,0.2033237407005627,0.1360677060270815,0.5938804196409356,0.699860610009828
307,1.0,13.95222584147664,12.287368802026787,5.292042655475093,-17.072880398638357,-3.646151946925913,-1.3791332802870926,147.58686829323176,70.81895244619115,8.020722651766654,20.49975638236883,-18.94424351499644,-0.6687834599579778,215.05753341172124,45.633093438256786,5.968987485878419,182.1428571428572,91.6666666666667,13.325617588960803,0.5847149850451869,1.9262058245235536,1.4632037853725135,1.5449484478257502,0.6850501365543125,0.2358991255860377,0.3202935995539051,0.2592951854154219,0.2033237407005627,0.1360677060270815,0.5938804196409356,0.699860610009828
308,0.0,39.47368421052631,32.105263157894726,-14.167938750691157,14.10095450085218,-23.07502145104612,4.098773998748628,32.15806305461724,-38.83380475127806,34.141052965917005,12.274914905526213,-31.349200930507415,-4.3792342683148355,61.29313550881381,-54.635481411294066,23.808545835601503,83.65019011406845,-19.391634980988602,20.306759474152077,0.2577513989542071,1.67941850472394,1.2875649220056118,1.3879971147195536,0.8144327713394464,0.0840467980659334,0.5532568114587308,0.1231204537743866,0.5263663092469272,0.3053657786444507,0.5373915671203573,0.5322792642545715
308,1.0,6.514657980456029,32.953311617806726,4.648573213394913,-4.530045630707025,-7.955707598066796,-0.7925522340818558,72.15156240372555,-23.822570560086376,18.894960756874024,-0.7764865441788893,-25.81613471922699,5.365562314063743,87.63501139346175,-21.131830515646655,-5.535592283000135,83.33333333333333,1.1904761904761862,23.441666867735677,0.2577513989542071,1.67941850472394,1.2875649220056118,1.3879971147195536,0.8144327713394464,0.0840467980659334,0.5532568114587308,0.1231204537743866,0.5263663092469272,0.3053657786444507,0.5373915671203573,0.5322792642545715
309,0.0,11.66666666666667,26.754385964912288,-4.084781729852893,-3.241356505447923,-19.60425084332783,0.4973141589631691,23.67662238761652,-40.48637203619455,14.279808060177746,24.238105251397222,-17.752939451104066,-9.760467647906923,22.59412532271061,-42.3560171906205,6.07041856203967,37.64258555133082,-24.714828897338403,10.59755951668274,0.3106042253274428,1.2988300186918529,0.8441461755555464,1.1372778530117853,0.8388320002713446,0.176782870243842,0.4876964145725679,0.0995536252898346,0.4538405614714625,0.2161517067686494,0.2122987634127723,0.5328922630341559
309,1.0,7.310893955845099,27.922547955121235,5.553471212766592,-12.135226121066477,-6.985940318164385,-1.478178819015774,12.111515290693276,-22.702754258336178,13.218542623155738,8.165084771133202,-14.692619399035722,-6.151998930352143,15.515752030432894,-18.129131882401218,16.806424226918182,20.238095238095234,-1.1904761904762085,18.43474169875026,0.3106042253274428,1.2988300186918529,0.8441461755555464,1.1372778530117853,0.8388320002713446,0.176782870243842,0.4876964145725679,0.0995536252898346,0.4538405614714625,0.2161517067686494,0.2122987634127723,0.5328922630341559
310,0.0,59.8245614035088,0.2631578947368318,-7.547032501417328,9.073775102374704,-11.15259098478678,1.1182088424633196,37.02118056847068,-24.804945401374678,31.410869818671294,32.20540474115276,-34.95586201910885,-6.956236322356135,81.32275677099628,-52.132802620960646,44.55276021572529,118.25095057034218,-25.095057034220524,24.441934862974037,0.5064623479228221,1.4866333373238958,1.658284986400878,1.19230422959525,0.7809974458012061,0.2182693849609992,0.5621903251655334,0.1185563002087582,0.2589862420177611,0.462773841553228,0.7497907283909797,0.5848570741802431
310,1.0,12.287368802026787,14.911328266377112,3.4969492140605407,-18.886378165276586,-3.9542683265807788,-1.428748436317262,132.0921792085532,-13.984898611841679,17.20604260020666,15.383153890160584,-30.855511107192267,-3.9041245417035575,185.56899126365653,-8.70506046489582,-21.507045005664427,160.71428571428578,-1.1904761904762085,20.640077001191415,0.5064623479228221,1.4866333373238958,1.658284986400878,1.19230422959525,0.7809974458012061,0.2182693849609992,0.5621903251655334,0.1185563002087582,0.2589862420177611,0.462773841553228,0.7497907283909797,0.5848570741802431
311,0.0,10.263157894736864,51.84210526315791,-4.208297654244886,10.140769424850138,-25.836051874287435,1.9003763443843802,13.266092562077535,-30.37629111397696,13.982282032935455,12.816229797247502,-23.26232561838104,-3.128021037587958,20.27482925726398,-38.74244937185307,2.2523081147580504,24.714828897338403,5.703422053231955,9.69399187095589,-0.1415844349597256,1.1219212664425986,1.4840127417333249,1.5865064974340148,0.9080281832677948,0.2594630362675041,0.4125708834865658,0.283470427010239,0.5893756985268895,0.2272200130965962,0.3564074044775157,0.7914402728065951
311,1.0,-2.262034020991699,38.436482084690546,-2.3266497745310755,15.582805957302813,-9.427087978691906,0.6217276277825645,29.05366409993173,47.24675042113387,-0.37279199923467843,4.7399663238686385,-22.771720964072586,6.437616738007135,44.54524794554096,19.971503099098676,11.513809025070998,26.190476190476186,103.57142857142856,-2.7178321053944465,-0.1415844349597256,1.1219212664425986,1.4840127417333249,1.5865064974340148,0.9080281832677948,0.2594630362675041,0.4125708834865658,0.283470427010239,0.5893756985268895,0.2272200130965962,0.3564074044775157,0.7914402728065951
312,0.0,34.561403508771946,53.33333333333332,-15.173027935051998,10.628972805517156,-28.268391634375824,3.4957508253997904,34.52777294760268,-54.519298053098154,38.085483039517264,39.02538868579304,-35.931049651625855,-7.555652352062969,55.76847103501679,-59.439748826712034,21.005712540793418,80.22813688212926,-30.418250950570336,23.454677944006868,0.2565805966532856,1.2753081966900317,1.7357361192369325,1.5748143151182523,0.904795723827444,0.41878934651282,0.5241777923588946,0.038947098071707,0.6517481189880647,0.3892575175601372,0.3905235667703534,0.7710500740129049
312,1.0,7.600434310532034,42.6891060441549,4.963069703393952,-2.1777728141595176,-10.203082141884956,-1.2310297126054248,93.58163634640131,-49.11008012059502,-2.665210384581229,28.128374641788724,-24.27367486456894,-24.064026069176226,134.64577141820428,-53.11514634905088,-17.329852037702587,108.33333333333334,-27.380952380952383,2.2691411202071077,0.2565805966532856,1.2753081966900317,1.7357361192369325,1.5748143151182523,0.904795723827444,0.41878934651282,0.5241777923588946,0.038947098071707,0.6517481189880647,0.3892575175601372,0.3905235667703534,0.7710500740129049
313,0.0,16.7543859649123,65.35087719298247,-7.245479122739229,9.88047597343822,-29.557573460013785,4.2791027051853,21.807483838349473,-30.4461087435426,17.305199142735805,18.670371156027255,-32.16665792020598,-10.113761665997334,31.13723950857017,-46.34968819023825,5.975081506787094,41.825095057034225,14.828897338403046,10.135591685415587,-0.0711302451033188,1.8567413836250064,0.9390710938434564,1.2406756134986885,0.6033585523195323,0.2699128378081938,0.2195681814683422,0.2349151008813908,0.6704135469174748,0.2066718288972933,0.7606591358834143,0.8093551355990787
313,1.0,-0.868621064060815,44.806369887803086,-0.7528170572374204,8.39162734754213,-10.409869353229062,-0.15428952008120778,34.41912316803519,17.200064470284705,1.754488920894559,16.13437181741071,-26.685274364768663,-4.456920215114835,23.35044711394314,8.52536391830887,-4.175101117524882,33.33333333333335,69.04761904761905,1.3986241974740077,-0.0711302451033188,1.8567413836250064,0.9390710938434564,1.2406756134986885,0.6033585523195323,0.2699128378081938,0.2195681814683422,0.2349151008813908,0.6704135469174748,0.2066718288972933,0.7606591358834143,0.8093551355990787
314,0.0,42.192982456140335,38.77192982456139,-15.525953631666312,66.01793216321828,-24.186821496390266,12.481398837119029,34.67681058580825,-32.898491885583006,34.28595934378698,46.13385526782616,-43.91409211662499,-18.654069287967225,64.26635861256993,-47.653356979817204,14.890281407830287,90.87452471482888,-6.8441064638783295,18.734995343936742,0.592100567266697,1.4985878911005193,0.9735330596840822,1.2013293148845603,0.7085943296612187,0.1972926496909397,0.2266059563408319,0.012673546327694,0.5454316492878549,0.5789515885419835,0.7392265713827482,0.7455062006129026
314,1.0,13.04741223307997,34.25624321389793,12.376793935592012,-25.48708364474229,-8.769227078878894,-3.699649339849076,93.66790714601161,-38.70225533076748,-8.090536918363789,12.97064326790589,-41.91154007005553,0.3263149373238794,96.61377940990418,-38.31143025555043,-17.523338826350265,119.04761904761907,-17.857142857142872,4.43695696640356,0.592100567266697,1.4985878911005193,0.9735330596840822,1.2013293148845603,0.7085943296612187,0.1972926496909397,0.2266059563408319,0.012673546327694,0.5454316492878549,0.5789515885419835,0.7392265713827482,0.7455062006129026
315,0.0,40.08771929824562,56.75438596491227,-10.759591097231747,-8.291241605679755,-26.971411487068043,-0.9443789234544031,34.09437046774946,-24.468172378559693,19.39927183706731,83.09735527446537,-25.53196840455151,-8.349214559449303,61.922555182199005,-35.420835150349404,10.448114016462817,87.45247148288975,18.250950570342205,8.705050929596228,0.494496657038206,1.0602725591663171,1.7333141353103585,1.078056528112847,0.8262995479334448,0.7721150741059817,0.268527695496403,0.2557188742443092,0.6025592778336875,0.1079912717771932,0.3850405624018569,0.8662890670148075
315,1.0,12.178791169019165,39.26891060441549,13.164391330018965,-20.726693643316864,-9.474819908562216,-3.548438757154404,134.5725768719594,46.60299668919272,-14.57676104636656,43.760870922017816,-23.789224178511326,7.274704773032104,158.8895416586713,22.8211772921457,-2.499527148891989,163.09523809523813,103.57142857142856,-1.0935177010858776,0.494496657038206,1.0602725591663171,1.7333141353103585,1.078056528112847,0.8262995479334448,0.7721150741059817,0.268527695496403,0.2557188742443092,0.6025592778336875,0.1079912717771932,0.3850405624018569,0.8662890670148075
316,0.0,17.456140350877213,15.263157894736846,-6.516960062847743,8.543225282541588,-14.833937614882997,1.1542033222430526,24.34756967570426,-28.526620070304542,23.688061621275615,-0.586211822039584,-27.71235036462493,3.1283717488810314,31.773685012309215,-35.9293389927732,2.9909451935303144,46.00760456273765,-17.490494296577943,16.85401520199888,-0.0634297713398872,1.870297969179112,0.9702811360891184,1.1481559630458984,0.6413243849924151,0.0870366355845783,0.3309497192850887,0.0503754038155416,0.3398035227830062,0.2584698359650206,0.4990741555592599,0.5622563507383121
316,1.0,-0.5247918928700912,19.56207021353602,-0.7533562611087952,7.350957761660015,-5.32105584166197,-0.32102213779747757,12.628828809397108,-9.327258470932097,0.23323631328526773,6.13791415070748,-24.314768101276464,-3.665084173139177,13.562607651335522,-30.876387767994686,15.182417180906516,11.904761904761907,8.333333333333325,-0.8216973102280756,-0.0634297713398872,1.870297969179112,0.9702811360891184,1.1481559630458984,0.6413243849924151,0.0870366355845783,0.3309497192850887,0.0503754038155416,0.3398035227830062,0.2584698359650206,0.4990741555592599,0.5622563507383121
317,0.0,30.175438596491233,48.59649122807019,-7.687575882617348,13.666918484313562,-25.687109145454478,4.276848865149763,30.001750440611687,-24.11637251471913,11.283063185664478,26.587104128301853,-27.648145866615415,2.471095737000617,50.11730691698004,-41.53121462682259,15.586741388191449,68.8212927756654,12.547528517110273,3.787389858736792,-0.1466482737591282,1.95372179750704,1.2985120545965667,1.234367703686302,0.6843960265725981,0.5631109184753647,0.1161444344314154,0.1062469470256493,0.5803201852510458,0.1973599885994686,0.3646899293259559,0.5928194033855678
317,1.0,-2.189648932319954,37.64024610930146,-2.8835261366031872,14.138128806039884,-9.03382357630711,0.5234018673049068,38.758523583253094,-15.917818978262499,35.575229794703134,25.092818578962216,-15.429306530196762,-14.97684385920831,59.11804237343874,-0.7603248765079451,5.086478056760768,35.714285714285744,15.476190476190466,32.93935247868565,-0.1466482737591282,1.95372179750704,1.2985120545965667,1.234367703686302,0.6843960265725981,0.5631109184753647,0.1161444344314154,0.1062469470256493,0.5803201852510458,0.1973599885994686,0.3646899293259559,0.5928194033855678
318,0.0,27.982456140350887,20.087719298245645,-7.591131170107013,-6.21485647640071,-14.316124504108195,-1.038776297837396,24.518153455362366,-17.883321418925856,11.674609821090453,29.472746966047424,-24.71074446181233,-5.963998377892121,47.46295269957881,-26.858988021544082,3.2892387460548678,58.93536121673002,-1.520912547528508,4.130145688148746,0.4050236423192032,1.0123814549634975,1.485516630033783,1.1826306351257725,0.9345618832182508,0.1729317975990878,0.2348603398425973,0.0351041889842677,0.3449640901127714,0.2869889001532389,0.2522813897261095,0.5368286925011069
318,1.0,10.224393774882357,20.575461454940267,3.9217909869802448,-15.031636937061045,-5.318365670242919,-2.0172500060439136,78.08451386221869,-14.977123732885577,-7.472067185807862,13.045475021649523,-22.817279021082648,-1.2066217101713517,102.77936632640383,-28.775173582749368,1.8162902275109971,96.42857142857144,2.3809523809523725,-3.5725770504012155,0.4050236423192032,1.0123814549634975,1.485516630033783,1.1826306351257725,0.9345618832182508,0.1729317975990878,0.2348603398425973,0.0351041889842677,0.3449640901127714,0.2869889001532389,0.2522813897261095,0.5368286925011069
319,0.0,53.94736842105263,8.859649122807012,-18.29953513782454,3.4180918361969903,-14.482232707858856,0.20514626144203518,35.16236544961004,-44.91748998467692,45.237482763810966,18.91084350116308,-18.525334562724726,1.47347363272754,75.8305149366409,-51.9009071603661,23.63940181084221,107.22433460076041,-39.923954372623584,27.023012341557084,0.2532654383898833,1.8888558067821335,1.5900740460685996,1.0665121816533816,0.9878239772527048,0.2100770387884641,0.6604767690573748,0.0710098908797202,0.3453435860720657,0.1108731543727907,0.5105256750768581,0.7781482256958883
319,1.0,7.383279044516833,20.394498733260935,2.948598055542684,-5.324781286357538,-5.590524427034604,-1.3617114270456865,97.4784510161395,-32.75576172353898,-6.624623024386356,9.137266168781988,-14.97064842884176,7.603026043086725,118.98136022438872,-35.21780233513323,10.376283606797987,111.90476190476195,-19.04761904761907,-3.6000523494186254,0.2532654383898833,1.8888558067821335,1.5900740460685996,1.0665121816533816,0.9878239772527048,0.2100770387884641,0.6604767690573748,0.0710098908797202,0.3453435860720657,0.1108731543727907,0.5105256750768581,0.7781482256958883
320,0.0,34.64912280701755,48.7719298245614,-14.571271499117744,17.272388877856603,-25.830064074335247,3.8353536441639413,27.924629744110764,-40.52594242692744,34.93118905526349,11.412678720323699,-31.633971208758226,-4.591744243952567,55.92566626208884,-47.18875735248588,9.722893370506004,71.86311787072246,-11.406844106463875,20.183878988450495,-0.1720414724073226,1.9388361002324963,1.4882696885177618,1.3972285660286532,0.6378030515525489,0.2666870452547164,0.3534903791613134,0.0988612679201854,0.5976156133983932,0.332811525639077,0.461966545330724,0.564939402476988
320,1.0,-3.6192544335866828,38.472674629026415,-3.043167163169569,18.626006294327002,-8.681966282662367,-0.024728051607558754,65.65767866206451,-15.494864082997905,18.698329672864133,19.247045995955816,-21.71424698614729,-19.56272304712362,90.93688390921358,-26.65852913499943,9.165481809074727,59.52380952380951,16.66666666666665,15.749567306325174,-0.1720414724073226,1.9388361002324963,1.4882696885177618,1.3972285660286532,0.6378030515525489,0.2666870452547164,0.3534903791613134,0.0988612679201854,0.5976156133983932,0.332811525639077,0.461966545330724,0.564939402476988
321,0.0,22.280701754385966,25.263157894736832,-7.746995375041688,10.949627163388943,-16.064410846986977,1.8279886971253934,14.15596184381247,-10.728898810729703,17.779260694881273,0.2046473913469793,-36.330094939877455,1.0401421646183184,39.5333381883384,-20.707976300415044,-3.2572824356768004,39.16349809885933,11.787072243346008,9.962311126994768,-0.0879370919368281,1.904946123105193,1.0398004961792264,1.2305207991783564,0.7413473856295356,0.0499427901374722,0.2334965200963271,0.2486123380379045,0.3612472105729114,0.4425821138212281,0.4584433349367954,0.7589082813472761
321,1.0,-0.7962359753890813,21.78791169019181,-0.7730543163719794,10.135340240618152,-5.748028958227769,-0.2687851529052043,28.562098047948847,57.845546169731946,-6.253454835338879,1.0689700535212454,-37.26872299861941,11.543540065534918,34.58236314812373,29.9146307145274,-1.5422280920718734,27.380952380952372,91.6666666666667,-6.592102857527404,-0.0879370919368281,1.904946123105193,1.0398004961792264,1.2305207991783564,0.7413473856295356,0.0499427901374722,0.2334965200963271,0.2486123380379045,0.3612472105729114,0.4425821138212281,0.4584433349367954,0.7589082813472761
322,0.0,16.7543859649123,47.10526315789474,-4.223400224327034,-7.094288645461488,-24.07987857577727,-2.1991491445865208,21.41377221291856,-26.198331962647657,16.294846954227715,35.033970607191335,-19.449637448007817,-15.297653343062967,31.29196667048768,-36.348617022451,7.889953143705708,41.44486692015208,8.365019011406849,12.106841658691788,0.4446837155187191,1.1740799663802366,0.9806631146690692,1.090303796322796,0.9220433350411344,0.1545109486900337,0.2024495662074116,0.1576079328887282,0.557811424070543,0.1200030242639532,0.3600940218039903,0.6930930061306086
322,1.0,10.115816141874756,36.51827723488958,8.906927343826965,-19.66733218137955,-8.756121670534078,-2.5424064189937923,50.3708844546632,7.485316418369736,-6.498109790046858,6.600169901242348,-20.653768636206614,6.624701652751086,60.11587507431795,3.372951332332086,-8.004689961936062,65.47619047619047,46.428571428571416,2.6492762305015516,0.4446837155187191,1.1740799663802366,0.9806631146690692,1.090303796322796,0.9220433350411344,0.1545109486900337,0.2024495662074116,0.1576079328887282,0.557811424070543,0.1200030242639532,0.3600940218039903,0.6930930061306086
323,0.0,25.0,75.08771929824563,-7.315267093008737,0.48332127656649515,-30.725280009395206,-0.023342663993108914,31.383835241214687,-29.620356196376907,20.74127984365395,83.73281184274018,-28.94940819521348,-27.13312549607627,43.17997440082697,-41.23704197692576,11.714886327342477,63.49809885931561,23.193916349809896,13.615409875732507,0.5754993717087691,1.0411621274595353,1.0577084264548895,1.3181925847708758,0.8448942624644521,0.6234744635333181,0.1052295283451684,0.2934201862436275,0.6940756523088394,0.2417829161839079,0.5175415206265424,0.7874493035548091
323,1.0,12.14259862468332,47.79225479551212,17.70830165974635,-24.268725634633793,-11.234305043370185,-3.840819959394448,56.10703704415121,38.90000622828709,1.681895809462297,48.784551677647144,-33.01188988727115,-1.8721521896114868,69.8310438016059,27.947148245758257,-2.151792279101894,74.99999999999997,104.76190476190474,19.552306865249093,0.5754993717087691,1.0411621274595353,1.0577084264548895,1.3181925847708758,0.8448942624644521,0.6234744635333181,0.1052295283451684,0.2934201862436275,0.6940756523088394,0.2417829161839079,0.5175415206265424,0.7874493035548091
324,0.0,29.385964912280716,56.40350877192986,-12.739878366813496,63.98752742884446,-27.884777340198962,14.896734813676415,31.29916553931771,-40.35300777944643,25.225660726608766,28.635831016082047,-38.025608913633846,-12.232399543122696,49.37828180655344,-52.57892674329672,12.434647475498096,69.2015209125475,-6.8441064638783295,12.55542341709018,0.4015778071413934,1.660446899947458,0.8997093870380886,1.438368119209135,0.8914035985813482,0.1431021748997111,0.5764318292053864,0.2954870943459142,0.6480135424544267,0.3615772279111331,0.7112544058610211,0.6116420414462457
324,1.0,9.464350343829175,43.28628302569668,10.604246556165942,-11.806156810433277,-9.608821724137917,-1.9414984770648402,32.760316739579444,35.620296595822445,-5.589251922432048,16.787755728972176,-37.37880130951786,0.91680902216561,45.12564402388222,10.754367938662979,11.498198012698424,45.238095238095234,94.04761904761907,5.049844976800255,0.4015778071413934,1.660446899947458,0.8997093870380886,1.438368119209135,0.8914035985813482,0.1431021748997111,0.5764318292053864,0.2954870943459142,0.6480135424544267,0.3615772279111331,0.7112544058610211,0.6116420414462457
325,0.0,48.59649122807019,45.526315789473706,-6.93702220966621,28.70186258970213,-22.734311488482785,5.016334671875322,40.447578995641976,-17.461319398092623,11.844379669053184,35.129591544624425,-35.34068106762873,-8.616230237896838,70.79511872558646,-30.934857687125273,15.773552262902824,107.98479087452475,20.152091254752836,5.010283993654113,0.5740677562242587,1.5376468594553694,1.162684687111548,1.1315285836041158,0.6893258440579599,0.06478272661402,0.3293947461366869,0.2908693587126066,0.5313408860356502,0.3990118520305126,0.3037639010329401,0.665915961913492
325,1.0,13.355048859934836,34.25624321389793,12.714214509797328,-24.480422554808268,-8.295713299811148,-3.405292781464553,113.41571534584203,52.73349683010273,-10.928500517923823,8.803854524921718,-30.101928556011405,1.783339222121283,154.9880615014913,41.617792836554266,-13.370196806065593,141.66666666666669,104.76190476190474,1.984979822003119,0.5740677562242587,1.5376468594553694,1.162684687111548,1.1315285836041158,0.6893258440579599,0.06478272661402,0.3293947461366869,0.2908693587126066,0.5313408860356502,0.3990118520305126,0.3037639010329401,0.665915961913492
326,0.0,56.22807017543858,45.87719298245614,-16.949947267616004,361.8681560352982,-26.1156864331045,25.334388646426255,44.473638748010714,-35.07259672670489,42.597557400920884,55.68038841813843,-49.24373425771543,-13.97082499052602,78.0433353721197,-51.32546898188841,26.689333197818655,125.09505703422055,-5.3231939163498225,25.598589321476762,0.5987160097895892,1.5940890568360475,1.255542122742491,1.2738543446016568,0.6189203913577002,0.3856889216718656,0.1851153196827171,0.0515436894544747,0.5954209342986656,0.5955795186664772,0.7212929892710132,0.6338817125587557
326,1.0,14.259862468331509,38.23742309084328,14.010484270350165,-23.33770907314546,-9.066066599816814,-3.928510859597467,137.69849071284958,-21.325417238420975,-10.157592605637866,33.73453142652878,-45.10186895641783,-0.526837521758583,173.66016404277858,-28.618692307132775,-15.771365172604135,171.42857142857147,8.333333333333325,4.357124829364034,0.5987160097895892,1.5940890568360475,1.255542122742491,1.2738543446016568,0.6189203913577002,0.3856889216718656,0.1851153196827171,0.0515436894544747,0.5954209342986656,0.5955795186664772,0.7212929892710132,0.6338817125587557
327,0.0,9.122807017543867,53.6842105263158,-3.1795588200795866,6.999501743289938,-27.86694010440076,2.554003762120294,5.037781900310345,-38.25085629607815,26.970785400373455,27.257554917968683,-45.18714987863945,-14.224744476353113,18.16476876630717,-52.54699002651899,10.564322925354631,14.448669201520925,-5.3231939163498225,23.923508278995207,-0.0252120044527371,1.1864231019740188,1.2689363656077928,1.5076083353384553,0.9790606626045733,0.313111922473932,0.5275269510937891,0.2855646505067168,0.6350701507864782,0.5772741621324642,0.5806840250237574,0.6625049693090026
327,1.0,0.23525153818311217,41.9290626131017,0.10868956490406312,8.480585724616386,-9.508706932337741,0.03056263857177388,28.446033783406065,35.22582140212882,12.398656275789044,17.91872070707552,-43.87029107987549,2.6087447634893235,19.05582904889016,8.409538636036773,18.945709787858167,28.57142857142856,91.66666666666666,12.686672087879014,-0.0252120044527371,1.1864231019740188,1.2689363656077928,1.5076083353384553,0.9790606626045733,0.313111922473932,0.5275269510937891,0.2855646505067168,0.6350701507864782,0.5772741621324642,0.5806840250237574,0.6625049693090026
328,0.0,41.66666666666667,36.66666666666667,-10.60907275776184,9.329961159848764,-20.862597924702598,1.9631619952959145,33.36598916523714,-22.45841967557707,21.89260516433469,42.29914087684925,-32.402707097410996,-5.638747047250314,63.77309278900627,-30.947883758869178,7.910366428534288,88.21292775665401,6.083650190114076,11.31114356863355,0.3092496865239608,1.3713519412524788,1.5799168046711598,1.4440042685089054,0.8274780737817096,0.4842373661883983,0.3895085339265405,0.2684588896427783,0.4803384237777335,0.3762842877295169,0.3872619364257569,0.6953770380609438
328,1.0,8.885269634455284,30.96272167933405,4.199554484023782,-6.2437636909632115,-7.956495342230497,-0.8440907871537728,104.50204216177906,31.15430693937451,1.6303916043737487,23.028475595155108,-30.567367648594367,-1.8422161670225923,127.68456236068499,41.540382512567845,-13.810466224399498,122.61904761904762,71.42857142857142,5.884050002293351,0.3092496865239608,1.3713519412524788,1.5799168046711598,1.4440042685089054,0.8274780737817096,0.4842373661883983,0.3895085339265405,0.2684588896427783,0.4803384237777335,0.3762842877295169,0.3872619364257569,0.6953770380609438
329,0.0,25.526315789473685,26.57894736842106,-8.424439452723664,0.8036539851424385,-18.341788116499945,1.0039191151492322,34.90042782418064,-24.692280304301374,16.906846745893066,50.2053937259753,-24.720274820482558,-9.417660422204088,44.3143322175761,-31.869673799678644,3.0697408677982763,68.8212927756654,-4.94296577946769,8.609504136643418,0.5502041802912212,1.0655028211677222,1.0789421675928916,1.333462482223684,0.7094323359924719,0.2802830711404446,0.2530521489958139,0.1120202376237261,0.4131117555796615,0.2581827305777923,0.5940204374173806,0.576584661471572
329,1.0,12.233079985522966,24.502352515381844,8.396733613971685,-22.65047225087039,-6.222999770983984,-2.913276805884668,69.64224996627402,-4.326734847950764,-0.977417217432297,25.35243023474436,-22.502635979714782,-15.975300911553159,83.89724467410919,1.9504315989406606,-8.994658867021954,90.47619047619051,19.047619047619047,7.348277675980364,0.5502041802912212,1.0655028211677222,1.0789421675928916,1.333462482223684,0.7094323359924719,0.2802830711404446,0.2530521489958139,0.1120202376237261,0.4131117555796615,0.2581827305777923,0.5940204374173806,0.576584661471572
330,0.0,23.15789473684211,46.66666666666666,-7.364486740160925,10.989017234000453,-24.761453545502366,1.7193221094570443,23.271091363791353,-23.6919529990095,16.902969696908876,13.71588868265663,-28.85814776562278,-1.7665297609628983,40.24564888056543,-40.91224237841779,10.065567942773024,51.330798479087456,11.787072243346008,9.652765065931716,-0.1975220165888423,1.449480157659025,1.7807574577641692,1.113811678872281,0.954880045080332,0.316179776382254,0.3019850532824181,0.2664903855307857,0.5692817770174217,0.1415423787042288,0.6720894750506342,0.5051104733934957
330,1.0,-4.777415852334421,37.15164676076728,-2.127520481027778,15.197815767856703,-8.633772015166485,0.962844324318235,66.18708580023163,40.041116407234846,2.5914336978980934,23.285206912807954,-24.408390165128992,-7.909777299813636,38.37532035011908,35.3361232708123,7.033776493415189,58.33333333333333,91.6666666666667,0.4240750116659475,-0.1975220165888423,1.449480157659025,1.7807574577641692,1.113811678872281,0.954880045080332,0.316179776382254,0.3019850532824181,0.2664903855307857,0.5692817770174217,0.1415423787042288,0.6720894750506342,0.5051104733934957
331,0.0,28.333333333333364,28.157894736842092,-5.647314021725647,10.754164879083516,-17.836926836704027,2.398639459150953,31.313526463038464,-12.051297228305135,14.17664088391053,36.331611561150545,-36.79618643962919,1.0124684655186567,47.53997173299109,-26.452188657451803,6.8750531234293755,68.06083650190115,12.547528517110273,8.759401570994156,0.0261736825175477,1.731872543114316,1.3629182563875504,1.363230487665158,0.713789823158848,0.636625613943376,0.1779067385615382,0.2457880906881838,0.4064718202439624,0.4114620026898934,0.6718618707912427,0.5957968480936912
331,1.0,1.2848353239232724,25.533840028954025,0.6931525718139486,7.295039908350831,-6.463130586501375,-0.942937682032996,59.773635569648405,48.373314523224686,-0.6522978321704898,34.2204538325656,-38.867702424910355,2.4885350220437474,63.14401616009106,34.09337573407869,13.518346611909138,61.904761904761905,85.71428571428572,0.16953945852447028,0.0261736825175477,1.731872543114316,1.3629182563875504,1.363230487665158,0.713789823158848,0.636625613943376,0.1779067385615382,0.2457880906881838,0.4064718202439624,0.4114620026898934,0.6718618707912427,0.5957968480936912
332,0.0,30.614035087719294,8.684210526315805,-11.327177237807762,6.017220621290176,-14.35271702208497,1.1185993782979686,34.00301849301086,-31.66547146371137,30.122586758531543,45.00253175296949,-21.129003021483616,-5.882334552575275,50.68290502179005,-46.50515045973918,12.319159344942054,74.52471482889733,-25.47528517110267,18.601251223622857,0.1888847447565084,1.8257860440246,1.170760516045137,1.1402114158417775,0.9024925635187852,0.3640812499654047,0.4223014036899083,0.0289496111124962,0.3221857035204556,0.1028977402212086,0.7105781521030194,0.5448257906604032
332,1.0,5.266015200868623,18.440101339124126,1.6031158205798146,-3.235397982872068,-4.940750844798925,-1.647214927424412,62.00691005362822,-40.520778042799876,9.965418393973557,25.742611960763774,-11.04417396267624,-15.094740383299621,55.55820673504341,-45.11269660911742,18.70974710909863,70.23809523809523,-29.761904761904766,11.782254339002751,0.1888847447565084,1.8257860440246,1.170760516045137,1.1402114158417775,0.9024925635187852,0.3640812499654047,0.4223014036899083,0.0289496111124962,0.3221857035204556,0.1028977402212086,0.7105781521030194,0.5448257906604032
333,0.0,51.929824561403514,44.21052631578948,-16.11385644480712,241.09168876429257,-25.484692068677383,23.16034389509727,39.38806455956818,-40.17380743589738,39.19478354363714,91.69909482757674,-19.97389375582478,-23.02130763826944,73.94457338461586,-46.70126016165159,19.720566513048745,111.02661596958177,-13.688212927756648,23.18100988847421,0.5703481637833709,1.3385325327265716,1.4006164333181703,1.428837628981423,0.8583806974366692,0.7236565793434675,0.3412583886635849,0.0581648545960888,0.5729999737301846,0.1336360124450979,0.2163419706398013,0.5890629694350377
333,1.0,12.794064422728901,36.663047412233055,12.599470596352713,-20.393004989511166,-8.784698737761454,-2.952149195366549,113.28597571418358,-24.92428902995618,-4.839379723654957,54.109859908996924,-15.563362516063828,-11.23439822125044,146.30343370655234,-33.721925184312276,-2.6467730288016966,140.4761904761905,2.3809523809523725,7.984785704364095,0.5703481637833709,1.3385325327265716,1.4006164333181703,1.428837628981423,0.8583806974366692,0.7236565793434675,0.3412583886635849,0.0581648545960888,0.5729999737301846,0.1336360124450979,0.2163419706398013,0.5890629694350377
334,0.0,29.47368421052632,38.50877192982458,-8.01109326589684,8.394801622221415,-21.39253902544884,2.4195173131253522,32.84427751904613,-20.955863792779628,12.747648202098084,19.466579720410127,-31.840966576968455,-6.287934499136005,49.59684409173366,-29.52866541049104,4.87910761687842,71.4828897338403,9.505703422053259,4.77014547986232,0.3607384312063197,1.2730284168308814,1.2733302693777608,1.5003098967666042,0.9126587505753676,0.0547965374129589,0.2714276245942933,0.2371975977863784,0.486199395909389,0.2835328088525341,0.4657879822895985,0.6992847153894012
334,1.0,9.265291349981887,31.632283749547586,6.077800516353271,-9.419805048020757,-7.441834629422717,-1.9905851568462918,63.59965074409906,37.18602342225854,-3.8259069978302307,-2.0687153887240295,-27.123100248341427,3.4937071393099095,61.37157624345508,30.107043565664515,9.457729365682077,78.57142857142858,79.76190476190477,2.6919174119471867,0.3607384312063197,1.2730284168308814,1.2733302693777608,1.5003098967666042,0.9126587505753676,0.0547965374129589,0.2714276245942933,0.2371975977863784,0.486199395909389,0.2835328088525341,0.4657879822895985,0.6992847153894012
335,0.0,49.38596491228069,-3.508771929824561,-11.960768549200541,4.626773091547687,-8.885019931267957,0.135115354518911,30.898501260820787,-34.497386181778445,43.149970966005945,10.886084562555641,-36.341726642280356,-1.0547794674958144,71.73893204139654,-47.59136387184394,26.62153916841461,95.05703422053232,-36.88212927756654,31.346016869558756,0.1137112145672302,1.8347979174155244,1.6723867424058767,1.0091867309442484,0.8933203445161628,0.1214110032712142,0.4637029959381472,0.0332375887359102,0.2001083623128106,0.4974016738106789,0.7066388234873062,0.6086389084258153
335,1.0,4.234527687296419,11.56351791530945,-0.12548421352169825,0.713948031095013,-3.530876025520935,-1.4222736495187682,105.37265522880519,-31.463019829526516,-2.4383795047019596,9.354130663845094,-32.49247508076788,-10.104106747656438,107.08889569606335,-38.821577242760085,-6.265790882655331,114.28571428571432,-23.809523809523814,-2.3183335455656984,0.1137112145672302,1.8347979174155244,1.6723867424058767,1.0091867309442484,0.8933203445161628,0.1214110032712142,0.4637029959381472,0.0332375887359102,0.2001083623128106,0.4974016738106789,0.7066388234873062,0.6086389084258153
336,0.0,30.08771929824563,1.403508771929829,-9.246417041939935,6.630170085403808,-11.613707178383804,1.0438163803219602,24.21439081648995,-35.5512419266435,20.357243003859637,47.88306680039178,-24.39605513991302,-18.992739828725426,50.00355669555137,-43.19404314972215,13.527338096201213,60.83650190114069,-34.60076045627377,11.385967379722553,0.1326309539840368,1.9295108201630695,1.0625080742760653,1.0961293770051594,0.7552702836555465,0.6180824933785839,0.697845015207689,0.0852695135885222,0.2367199572092521,0.4250015178819697,0.2879221582582714,0.6445489062336427
336,1.0,4.50597176981542,13.427433948606593,0.9808443166511971,-1.5504032499459752,-3.879035495540706,-1.0746800248784938,45.786064662061875,-24.4096091576113,-3.336985948497695,26.1287510608893,-22.040022307389396,-13.13371961551768,58.04045858476044,-24.3149138586929,-1.2848957923767834,52.38095238095237,-14.285714285714302,-2.5050749630452396,0.1326309539840368,1.9295108201630695,1.0625080742760653,1.0961293770051594,0.7552702836555465,0.6180824933785839,0.697845015207689,0.0852695135885222,0.2367199572092521,0.4250015178819697,0.2879221582582714,0.6445489062336427
337,0.0,12.368421052631584,48.7719298245614,-5.8766690076482275,7.882854233455849,-26.30353700025382,1.9652548499475841,14.251991490732774,-22.174190250311533,4.756007512769744,2.7290525831656476,-46.86092546866454,-3.2085932681166884,23.906097600692267,-46.80156583648395,3.3537256311656494,28.136882129277563,15.589353612167312,-0.9119230115988031,-0.1431583955329874,1.1538495515265452,1.4600977075338082,1.3603098318336135,0.7993893137333804,0.0312070004213427,0.3367554466744121,0.2616903449392207,0.5972212241981547,0.5341348216800106,0.7975588346361395,0.8528062923914587
337,1.0,-2.406804198335144,39.64893231994209,-2.7087761430771184,12.599343155352827,-9.85729620263105,1.2610320069362357,26.84813700972093,33.01702552644905,6.363684108886947,0.7580357620810663,-42.01252755405155,7.982330106457846,43.12855357296242,20.46941286260413,3.947140148530437,23.809523809523814,85.71428571428572,3.4887259000440984,-0.1431583955329874,1.1538495515265452,1.4600977075338082,1.3603098318336135,0.7993893137333804,0.0312070004213427,0.3367554466744121,0.2616903449392207,0.5972212241981547,0.5341348216800106,0.7975588346361395,0.8528062923914587
338,0.0,16.052631578947384,-0.35087719298245723,-3.8157754293123736,12.578754455514618,-10.33661387351329,0.7348482130163703,20.488511706339896,-26.740487314066197,17.13561591714301,4.590454469923011,-40.0557672085113,3.601791888262662,29.74107934578334,-45.7539243875799,14.682219381690608,39.92395437262357,-27.376425855513318,13.538276791458467,-0.0060207552045881,1.401662755132992,1.2220436722757386,1.5950891681203831,0.909229939815518,0.1060367796783275,0.5604871367982137,0.1148239525786767,0.2268730747706752,0.4935742469341114,0.648079379770029,0.7328817513719572
338,1.0,0.6514657980455807,13.10170104958377,-0.3139161497974552,9.188671186947083,-3.5707265672130895,-0.6124513340862947,28.85215224944535,-10.407325318567972,15.188119948910561,-3.956073556459938,-36.0106033368716,13.678539139647938,26.45156658006269,-11.493496665706292,10.762165539132518,29.761904761904745,1.1904761904761862,14.884792404347102,-0.0060207552045881,1.401662755132992,1.2220436722757386,1.5950891681203831,0.909229939815518,0.1060367796783275,0.5604871367982137,0.1148239525786767,0.2268730747706752,0.4935742469341114,0.648079379770029,0.7328817513719572
339,0.0,23.42105263157894,35.701754385964904,-6.677060486246944,3.425800903184739,-21.57082118419552,1.0105046570000553,27.539957876423603,-27.909920959905943,22.21914733997037,25.170753104632524,-26.626066147463014,-5.173872682335512,41.32134078072291,-39.81833929364777,10.617651176449394,57.03422053231939,-2.281368821292773,15.660933990706729,0.1861627781878697,1.3154212795596916,1.289033737056545,1.366218307628103,0.7169174889528683,0.3279884382050675,0.1699816424033455,0.1282344899706421,0.5028443040223496,0.2033928428700981,0.694155032395546,0.5384712282431747
339,1.0,5.3564965617082905,31.577994933043783,2.8635089587644824,-2.6228655777489562,-7.2070176580264045,-1.437292192201589,59.40006157843158,6.036913898410723,3.109688081920936,24.82221386463528,-27.17603046709146,2.129701518461169,65.91898501328168,-13.063747506854472,3.3206827100611847,67.85714285714283,39.2857142857143,6.221722563220022,0.1861627781878697,1.3154212795596916,1.289033737056545,1.366218307628103,0.7169174889528683,0.3279884382050675,0.1699816424033455,0.1282344899706421,0.5028443040223496,0.2033928428700981,0.694155032395546,0.5384712282431747
340,0.0,35.701754385964904,7.631578947368434,-5.751278090628431,29.382060342149273,-11.622848176936262,3.4456764269223505,41.33508749462407,-27.904405572433745,26.817877087787622,35.43496219415443,-37.31976475242716,-7.327571684865264,56.59176988628965,-28.09789999131258,10.899414032690768,90.87452471482888,-22.43346007604563,21.33780326924194,0.2874645206659309,1.7025237550135215,1.2638731265146894,1.4767960444715065,0.6832519117283011,0.3888706302033201,0.344229238982433,0.0618319514797039,0.2362920084058999,0.5617583237958105,0.3109305123377234,0.6721194521136187
340,1.0,7.455664133188544,12.830256967064791,3.0159057888913043,-4.918826517051855,-4.072677872474384,-0.5542822383738599,80.73908836452468,-11.169639798557895,-0.9843621600206021,27.11300293453649,-31.227095040917806,-17.992493597178683,99.65353306702993,-18.397061953182593,2.1378338499083327,94.04761904761907,0.0,2.4243611609992666,0.2874645206659309,1.7025237550135215,1.2638731265146894,1.4767960444715065,0.6832519117283011,0.3888706302033201,0.344229238982433,0.0618319514797039,0.2362920084058999,0.5617583237958105,0.3109305123377234,0.6721194521136187
341,0.0,37.36842105263158,40.438596491228076,-11.110697054672315,56.06674548533239,-22.765345838198158,9.91362373839082,33.42245981998082,-20.61137997052327,14.670631135007927,53.511671097535476,-27.14363530243983,-5.013199111658695,58.93920730455744,-35.93168209267007,8.751900163714854,82.88973384030417,11.406844106463886,3.68824473055184,0.3264621540552931,1.6561668793008593,1.1699782126724112,1.5391177417359587,0.7558796454732113,0.5929305615756378,0.2566540859888989,0.1783925242961857,0.5188840472915061,0.1390122237712418,0.5480609563057337,0.556493474648084
341,1.0,8.740499457111838,32.62757871878392,6.994714438960159,-6.714835484511195,-7.59667735871955,-0.9440475129896875,73.03021368878149,9.086171455918457,1.6024969826787583,36.17024223259211,-23.895790750526867,-1.7378507076040495,76.7617145267976,3.8452346971306506,14.57431283837698,88.09523809523809,44.047619047619044,8.98841166843134,0.3264621540552931,1.6561668793008593,1.1699782126724112,1.5391177417359587,0.7558796454732113,0.5929305615756378,0.2566540859888989,0.1783925242961857,0.5188840472915061,0.1390122237712418,0.5480609563057337,0.556493474648084
342,0.0,23.33333333333334,59.64912280701753,-8.342680565777695,15.470306743137785,-29.66784705230916,4.582734768985919,35.08413274831119,-50.22291991222308,29.575993137589897,79.89351909812734,-41.160508237600425,-27.240344342892662,41.06714309366502,-61.90552191508638,28.41177617937991,66.15969581749049,-20.53231939163499,21.13435040453805,0.5232156039279587,1.0708154219295063,1.153353252673146,1.536723474428621,0.7461143140230415,0.4867087231183428,0.3914510047201166,0.0435779836930633,0.6840203300425037,0.4381837723202597,0.588182941647224,0.6177624225222581
342,1.0,12.05211726384363,45.07781397032211,14.894448949889894,-18.578507376282072,-10.592817002213694,-3.287860139986365,108.33519756968313,-36.55529580763924,-34.68845471615518,27.207012019883116,-35.196241506899554,-6.4255873359505,85.72010030684835,-49.74662418913922,0.9934226343429664,133.33333333333334,-8.333333333333337,-19.38910084767722,0.5232156039279587,1.0708154219295063,1.153353252673146,1.536723474428621,0.7461143140230415,0.4867087231183428,0.3914510047201166,0.0435779836930633,0.6840203300425037,0.4381837723202597,0.588182941647224,0.6177624225222581
343,0.0,28.596491228070175,36.052631578947356,-9.267222949717024,8.391376990736799,-21.771774496080496,1.0538596873991057,30.307829855892997,-27.975549485083306,18.36781352683916,34.20254487614187,-34.771042699428314,-8.995849208527229,47.65490546555229,-39.408830217324756,9.266556792429338,67.30038022813689,-1.9011406844106404,9.151510883577327,0.0833550118858085,1.4244091458860386,1.5443881942593063,1.4291400697157115,0.9526541986765772,0.4143047228885525,0.3138123709053199,0.1215266167478893,0.5039735267846528,0.454862162862368,0.4641674736385593,0.8465732191993219
343,1.0,3.0401737242128135,32.24755700325732,0.8440060939229443,5.226958819837146,-8.411952180866011,-0.31491791804934,69.78911022552636,-7.094644060285537,7.896095579912554,11.764900916948262,-34.59378409870661,7.371845227242179,69.5216598663351,-6.4747674473904056,-7.723984157838082,75.00000000000003,22.619047619047628,8.885895257292997,0.0833550118858085,1.4244091458860386,1.5443881942593063,1.4291400697157115,0.9526541986765772,0.4143047228885525,0.3138123709053199,0.1215266167478893,0.5039735267846528,0.454862162862368,0.4641674736385593,0.8465732191993219
344,0.0,20.43859649122808,36.22807017543861,-3.504395355118617,13.912301625935264,-20.42918627358461,2.769483993754296,25.69901382942956,-19.734445105182875,12.052423704290828,27.608234473254978,-21.960919858735007,-11.138534103845954,36.66404809257979,-30.24528928734177,9.460144587184761,50.95057034220534,9.125475285171092,8.783092422288604,0.1109068544991684,1.6889354030859458,1.0258718870843744,1.447548335432355,0.8378400860767183,0.3006284815341666,0.3345994628316676,0.2384447766808854,0.47280539216032,0.2540369199909553,0.2375957401059799,0.560359061740556
344,1.0,3.275425262395948,30.401737242128135,1.5860179196885316,1.7634261586384925,-7.026356257932653,0.18792544924797205,58.999763796350365,37.17250039043829,-19.95010456789639,7.578832781383316,-29.084390236962577,8.070894523541094,30.631072675334625,31.39643275511286,3.940162160746219,64.28571428571428,78.57142857142858,-18.406220127173857,0.1109068544991684,1.6889354030859458,1.0258718870843744,1.447548335432355,0.8378400860767183,0.3006284815341666,0.3345994628316676,0.2384447766808854,0.47280539216032,0.2540369199909553,0.2375957401059799,0.560359061740556
345,0.0,10.526315789473673,30.964912280701775,-1.2904647494127897,-2.67580831874511,-18.732883805169788,-1.3550818609777249,22.476148381190363,-22.382405460424735,-2.276771032573288,50.92235637799811,-23.251499675152644,-9.771714535935239,20.626921881663996,-27.450327970128228,5.9540870030124315,34.980988593155885,1.5209125475285301,-3.2140493495473628,0.211321766991907,1.014189496813084,1.2246646663326213,1.1412404325551069,0.7059673638913835,0.6445595416923174,0.2831241357998605,0.1637656081732942,0.4298124161887937,0.2681855609855378,0.3242674740938804,0.8556203150812356
345,1.0,6.369887803112562,26.818675352877296,3.176607216125138,-7.3298864589878,-7.117559098810567,-1.150329567085162,34.23611459061093,11.984555841284639,13.509441550757018,16.094110988170506,-26.228292532399745,17.947798993686114,52.273808857304175,18.847320512872876,-10.394818836440134,42.85714285714286,41.66666666666667,16.75064710088141,0.211321766991907,1.014189496813084,1.2246646663326213,1.1412404325551069,0.7059673638913835,0.6445595416923174,0.2831241357998605,0.1637656081732942,0.4298124161887937,0.2681855609855378,0.3242674740938804,0.8556203150812356
346,0.0,45.96491228070174,59.8245614035088,-17.83739632121759,19.22313206587869,-29.96694623601609,7.172308749303458,39.034877438027934,-55.72588676992007,46.26288212927563,49.14246298856002,-40.724002921283464,-11.792290698478203,68.37296404193145,-61.72589697226838,32.137226760269556,102.28136882129277,-29.27756653992396,28.636997020778377,0.1942944497189392,1.9134097305578284,1.4377013408563308,1.3791473428368044,0.8398054021505099,0.6116571695646288,0.4833205786214849,0.0342972860074524,0.6851165297156991,0.5243443981956882,0.2972323981937715,0.8100291123463541
346,1.0,5.012667390517533,46.19978284473398,4.1560361790381695,0.47324259875891617,-10.7471867916476,-0.5858357822917437,84.58378279913292,-53.44530000307599,19.16889854008872,41.67714568608534,-31.589047956793713,-11.318367938741602,96.50167890803883,-47.91549263581091,-1.2194104960912,94.04761904761907,-32.14285714285714,23.56577528113053,0.1942944497189392,1.9134097305578284,1.4377013408563308,1.3791473428368044,0.8398054021505099,0.6116571695646288,0.4833205786214849,0.0342972860074524,0.6851165297156991,0.5243443981956882,0.2972323981937715,0.8100291123463541
347,0.0,36.49122807017544,14.210526315789473,-11.630183779071125,1563.0265681210922,-17.02622820737606,18.04419684941876,41.460467883639865,-44.76016125651715,29.66686962528058,66.1632837907083,-27.580354200886415,-8.923921391217826,58.1719859698626,-52.97006082841151,24.37914646496808,92.39543726235739,-36.88212927756654,17.905018314033118,0.5475653473912423,1.8913305856583171,0.928425375081939,1.4826665497069291,0.7939157524927457,0.6986188787938269,0.5659876886154237,0.0032762349429907,0.3957404418976078,0.3679795634450752,0.2807208948448416,0.5739056413084215
347,1.0,11.88925081433223,23.95946435034382,6.192058804772094,-17.43609047484689,-6.097899413457997,-2.141341191801782,101.22667521748924,-57.63619325508847,-12.720668759908804,45.586072077397574,-28.554750908578363,-2.4886318118786943,87.43931109111752,-55.1360100226667,-5.316434275244042,125.0,-47.61904761904764,-6.252035698133351,0.5475653473912423,1.8913305856583171,0.928425375081939,1.4826665497069291,0.7939157524927457,0.6986188787938269,0.5659876886154237,0.0032762349429907,0.3957404418976078,0.3679795634450752,0.2807208948448416,0.5739056413084215
348,0.0,35.08771929824559,32.719298245614034,-8.730716536340077,568.4355359506883,-19.806684145647445,19.693325020799257,34.75177534352305,-23.6866753907344,24.51656538259661,35.36264863198015,-35.701312951792396,-5.87091599624503,56.40742247093302,-31.230018506206658,8.067524349364263,81.74904942965782,1.5209125475285301,15.388871948924185,0.3978319316120314,1.776190354541784,1.0157234849208767,1.565791565716177,0.6992145599687161,0.3671365926351932,0.3927857511511379,0.2802537882515841,0.4555741407268056,0.4081377915608565,0.502085418734846,0.7129853880362846
348,1.0,9.50054288816502,28.718783930510305,6.981761424994559,-9.322148776858386,-7.234302427379912,-1.8322999798457085,65.27723240621974,48.90920067402911,6.3117159602758655,11.100413033467515,-28.8108402012596,8.999219683395232,79.78261839510861,29.387697588373808,3.387586687271771,80.95238095238098,91.6666666666667,13.36744029930179,0.3978319316120314,1.776190354541784,1.0157234849208767,1.565791565716177,0.6992145599687161,0.3671365926351932,0.3927857511511379,0.2802537882515841,0.4555741407268056,0.4081377915608565,0.502085418734846,0.7129853880362846
349,0.0,14.649122807017555,7.719298245614037,-7.05403114387344,-0.4465282396596826,-9.783224922684719,0.519220037148882,17.20570782885713,-13.55941423837901,-1.2377275559457557,16.340906693370382,-25.52008162489968,-11.104890474186613,27.759812300270916,-26.568903123785248,-5.159810997469116,34.22053231939164,-6.8441064638783295,-8.51452179253894,0.1387026795555858,1.2831398894498314,1.082860211096102,1.0488309761574317,0.8828168540131713,0.1117364371675067,0.2544130006613248,0.0477859598621817,0.2285677220469934,0.2968153751699645,0.497732505182094,0.5066880342931581
349,1.0,3.637350705754594,12.739775606225102,1.7562088205873572,-4.5304551877697214,-3.8112950361113174,-0.7994307817323909,32.0200783691873,-14.211475081841328,-9.312283846757019,-8.341475864431281,-20.980844290017664,0.8559999098994298,30.164302232127447,-19.660882457300644,4.584692604690144,36.904761904761905,-3.571428571428581,-7.3835495962739195,0.1387026795555858,1.2831398894498314,1.082860211096102,1.0488309761574317,0.8828168540131713,0.1117364371675067,0.2544130006613248,0.0477859598621817,0.2285677220469934,0.2968153751699645,0.497732505182094,0.5066880342931581
350,0.0,12.631578947368439,44.56140350877193,-5.947017831218049,7.50390314963385,-26.88573246724313,2.4871800559623125,7.864708676840726,-39.10033242572158,18.307457506992808,31.29471906377539,-34.77099394906502,-17.00674193953833,24.17913450125124,-59.32139684696298,12.472329730008846,21.292775665399265,-12.16730038022813,12.659660165130301,-0.1909497585066482,1.5224618979025513,1.1239230989410705,1.0295487580911218,0.8496295205175128,0.4489891525362847,0.5029621507353526,0.1835109447122299,0.6094429587240637,0.3039749844168669,0.7572634151631104,0.7046826096743135
350,1.0,-4.560260586319231,39.79370249728555,-2.9835518567206343,12.143164804648809,-9.392901404084753,0.09179835290435978,25.980364168095328,-5.412627905130241,6.386858534157902,7.770780669893251,-28.806796070555396,6.2944393342951654,24.996740951829622,-10.321614581444827,14.760056045438752,20.238095238095234,32.14285714285716,3.3419765846924854,-0.1909497585066482,1.5224618979025513,1.1239230989410705,1.0295487580911218,0.8496295205175128,0.4489891525362847,0.5029621507353526,0.1835109447122299,0.6094429587240637,0.3039749844168669,0.7572634151631104,0.7046826096743135
351,0.0,14.912280701754387,28.421052631578945,-4.580220359040044,8.86952442742366,-18.806920350282795,1.18555551674433,16.406522387053002,-22.975647910968313,12.449775049897971,24.941079287070657,-19.103329766316833,-9.781869807755816,28.13655244084523,-29.89397197584347,2.0410993167492064,33.460076045627396,-1.1406844106463865,8.027532108626525,-0.022718308791899,1.2596105756391671,1.3534350967431283,1.525962983524507,0.9268897683428904,0.2905581498409561,0.1606086253820153,0.1073184581737565,0.4223002440825384,0.10191516879394,0.3967147241931961,0.8058857039439133
351,1.0,-0.2714440825190234,26.909156713716964,-0.8322198476405251,9.15476320326032,-6.898840876016054,0.23012697679831717,24.233811975354502,-6.037005079365709,23.748370393085594,23.130128470654565,-14.26520095464191,-9.551527826538642,30.69578525602743,-1.0896265456086796,22.58579591346015,23.809523809523814,19.047619047619023,23.111172096338706,-0.022718308791899,1.2596105756391671,1.3534350967431283,1.525962983524507,0.9268897683428904,0.2905581498409561,0.1606086253820153,0.1073184581737565,0.4223002440825384,0.10191516879394,0.3967147241931961,0.8058857039439133
352,0.0,22.982456140350884,0.7017543859649145,-6.801895036819117,7.648316019729462,-9.516648636258317,1.0187821000632091,24.34759513900504,-28.066342548478374,25.99202142818411,50.56649242211233,-27.37140971016817,-3.462215347224218,40.56536596036169,-41.51172228657214,10.883524350092365,52.47148288973384,-27.756653992395442,20.04654458444837,-0.0139446898764465,1.2011230176113503,1.575380439352609,1.5624368808073177,0.6698072780285955,0.7294719364232598,0.4469690094461938,0.088637890778661,0.2223725035614915,0.2768360038187351,0.637891705354902,0.5870506472819387
352,1.0,0.6333695258776695,12.613101701049567,0.6142523668635658,8.94192493713204,-3.962613444756302,0.48152065715563186,58.544337469009335,-11.054596241683068,12.421558696845558,35.38742210921533,-23.115494463649778,7.595814421415225,90.87336829924872,-12.486058327456961,-15.302505217730022,59.52380952380951,0.0,13.259812144152416,-0.0139446898764465,1.2011230176113503,1.575380439352609,1.5624368808073177,0.6698072780285955,0.7294719364232598,0.4469690094461938,0.088637890778661,0.2223725035614915,0.2768360038187351,0.637891705354902,0.5870506472819387
353,0.0,33.77192982456141,36.8421052631579,-11.131910435483094,14.800062918170266,-22.627832930058712,3.3526715929513617,31.35700192974291,-35.2405051750857,25.61459418843135,51.81582639472351,-34.84827797599767,-6.214709272890717,54.816605090287716,-46.1012344414177,15.320849831924722,75.28517110266158,-11.406844106463875,14.681292410734839,0.2031253613740429,1.589970097124256,1.3313302556377868,1.5158853662698504,0.6981822978935179,0.7438221870335836,0.6040709370108435,0.1930837514151149,0.5288527495454749,0.3968774217969181,0.2810642159747422,0.8859389756512949
353,1.0,5.247918928700668,33.74954759319579,3.8475242008631394,-0.19570763717051687,-8.549485949528247,-1.1950358062654098,66.39635534322825,0.44199569580114506,15.308037042220768,45.43858336719455,-23.082273713612643,-14.647774154986825,87.2095682051764,5.690259841149059,-4.709095400370167,74.99999999999997,34.52380952380953,18.945994528374776,0.2031253613740429,1.589970097124256,1.3313302556377868,1.5158853662698504,0.6981822978935179,0.7438221870335836,0.6040709370108435,0.1930837514151149,0.5288527495454749,0.3968774217969181,0.2810642159747422,0.8859389756512949
354,0.0,42.280701754385966,9.824561403508781,-10.051886176988646,378.84783875905043,-10.043461290054745,8.47323951014105,35.40038477317209,-15.547275692568396,27.37813009258423,16.8147699831108,-29.686836298525186,2.0468263309338486,64.55284761385242,-21.775911495707835,2.1528642378977114,92.0152091254753,-7.224334600760452,17.299261753648697,0.4513069131975324,1.6992908805680829,1.1521496137868763,1.485986341317854,0.7978795595678452,0.0155028214007913,0.3908197049784511,0.2750834397571199,0.2300965260934062,0.2744357433783131,0.7220506787861947,0.7438322812747784
354,1.0,10.712993123416581,13.916033297140796,3.9336841594943106,-12.546590688935721,-4.162070370122606,-1.2147929698668403,84.0466845489092,66.35718595696909,2.8310465068978274,1.7360711840292753,-31.08311818219438,6.548210097923112,98.05721628675144,36.40608226855744,5.196152152003108,103.57142857142856,89.28571428571428,6.957382006728152,0.4513069131975324,1.6992908805680829,1.1521496137868763,1.485986341317854,0.7978795595678452,0.0155028214007913,0.3908197049784511,0.2750834397571199,0.2300965260934062,0.2744357433783131,0.7220506787861947,0.7438322812747784
355,0.0,24.912280701754398,34.82456140350878,-11.63656110063851,14.31195206924567,-22.522109979472027,2.9092584159679635,25.748198432154943,-36.32342732528827,26.657004050835265,17.13738953330126,-28.21891484799587,-0.32606058145847605,43.16028738295168,-48.069751211345526,6.514620332379217,56.65399239543727,-14.068441064638781,14.918889805218697,-0.1369359372374737,1.567738655518884,1.4135638924019245,1.570419085332947,0.6120806738445023,0.3244355690724106,0.440720300400311,0.1536924281033257,0.5224400508535573,0.1600423089163025,0.6224898298087194,0.6685545863776895
355,1.0,-3.094462540716636,33.2790445168295,-1.355532177608465,15.999977260502884,-8.214816994915674,0.4657873570601767,58.407523956248085,3.6336901803811994,-4.524510261275516,13.354161161335764,-24.712417473557956,5.8836011419652445,57.414601752208185,-5.774133650990487,9.632486606618151,53.571428571428584,38.095238095238095,-5.862181722146431,-0.1369359372374737,1.567738655518884,1.4135638924019245,1.570419085332947,0.6120806738445023,0.3244355690724106,0.440720300400311,0.1536924281033257,0.5224400508535573,0.1600423089163025,0.6224898298087194,0.6685545863776895
356,0.0,73.15789473684211,34.82456140350878,-27.13230823176669,556.8539910727762,-25.015469250682255,25.858119039949123,36.255724716273654,-52.10255980118289,62.92975998385351,58.07092264557847,-32.67007663485114,-14.20752977821338,91.73850202932785,-66.04333706750216,45.251068338310475,134.98098859315587,-35.361216730038024,35.900612904960994,0.5942321247140423,1.5448706469386568,1.7538499239399612,1.3282712801487957,0.8539493592093956,0.3732322560770642,0.671108285417846,0.0588110808564196,0.575566058286035,0.308495326131749,0.6352831299775636,0.7285245581733047
356,1.0,14.187477379659775,36.355410785378204,12.513956172262652,-20.894493010069393,-8.677928662737177,-4.063290673611131,197.48363585919714,-45.711657486343704,-9.78941694780664,23.668465307848983,-26.392217228074145,1.117878045317977,216.78208690232816,-54.62891868929384,-7.6319609853584325,239.28571428571428,-26.190476190476197,3.109058707003154,0.5942321247140423,1.5448706469386568,1.7538499239399612,1.3282712801487957,0.8539493592093956,0.3732322560770642,0.671108285417846,0.0588110808564196,0.575566058286035,0.308495326131749,0.6352831299775636,0.7285245581733047
357,0.0,3.0701754385964897,57.36842105263158,-1.6950653071035493,6.189946088003695,-30.35905507159059,3.2725271610209994,-1.3466051654500544,-51.584218805546925,19.874773306832118,30.760341219364772,-31.613080548448778,1.887294973665954,6.386913676114947,-64.87809280351227,4.924352727275294,1.5209125475285301,-23.954372623574137,18.375623252268,-0.1477569030993489,1.383234567952105,0.8909740345630242,1.0279945250684042,0.9177912272548908,0.6283543924321702,0.4980503842430226,0.0962366006894917,0.6826894105595094,0.1215132855312322,0.7149604218486068,0.7715453563890878
357,1.0,-3.3297140788997592,46.01882012305465,-3.341290172175704,8.310341786228314,-10.71681564805268,0.6978118681496781,-14.869659987693428,-34.700845169214276,20.216133015226045,27.003050699108666,-15.788670592675125,-2.0185471870243,-9.5587376418373,-36.881463305020034,5.93826960600099,-17.85714285714286,-4.761904761904767,17.139248626176418,-0.1477569030993489,1.383234567952105,0.8909740345630242,1.0279945250684042,0.9177912272548908,0.6283543924321702,0.4980503842430226,0.0962366006894917,0.6826894105595094,0.1215132855312322,0.7149604218486068,0.7715453563890878
358,0.0,28.859649122807006,10.7017543859649,-9.8950261423864,4.360504542888521,-16.173910174325645,-0.2685321524531492,29.40910364239788,-37.13027500761649,28.511163433870724,40.910972147725566,-36.7611387263736,-11.899630217620283,48.604974673422575,-58.948597648848654,27.568198818609126,66.15969581749049,-30.418250950570336,18.809653229532376,0.2251131967886989,1.4057754545455228,1.2840363913617976,1.31378592331142,0.7409083530100453,0.4312163680063697,0.5999048706916936,0.0678592454540674,0.3875018421828559,0.51972610499936,0.6612869719996732,0.5181768278599216
358,1.0,5.863192182410404,22.964169381107503,2.9126000145773823,-4.556032011234334,-6.019701559513613,-0.6475975600258366,70.01267425708255,-34.055460525160605,-9.303493749264469,31.504382029817137,-35.32745728424423,-12.087477303932836,58.77152867516535,-45.76782591854578,18.044420481380907,79.76190476190477,-19.047619047619058,-6.103861478446726,0.2251131967886989,1.4057754545455228,1.2840363913617976,1.31378592331142,0.7409083530100453,0.4312163680063697,0.5999048706916936,0.0678592454540674,0.3875018421828559,0.51972610499936,0.6612869719996732,0.5181768278599216
359,0.0,51.57894736842108,52.01754385964914,-14.645121291122432,26.457436833433757,-25.374614900607572,6.36293519493214,36.81800983624812,-29.100890786022525,36.123615628086995,51.623129872550024,-37.41380917383103,8.066394476246819,73.97251673015136,-36.47372343881792,11.187895679138204,106.84410646387832,7.604562737642606,21.53079025033802,0.2892480776532256,1.7656869275460385,1.5818866692877869,1.4360113253932465,0.6994277265101019,0.6852198682589457,0.29106976438603,0.248081417889267,0.5830388968859164,0.2810434093515296,0.6444453635068375,0.6791861125614598
359,1.0,8.613825551936305,38.50886717336226,6.176927807313692,-3.6985200084902026,-9.335512042563366,-1.3440750100718102,130.21178671724596,37.18722657804483,-7.8918159400830135,43.939183433963166,-32.893187359767985,0.9682134882219695,157.09616151987964,10.916989184764603,-1.4459110290665045,150.0,89.28571428571428,-1.3933094303923976,0.2892480776532256,1.7656869275460385,1.5818866692877869,1.4360113253932465,0.6994277265101019,0.6852198682589457,0.29106976438603,0.248081417889267,0.5830388968859164,0.2810434093515296,0.6444453635068375,0.6791861125614598
360,0.0,18.333333333333336,22.894736842105278,-8.418312490963054,11.78130900547687,-16.892660132594393,1.249680526694208,27.07357779144004,-26.252188480460326,17.10095233291198,52.75845959536203,-36.06851837233934,-5.778249701549898,33.4021661835654,-32.82761517933142,-2.052925698233987,49.80988593155893,-9.505703422053235,8.967918833204822,0.0854067050867794,1.620863441846803,0.9951286756168564,1.4528859393813969,0.7777807784417271,0.7370671927369173,0.3167583078235615,0.1420886449696364,0.3917912054390946,0.4444230781944912,0.7249014448319324,0.5961328158167524
360,1.0,2.1353601158161206,23.090843286283036,2.385973746746961,2.8251371130941783,-5.986343356079448,-0.23490077555345934,21.326780967320303,5.565674975050028,13.93593296010227,36.319284246651165,-37.320040512307415,5.590204486841621,18.152796739613986,-4.590440998046685,14.768533242545256,23.809523809523814,29.761904761904788,16.398221969302895,0.0854067050867794,1.620863441846803,0.9951286756168564,1.4528859393813969,0.7777807784417271,0.7370671927369173,0.3167583078235615,0.1420886449696364,0.3917912054390946,0.4444230781944912,0.7249014448319324,0.5961328158167524
361,0.0,35.701754385964904,35.789473684210506,-12.275244396041307,-0.5122453284253314,-24.127045622835997,0.3069057125403507,27.839280219590012,-44.4047901182698,34.19253073026445,27.7515176578357,-40.78457673095935,-10.811133474405565,57.07259839595429,-55.0243319905205,24.59429895429903,73.0038022813688,-24.714828897338393,22.27127781140755,0.3376534102939805,1.1028628279141708,1.7130877649815228,1.355596855330061,0.8027920001910064,0.1708848850551232,0.5493987194159875,0.1250080227494173,0.5505414730854168,0.5185313315331138,0.5964651009610824,0.7577274612641904
361,1.0,8.939558450959083,34.87151646760766,6.412857351457513,-8.768863709202678,-8.756930164570987,-2.317531948092233,116.34982777780212,-23.116651635202402,5.036849625213691,0.49020448817818085,-42.51596379010022,15.006748862666718,117.257017388541,-21.094092746303474,-3.615930452605376,135.71428571428572,3.5714285714285587,11.47209584173905,0.3376534102939805,1.1028628279141708,1.7130877649815228,1.355596855330061,0.8027920001910064,0.1708848850551232,0.5493987194159875,0.1250080227494173,0.5505414730854168,0.5185313315331138,0.5964651009610824,0.7577274612641904
362,0.0,50.87719298245612,14.912280701754387,-11.203997229445783,8.656373406145935,-15.74958032877215,2.1699994914363696,32.80650125500699,-28.0580918749297,26.72937450729482,42.800213867569425,-20.416692166636942,1.9006977652770374,73.25504682590463,-39.259085341836176,19.025934448835557,99.61977186311788,-17.110266159695808,15.277171038823486,0.0690897625282468,1.917339592065132,1.7447931197957105,1.1592802877284156,0.94726107940428,0.682293257204866,0.4257060982602779,0.0969152388716772,0.349529568366375,0.1720267247990975,0.4172607380359379,0.7786765523407937
362,1.0,3.2573289902280145,20.846905537459293,0.07937608269186214,4.659072253638774,-5.989522946651437,-0.7534553593905535,96.95089000182931,-17.055627078052005,12.998161171955225,40.791284784845416,-14.564415875561753,-0.5026880017139801,118.27483091313495,-2.785031796488213,-27.336795285643234,103.57142857142856,0.0,13.133600206108698,0.0690897625282468,1.917339592065132,1.7447931197957105,1.1592802877284156,0.94726107940428,0.682293257204866,0.4257060982602779,0.0969152388716772,0.349529568366375,0.1720267247990975,0.4172607380359379,0.7786765523407937
363,0.0,16.929824561403528,9.736842105263177,-4.030970748923246,2.886799272848295,-12.685877332679496,1.0804080796557702,22.909991706966437,-27.327662872172766,8.618159808820657,30.308332006457682,-26.202918545835995,-8.682150161541147,31.174015927425657,-34.785147769296124,7.993493992826717,43.34600760456273,-20.152091254752857,4.537395283791828,-0.0189461202840519,1.0744961851745658,1.6510076713133244,1.1783948053981443,0.737690164559396,0.4445395411972106,0.3524736077633238,0.0374445104216636,0.2854071591367839,0.3304255527461038,0.2512474648640426,0.6617563304902216
363,1.0,0.7600434310532034,16.37712631197974,-0.7882738524069843,6.29642074272756,-4.688806367222376,-1.3015322196564982,59.760879316555446,-27.30493537740476,6.4973692866148625,14.999894932988678,-20.937919614428125,-0.5044926722776455,67.02974027048177,-27.65023779856549,-4.1270830117424495,60.7142857142857,-15.476190476190489,5.865268896031006,-0.0189461202840519,1.0744961851745658,1.6510076713133244,1.1783948053981443,0.737690164559396,0.4445395411972106,0.3524736077633238,0.0374445104216636,0.2854071591367839,0.3304255527461038,0.2512474648640426,0.6617563304902216
364,0.0,9.736842105263177,26.49122807017543,-3.9577994663971383,5.354861795622212,-19.75422560411022,1.6681863109634598,18.689833904859498,-22.234819731218312,11.836158361728799,42.85241202762027,-29.136870647236524,-0.10914133114012792,18.481765886657996,-38.546063286510865,2.7624971631900364,29.65779467680607,-1.9011406844106404,8.446583760937107,-0.1145590599415837,1.119144412367843,1.4724352899396456,1.2096159877085615,0.8629865394492315,0.7645384233724611,0.4924749026679348,0.2977853135048051,0.4383610670213668,0.1839294128972249,0.7125786655413855,0.8283830977139952
364,1.0,-1.4657980456026176,27.813970322113633,-1.8632344560771674,10.23740352465552,-6.9453041430212465,-0.4369605975039548,28.191314480856633,53.72161451605388,16.186228273981662,37.79477975734022,-30.493754223252868,7.046323926594978,32.1169625843432,30.402059677333227,12.910413687640165,26.190476190476186,96.42857142857144,14.207115417265737,-0.1145590599415837,1.119144412367843,1.4724352899396456,1.2096159877085615,0.8629865394492315,0.7645384233724611,0.4924749026679348,0.2977853135048051,0.4383610670213668,0.1839294128972249,0.7125786655413855,0.8283830977139952
365,0.0,56.22807017543858,23.771929824561422,-8.487571421329498,1010.8198663739088,-16.770199209527025,17.153078553440526,44.70609036995494,-14.261251913222972,18.49974513101589,76.97542872525946,-15.839746696038937,-9.112796122651767,78.18149510112792,-27.507567343919625,12.671883891281311,125.47528517110264,6.083650190114076,9.965969692346563,0.5488518249234682,1.669205464279787,1.51930154008463,1.508044119466359,0.6627227753274629,0.7635672351930217,0.2461717248094063,0.2031945611432182,0.3771671000866061,0.1118531504649248,0.5653352764609909,0.888738577668342
365,1.0,13.37314513210277,22.58414766558088,8.401463953138277,-16.877806275479145,-6.669710544102514,-2.27838686883044,174.21059020432133,48.9275327015106,-18.927659532162178,41.24840878324467,-14.40758553176973,0.08229925035999619,175.94044101807245,15.245629749670053,8.052866658939095,210.71428571428572,82.14285714285717,-10.268461094379822,0.5488518249234682,1.669205464279787,1.51930154008463,1.508044119466359,0.6627227753274629,0.7635672351930217,0.2461717248094063,0.2031945611432182,0.3771671000866061,0.1118531504649248,0.5653352764609909,0.888738577668342
366,0.0,40.438596491228076,39.298245614035096,-8.71668620916597,11.179216686192017,-22.16580363384416,4.32059213460505,34.38360773270646,-26.649095986970917,17.772856244573653,8.184453251682333,-41.874765595392596,6.475922579917848,62.22851616028999,-29.26526942539024,9.34724872196131,88.212927756654,1.9011406844106515,9.377397584550137,0.1456733660161662,1.68681807909854,1.6667316159845151,1.3835575997787095,0.9896768249048286,0.1021504892424906,0.1598228440503973,0.0760176406859844,0.4900961571822594,0.5109731951181025,0.284994129927914,0.5026781713656149
366,1.0,4.0535649656170625,30.256967064784646,3.118185098657422,2.4538704752430585,-7.406702259115139,-0.28395357786590303,80.97478192410652,-12.926048034160775,6.871475428756568,4.740698072358995,-32.542365150014476,-1.789806654049697,101.90870839810407,-12.107700636512176,2.8086951871326704,88.09523809523809,13.095238095238093,10.261190491034133,0.1456733660161662,1.68681807909854,1.6667316159845151,1.3835575997787095,0.9896768249048286,0.1021504892424906,0.1598228440503973,0.0760176406859844,0.4900961571822594,0.5109731951181025,0.284994129927914,0.5026781713656149
367,0.0,4.210526315789487,10.87719298245613,2.7538920231368724,6.107059025938755,-11.844359013836936,1.494421579876004,8.820215120577268,-17.69183031110805,-3.953760155967889,54.27021416332516,-24.0145515838732,-11.264308574172022,8.380215921660671,-31.356667197167788,13.223769105908524,13.688212927756659,-8.745247148288982,-1.4217084953074,-0.0440927193849846,1.6272035717603723,0.8203274312599476,1.1621102528459863,0.7591809558852604,0.7520076508590123,0.3374866888411205,0.1155053643245452,0.2825552864920638,0.2364756166556205,0.2660179018377475,0.6730266050185907
367,1.0,-0.832428519724937,16.250452406804182,-0.7962642944393306,5.412073629193648,-5.0342081439985975,0.38705860801224734,-11.068951291221685,6.576221744969413,14.413864069804738,33.55618883091178,-18.876734289842577,4.812058131556363,-10.197963638816187,6.58776779316137,1.5281577479241193,-11.904761904761918,23.809523809523814,13.632115665529465,-0.0440927193849846,1.6272035717603723,0.8203274312599476,1.1621102528459863,0.7591809558852604,0.7520076508590123,0.3374866888411205,0.1155053643245452,0.2825552864920638,0.2364756166556205,0.2660179018377475,0.6730266050185907
368,0.0,27.280701754385973,12.280701754385959,-5.890315470169183,0.8637499708838758,-10.97606315627715,1.640541535640505,33.93985661127778,-7.557076400059626,2.436399238911391,8.11492574907171,-23.404087690174947,-0.6148061936781524,46.49679704647971,-19.688887679996547,1.8207766306724604,69.96197718631178,3.802281368821303,-3.2853469878509705,0.1208633388978226,1.2917688553423043,1.521748877594459,1.1637723843527386,0.6796211733522769,0.1211550592264195,0.2433950533095613,0.1881162021236658,0.2440839029291089,0.3137446906101766,0.4730546146953559,0.7279968459371824
368,1.0,3.8364096996018837,14.603691639522243,1.4049375057927804,-0.5500636689312888,-4.803608319670049,-0.2603707702307334,74.34367781447591,34.43165357451372,3.2050953099931334,5.569575142453398,-24.106866733578226,-2.2568242517586268,79.12870284906161,38.34870320764692,-3.547473649028632,80.95238095238098,53.571428571428555,4.838208418009238,0.1208633388978226,1.2917688553423043,1.521748877594459,1.1637723843527386,0.6796211733522769,0.1211550592264195,0.2433950533095613,0.1881162021236658,0.2440839029291089,0.3137446906101766,0.4730546146953559,0.7279968459371824
369,0.0,29.91228070175438,18.24561403508771,-13.243258242430823,-7.350331141471744,-17.980641261488707,-0.9372054404703345,29.43763154605945,-41.624066973588235,21.21986711163988,61.135701241814644,-21.53982853672842,-11.388732761909859,50.02514861125638,-49.27388265270144,8.811654742290864,67.30038022813689,-31.17870722433459,8.597492846015777,0.5106944035288807,1.2357928733692232,0.9941872939685849,1.0524232571093228,0.8307860695400574,0.4460307753292212,0.543343814142418,0.0147233100931587,0.4142380450706499,0.1865858100136963,0.21330844030524,0.7802933942797872
369,1.0,11.328266377126294,24.61093014838942,7.800531489867701,-23.407534079645444,-7.2700537441769075,-2.149278990935932,46.65581395496743,-55.94162335090967,20.842867357210793,20.98623872215999,-18.72598613299744,8.206993095240078,52.70028214445057,-54.10897097699381,12.591350223354247,63.095238095238074,-45.23809523809527,28.73646625141855,0.5106944035288807,1.2357928733692232,0.9941872939685849,1.0524232571093228,0.8307860695400574,0.4460307753292212,0.543343814142418,0.0147233100931587,0.4142380450706499,0.1865858100136963,0.21330844030524,0.7802933942797872
370,0.0,22.894736842105278,1.8421052631578894,-7.705068212403221,5.225868259596211,-10.579232750521328,0.7324808712456221,27.823723755322472,-25.949782607224257,17.5058305845206,18.49966484955572,-33.2196383667447,1.685875185879615,40.507757900852056,-44.36144274907671,10.926391572458849,56.65399239543727,-24.714828897338403,10.059409929964305,0.181984563819576,1.772250589030886,0.8769593101025958,1.186868433694431,0.6311847423015694,0.1563335413612584,0.4750613234353373,0.1126710986220163,0.2452112242323336,0.285922853199177,0.7955384891499819,0.7344433240787387
370,1.0,4.777415852334399,13.716974303293505,1.981795373824058,-4.3885921054994785,-4.309474116783618,-0.9871586360799212,21.588408213598996,-2.484924532594057,4.053391026852271,11.669294697846544,-25.080077261479172,-4.180292540937536,31.92895109299203,-9.142510064807286,-3.1421309792395213,27.380952380952372,10.71428571428572,6.16703781796295,0.181984563819576,1.772250589030886,0.8769593101025958,1.186868433694431,0.6311847423015694,0.1563335413612584,0.4750613234353373,0.1126710986220163,0.2452112242323336,0.285922853199177,0.7955384891499819,0.7344433240787387
371,0.0,10.61403508771932,59.38596491228072,-5.673615216026384,0.8424688169733852,-28.45746981368642,1.0583117430083444,15.364391875598749,-48.33160138259503,17.69902674698063,30.904056311092432,-27.27839543139201,-17.708599924162407,20.932886066105617,-50.74751222797415,2.3075536257790352,27.376425855513297,-17.490494296577943,11.79190589914728,0.2798529211361244,1.157534641026563,0.90195657600129,1.400058760770373,0.8102776783972405,0.2226966049470815,0.4117729346993493,0.0722184577871564,0.6559994361049537,0.3240490768908817,0.2057812779613848,0.5745387433819275
371,1.0,6.768005790807097,43.15960912052115,6.525845628776716,-8.646752369885657,-9.56532151494759,-1.578188589115137,19.376417903891596,-34.901916707154555,0.5419599114678597,-0.850474908635368,-18.797293859456886,-9.226684708664711,2.7409992641356684,-32.427291105271664,-7.661380875741752,27.380952380952372,-7.1428571428571725,7.4107972153722335,0.2798529211361244,1.157534641026563,0.90195657600129,1.400058760770373,0.8102776783972405,0.2226966049470815,0.4117729346993493,0.0722184577871564,0.6559994361049537,0.3240490768908817,0.2057812779613848,0.5745387433819275
372,0.0,37.456140350877206,11.05263157894736,-12.807590801391754,8.436002160696265,-14.137692935111424,-0.8716827860880016,34.56356674189165,-36.49847512242299,37.135073829301035,56.322943634051924,-21.600802965342513,-7.27342269427802,59.26479129208746,-47.257555896432955,15.842174283767418,84.41064638783271,-29.65779467680608,24.5291559510991,0.0026995890224336,1.8065728429255463,1.5517039263223196,1.181834918263202,0.6360561471999038,0.7802783964515018,0.5393449709768339,0.0661473726120471,0.3462413730686676,0.118293237992074,0.6418721884903671,0.8394250404662602
372,1.0,1.2848353239232724,20.322113644589223,-1.1413841675482317,6.547384775369314,-5.614457403728867,-1.038667194772791,81.23022175701647,-28.641422752718327,3.898936233385264,33.69961300030542,-13.566025932397896,10.071885261633218,82.11307604069175,-39.3443802746388,7.095310116440512,83.33333333333334,-14.285714285714302,2.9852963149681333,0.0026995890224336,1.8065728429255463,1.5517039263223196,1.181834918263202,0.6360561471999038,0.7802783964515018,0.5393449709768339,0.0661473726120471,0.3462413730686676,0.118293237992074,0.6418721884903671,0.8394250404662602
373,0.0,38.77192982456143,23.50877192982457,-10.338233716092082,2.8294446416692987,-18.08001354644603,1.884203364408732,32.56309864585776,-24.402044985736193,19.07141207055687,43.90462330078271,-26.691834920543666,-4.388811344946264,60.741553519431314,-34.0389631370003,9.19698063444223,83.26996197718633,-6.8441064638783295,9.14304240747453,0.1012136152439481,1.4703326918712245,1.709512650012591,1.1218721463503278,0.6608378202266152,0.6268990844581864,0.5893049137059925,0.2385059582966861,0.4012307321540136,0.3105825445557885,0.3501957431200199,0.6962107001558672
373,1.0,4.0535649656170625,24.75570032573291,1.8308831970383022,1.101270327700976,-6.358920409545322,-1.1352557730487378,88.81736642972994,30.90186462822908,3.8322217217412913,29.603114876944936,-28.23035755224398,9.39448282601425,90.98266579727643,34.69921850951114,3.080255948126176,96.42857142857144,63.095238095238095,5.737957938325877,0.1012136152439481,1.4703326918712245,1.709512650012591,1.1218721463503278,0.6608378202266152,0.6268990844581864,0.5893049137059925,0.2385059582966861,0.4012307321540136,0.3105825445557885,0.3501957431200199,0.6962107001558672
374,0.0,45.17543859649125,35.6140350877193,-13.754212497522689,14.617748821340925,-22.708074399017807,2.657274920397956,31.438264059202957,-34.578176190165756,35.319095218476825,6.844237844229695,-39.70104518509166,-3.242042744387641,67.2606353133323,-48.50586781844856,21.892588030904726,90.11406844106462,-11.406844106463875,21.824228934278693,0.0645510811167618,1.7581231565494928,1.7635491789274058,1.4300034565440198,0.8766650590927895,0.0923294397701869,0.6107508022633682,0.2410206002809558,0.5303803904330195,0.4283741901668768,0.513670094686929,0.8184645802450372
374,1.0,2.9496923633731464,33.73145132102784,1.9655465684416562,7.584824018226866,-8.843686782049886,-0.08077895558027404,89.80930071147083,12.941061281735443,13.487875122086201,-1.0344236855266642,-39.39896425545983,13.175832555364785,112.96557325040513,3.2867009309550443,2.352278571794386,95.23809523809526,51.19047619047619,15.31899726729562,0.0645510811167618,1.7581231565494928,1.7635491789274058,1.4300034565440198,0.8766650590927895,0.0923294397701869,0.6107508022633682,0.2410206002809558,0.5303803904330195,0.4283741901668768,0.513670094686929,0.8184645802450372
375,0.0,50.175438596491205,-2.4561403508771895,-17.632197452032372,280.29749235950675,-10.960134651294673,8.891095212302691,46.2085717360291,-46.6397976194764,39.0407439575327,40.241271715519076,-36.45871403569445,-10.977320023448467,72.44789481868771,-59.60171191697443,33.67766626560722,118.63117870722432,-47.90874524714829,21.400512815972426,0.3433960766940301,1.8043773885510013,1.4946679923218895,1.5795000124395062,0.7898805465927728,0.3921151507066308,0.6917266732826132,0.0119530966838618,0.259716179134783,0.5325445504624595,0.6406108209449168,0.570600011812662
375,1.0,9.681505609844354,14.820846905537465,0.6403736789331482,-4.673748446874459,-4.565602867516372,-0.9528961467458963,122.68129405287857,-58.45539962360677,2.618479178463673,16.148546051686274,-42.786117102489364,13.200406589145642,133.21092229324668,-58.59450856871307,3.7645865363736597,144.04761904761907,-52.380952380952394,3.404788243222878,0.3433960766940301,1.8043773885510013,1.4946679923218895,1.5795000124395062,0.7898805465927728,0.3921151507066308,0.6917266732826132,0.0119530966838618,0.259716179134783,0.5325445504624595,0.6406108209449168,0.570600011812662
376,0.0,11.929824561403525,55.26315789473686,-4.604699847224514,-0.49764578864534004,-28.194137496677886,1.2204300938925883,18.962128295061987,-39.782180652917006,10.959122581354519,48.89527286330606,-35.49186156899579,-11.52427984927158,23.257855317561706,-54.29514287069558,11.702052018029097,32.699619771863084,-6.4638783269961975,6.395305381744939,0.2759016856590213,1.2324078811205683,0.8940077446409064,1.2855965696183684,0.8424198732320352,0.4413914834043924,0.4784989643252307,0.2305154994467649,0.6467111263179186,0.2295062624680911,0.7534818039544844,0.6782731799188557
376,1.0,6.804198335142964,42.90626131017008,7.200053319073829,-9.57964852222506,-9.79093083887921,-0.8375825232339151,23.839001484346966,14.15988128057013,-1.8572400234132758,19.595341710185533,-31.005203519614653,4.345748060171417,5.641024128338534,1.061246893107648,22.38068132694213,32.14285714285716,63.095238095238095,5.357909974948449,0.2759016856590213,1.2324078811205683,0.8940077446409064,1.2855965696183684,0.8424198732320352,0.4413914834043924,0.4784989643252307,0.2305154994467649,0.6467111263179186,0.2295062624680911,0.7534818039544844,0.6782731799188557
377,0.0,18.947368421052623,33.59649122807018,-6.004155195533678,6.6230238067628955,-24.89011613794473,1.7018014190952613,19.753572108995687,-42.08669295613343,12.153844644126476,46.75469035193633,-26.729161612863006,-9.799739617085601,34.70470473833262,-67.16810191783414,35.96930106789487,42.20532319391634,-22.81368821292775,6.479203869501982,-0.0808647932812318,1.59517081022734,1.3028544833986937,1.0552745968489186,0.8243655166549112,0.7955169506978783,0.5361470176822128,0.0605461286135392,0.5708500015055049,0.1323087964452329,0.7333618161809967,0.7113749521295725
377,1.0,-1.9363011219688753,36.44589214621787,-1.279490394827132,8.157297679099118,-8.854492082542876,-0.05505162094592286,54.12753578116385,-39.66347177617268,-7.264444382290769,40.59257078382175,-20.125154993633465,5.095840600207913,19.90117239643734,-48.80008787376394,30.430048603037196,51.19047619047619,-17.857142857142872,-8.312860074470052,-0.0808647932812318,1.59517081022734,1.3028544833986937,1.0552745968489186,0.8243655166549112,0.7955169506978783,0.5361470176822128,0.0605461286135392,0.5708500015055049,0.1323087964452329,0.7333618161809967,0.7113749521295725
378,0.0,11.842105263157897,47.982456140350884,-5.657238088681327,8.338820032678186,-26.6086839857279,4.045631063313504,23.154674020945087,-39.07019871407701,8.170245673984056,22.675938219262235,-41.239114900479635,7.10015618371731,22.986233275520497,-43.51241366608767,1.536237296835563,37.64258555133082,-9.885931558935368,2.3590672193562674,-0.1351669586768621,1.5489638310033067,1.0116790567633407,1.2263740016461004,0.6704061571360137,0.4434539630953604,0.3279986987791886,0.0458751414588649,0.5839016288871601,0.557001965128337,0.2284972065762642,0.7690261414525863
378,1.0,-2.877307274701424,37.64024610930146,-2.4828263873632572,10.753867487900148,-9.215810187866369,0.14540711936659179,15.281312656810542,-31.485715931538337,15.78753277084921,21.384421700150735,-34.18513113450796,2.9496001729709564,19.193725048364275,-36.50834988864327,-0.2709159683489837,11.904761904761907,-5.952380952380953,13.319468094754772,-0.1351669586768621,1.5489638310033067,1.0116790567633407,1.2263740016461004,0.6704061571360137,0.4434539630953604,0.3279986987791886,0.0458751414588649,0.5839016288871601,0.557001965128337,0.2284972065762642,0.7690261414525863
379,0.0,43.59649122807019,12.543859649122812,-8.927255781176813,-9.76160578468569,-9.779343011745844,-0.9415344350735211,39.6912643172644,-11.133740530323488,8.316824823681301,58.97434894605749,-34.504553233311164,1.0506788597421934,65.827190516521,-16.25531535521133,0.31016610111891385,100.00000000000004,0.0,-0.5719748672787017,0.5786437749085613,1.0517094070435122,1.6445970197997408,1.0145890867613023,0.9218870332397372,0.4531903993124613,0.28749301921264,0.1309897655457173,0.2319458247648704,0.5182690419501502,0.3194599717465147,0.5874741348160706
379,1.0,13.463626492942439,13.228374954759303,5.155115411691957,-25.93131340289482,-3.554660003179211,-3.1318527035212984,127.84485753966153,14.923494060236763,1.2018234195400268,24.963930507136055,-36.22061182542286,4.5803134395373535,154.66126878728045,16.35703585906343,3.410520525733318,158.3333333333334,29.761904761904745,6.668182782258625,0.5786437749085613,1.0517094070435122,1.6445970197997408,1.0145890867613023,0.9218870332397372,0.4531903993124613,0.28749301921264,0.1309897655457173,0.2319458247648704,0.5182690419501502,0.3194599717465147,0.5874741348160706
380,0.0,9.298245614035094,-4.649122807017536,-1.7895412793510923,3.5930577596103186,-9.523580799224419,-0.7903812449376879,16.851218304882476,-35.89433679878534,1.3339471980518436,31.95401375959723,-19.832586631746373,-0.3622714799127902,18.336971113884815,-53.88971909129805,17.02212304556292,27.756653992395442,-38.78326996197718,-0.8241498925686347,0.0003792653569572,1.1889963895428122,1.1776745883375388,1.2468119878656758,0.6344287478906767,0.6423681798832137,0.6283914008462124,0.0326002809418059,0.2133772928463411,0.2976506872513648,0.520139077907908,0.8639196756518998
380,1.0,0.5066956207021134,11.653999276149097,0.6387425651226852,3.4330440837575305,-3.824077467741016,-0.4883572510502754,32.608435052546824,-49.80612665245134,26.20873023523087,19.30037312921997,-26.257212190479283,17.16803707491318,51.49208391958589,-45.97032034707765,12.586377771872037,33.33333333333335,-44.047619047619065,26.888957310241413,0.0003792653569572,1.1889963895428122,1.1776745883375388,1.2468119878656758,0.6344287478906767,0.6423681798832137,0.6283914008462124,0.0326002809418059,0.2133772928463411,0.2976506872513648,0.520139077907908,0.8639196756518998
381,0.0,88.2456140350877,39.73684210526316,-24.5911010831771,385.33809454592046,-23.678874118363513,22.277836591423792,37.418468488998634,-40.37166295760258,57.20512816463375,50.40589713192381,-29.48071209904466,-21.025802715797546,101.92864722155109,-45.0164209081865,22.499737486796857,157.7946768060836,-16.730038022813687,32.70677104116713,0.5683171822423252,1.9195350074186903,1.6813785159771335,1.1648347969198558,0.6113860482592248,0.2952159287258381,0.5859322020400571,0.1920486680495625,0.5438176354605678,0.3430906018919253,0.5049638886404824,0.8241618019755483
381,1.0,14.621787911690198,34.49149475208104,11.710166741272188,-20.56285092578004,-8.581269182985995,-4.374668172810647,205.50990984206464,3.724593329578041,-6.919858526703848,18.318599686020164,-29.60019431371309,-1.1687297008899589,256.24631151283904,-1.9678607150040661,-21.29003538875498,250.00000000000006,39.2857142857143,4.88483053944837,0.5683171822423252,1.9195350074186903,1.6813785159771335,1.1648347969198558,0.6113860482592248,0.2952159287258381,0.5859322020400571,0.1920486680495625,0.5438176354605678,0.3430906018919253,0.5049638886404824,0.8241618019755483
382,0.0,44.47368421052633,7.719298245614037,-10.08135090697273,11.62906907118324,-11.918435719386833,1.2529403908774661,41.000763823709185,-22.556337702773142,28.284432499073485,28.608377194968092,-27.159648713295514,-7.167564418023442,66.79877444591251,-34.93490115867248,13.580531472874192,103.04182509505706,-16.349809885931556,17.66520710310525,0.3725034460926217,1.7180970438609346,1.2823864171400512,1.229724563149449,0.8742371442340021,0.1958076575252884,0.4182719897487852,0.1337915241012951,0.2652540136658158,0.3602459381071975,0.5854038379545028,0.827178848289436
382,1.0,9.554831704668842,15.689467969598248,3.1780410287781446,-11.578210123278387,-4.607245443112806,-2.0755374066973253,84.88484946141435,2.1727649937527405,3.4468101107993476,9.164812693263013,-31.240791960651848,5.780979068211279,97.01644897503334,11.19904676518284,-7.241435124318851,102.38095238095238,17.85714285714284,7.0536539786125285,0.3725034460926217,1.7180970438609346,1.2823864171400512,1.229724563149449,0.8742371442340021,0.1958076575252884,0.4182719897487852,0.1337915241012951,0.2652540136658158,0.3602459381071975,0.5854038379545028,0.827178848289436
383,0.0,43.85964912280702,41.92982456140353,-7.013163051363458,23.8620610351685,-22.095099131104167,3.5208362504969504,51.22580286240574,-18.032834603845703,14.814022411798366,64.75158921505044,-27.88857084437938,1.3087471602241774,66.13522332564476,-30.960762485348546,14.120588925333234,116.7300380228137,16.349809885931577,7.940213844501224,0.4400119646081068,1.6244196803921973,1.2900497497351786,1.3119887066424545,0.7275834154155524,0.7272392554574468,0.205851099741043,0.2910757090062435,0.5128833493356378,0.1139656618476412,0.638842657226733,0.7678147081912865
383,1.0,11.50922909880563,32.555193630112214,8.086486682995364,-13.77206762209382,-8.695346427115847,-2.1416869176481113,106.24174284758037,47.7217465742509,3.8878290780743896,38.8209614474178,-24.714231822089904,9.414859831725153,122.06607145894957,36.18323357059992,-2.1893980154116477,129.76190476190476,95.23809523809526,12.269952838359988,0.4400119646081068,1.6244196803921973,1.2900497497351786,1.3119887066424545,0.7275834154155524,0.7272392554574468,0.205851099741043,0.2910757090062435,0.5128833493356378,0.1139656618476412,0.638842657226733,0.7678147081912865
384,0.0,63.33333333333333,34.912280701754405,-11.910420205989624,5.5782369939702425,-20.83892242310219,0.866285041007897,39.71050029304934,-20.22335190286103,24.291948120661644,66.72000745183439,-43.67986302949121,-15.333990026947442,84.29486550226484,-34.36538912479483,16.998894583900203,127.37642585551332,7.604562737642584,12.204285811741459,0.4094382396703731,1.7554462467845962,1.7216726094044137,1.1143278192542565,0.768528445825222,0.5677997455997339,0.2478401752231423,0.1745199559552359,0.4796106814208326,0.581827623822549,0.532554378699235,0.620635854855317
384,1.0,11.074918566775228,30.003619254433577,6.810411172305697,-13.174630779474938,-7.286816992606193,-2.3104161028882686,157.12141511064067,15.731515041585652,-5.047357272529762,31.335791489888077,-41.22245864782471,-0.3057820298158487,174.32181728159364,9.544654375850525,-6.553835716086276,185.71428571428578,50.0,1.9257816604414835,0.4094382396703731,1.7554462467845962,1.7216726094044137,1.1143278192542565,0.768528445825222,0.5677997455997339,0.2478401752231423,0.1745199559552359,0.4796106814208326,0.581827623822549,0.532554378699235,0.620635854855317
385,0.0,35.52631578947369,16.578947368421048,-4.842642660864249,50.557177836530556,-12.888148406504229,4.618607995769253,33.16543212333265,-7.837895972405306,15.132432616289226,72.58871494243375,-33.49746980685242,-19.422408885764053,56.74899615556952,-19.75770691885942,6.153821394440695,79.46768060836501,7.604562737642584,10.300777708866201,0.5620369539505532,1.4451092507996988,0.9412708484764282,1.2936734482711336,0.6070852807155854,0.5715293107743102,0.3628379837648877,0.2773818078761255,0.2862858616148668,0.4897636883098728,0.4764635605488886,0.7297637887083296
385,1.0,12.6311979732175,17.100977198697052,5.831204779409571,-22.673282100813797,-5.014544752098116,-1.9072682208176817,70.26635584930105,65.79671039910897,-1.011036652099051,28.506614587365586,-35.81127696289248,1.5884738775114093,86.04843797002117,34.013479572518946,17.71986410362487,91.66666666666666,94.04761904761907,4.867584143623205,0.5620369539505532,1.4451092507996988,0.9412708484764282,1.2936734482711336,0.6070852807155854,0.5715293107743102,0.3628379837648877,0.2773818078761255,0.2862858616148668,0.4897636883098728,0.4764635605488886,0.7297637887083296
386,0.0,21.228070175438596,27.63157894736843,-6.069176119407804,12.525100135458512,-23.008694335396218,4.0209111946250875,27.338663951098873,-39.91890875512737,18.524062035475207,-2.3475728740292356,-39.276166779522846,0.5783864008640727,37.8304111132874,-63.40159512889626,34.685706693277375,53.61216730038023,-23.574144486692006,13.106542175563593,-0.1778280068275438,1.6618844994267312,1.4634075284092076,1.353808916326416,0.9489060241754398,0.0830271233245374,0.5945228222947693,0.1229183166800413,0.5254942487159915,0.464418253244065,0.720462843746223,0.5443845653584647
386,1.0,-3.9992761491132955,32.97140788997468,-2.3252394251917607,16.620492589052915,-7.990742849138277,1.482292670366392,42.572396052712925,-23.805039792551895,20.603481157631,5.249427087624459,-32.43419340512601,-6.489648712072049,40.56029180997973,-23.327080927976972,2.735479012498576,36.904761904761905,1.1904761904761862,18.48758365990517,-0.1778280068275438,1.6618844994267312,1.4634075284092076,1.353808916326416,0.9489060241754398,0.0830271233245374,0.5945228222947693,0.1229183166800413,0.5254942487159915,0.464418253244065,0.720462843746223,0.5443845653584647
387,0.0,64.29824561403508,17.631578947368443,-5.372209533469663,65.4191867583751,-12.778539072755779,6.274557063812569,40.99455305283912,-10.524281636072352,13.482227169897797,64.14903361652469,-36.97230103476927,-14.889972564938114,84.89601516472327,-13.496697864122954,5.525946472662691,130.79847908745248,5.323193916349811,8.207969543773222,0.4951552298913547,1.4954984583846795,1.723801806670136,1.392309307860097,0.6838268075405131,0.5579638987888739,0.1199270430071005,0.1475264760244385,0.2692536123886532,0.5896621953662224,0.2213525821780044,0.8853304539381563
387,1.0,12.4683315237061,16.34093376764385,4.600465550017052,-15.149417927755382,-5.4892311552774515,-2.2496898434290813,165.93646530787538,22.23440522406619,0.3527843315911383,40.331495511004476,-35.57524213614748,-12.301784117184722,181.0109046639277,26.553295214169516,4.553728404109769,198.80952380952382,41.66666666666667,5.316639257041134,0.4951552298913547,1.4954984583846795,1.723801806670136,1.392309307860097,0.6838268075405131,0.5579638987888739,0.1199270430071005,0.1475264760244385,0.2692536123886532,0.5896621953662224,0.2213525821780044,0.8853304539381563
388,0.0,6.140350877192979,14.73684210526316,-1.8403197522856907,13.830406999081536,-16.40151284190271,1.659849259859092,7.283836465859217,-35.66175185943976,10.44867664011797,31.518694337448604,-35.847507097329924,1.3338205306536732,12.000177174401362,-50.16197433385092,8.578571507713061,13.688212927756659,-26.23574144486692,8.449122306574127,-0.1484481489688884,1.7139637510607302,0.802740168161883,1.455491463037775,0.8217629009108108,0.6637201760025747,0.6331673935843952,0.1816524002694906,0.3902917688871175,0.3768260865887315,0.7586182017183325,0.6503071697619257
388,1.0,-3.6192544335866828,23.307998552298216,-1.4475900565916966,13.659696111332398,-6.1093983102884835,-0.14794918519540623,-7.725458654756512,3.406898531224556,1.8222269457353946,26.64286885226104,-32.03714750615646,0.893805893941535,-8.83247166163683,-5.994668864358987,17.15848679637615,-11.904761904761918,27.380952380952372,0.7799762777778829,-0.1484481489688884,1.7139637510607302,0.802740168161883,1.455491463037775,0.8217629009108108,0.6637201760025747,0.6331673935843952,0.1816524002694906,0.3902917688871175,0.3768260865887315,0.7586182017183325,0.6503071697619257
389,0.0,55.17543859649123,22.368421052631593,-1.4282415165011386,6.051330340637984,-15.257598626085356,0.20257828239924613,42.09662526338569,-5.510891334694801,6.509538412493643,12.502360468473995,-25.622722177978485,0.1367123649367752,77.10621421360632,-19.417439175961594,13.119965560054947,119.77186311787077,15.58935361216729,5.09093539098302,0.363563067314974,1.6927725300936367,1.6600381482851332,1.1894162855669117,0.7397577419775245,0.0521222264017854,0.1616731826654522,0.284963369253376,0.3322448025184858,0.2079790528610975,0.472448947485801,0.8376492786676677
389,1.0,9.880564603691644,20.647846543612026,5.125408362279638,-10.21725978768715,-5.7870684881658585,-2.1488780671439445,124.72076904591506,72.0838886838002,6.503323476577805,4.323980735555222,-25.60194404109414,9.51574544001248,152.84698878339773,60.388906900424885,1.7600976646037658,146.42857142857144,107.14285714285717,11.905936001598816,0.363563067314974,1.6927725300936367,1.6600381482851332,1.1894162855669117,0.7397577419775245,0.0521222264017854,0.1616731826654522,0.284963369253376,0.3322448025184858,0.2079790528610975,0.472448947485801,0.8376492786676677
390,0.0,10.7017543859649,21.49122807017545,-3.3302578196124255,1.6643463509147471,-17.956482965956965,0.8203169356072237,11.343246594143984,-22.814438989136633,16.235001229982558,19.541069866425854,-37.8110871065514,-4.720747315871954,20.773280975128962,-40.94190909573112,6.575040193641102,23.193916349809875,-6.083650190114076,12.556659678881795,0.0800833964189317,1.31254827929493,1.1344309597680806,1.151385586937986,0.9931276269480652,0.2581521640652705,0.4416531352167934,0.2356620445118887,0.408978928701,0.4189464129184292,0.782573283969493,0.7980723013676376
390,1.0,2.334419109663388,25.750995294969226,1.2407378622960596,-0.0906788049030216,-6.851776959139411,-0.5608606127567084,13.118323003022425,33.68680006748357,7.332363838049272,9.939256692654496,-36.53703597000294,2.736825923230224,32.12193738804638,19.87807701845654,3.9004180848035475,15.476190476190466,67.85714285714286,8.912948025384782,0.0800833964189317,1.31254827929493,1.1344309597680806,1.151385586937986,0.9931276269480652,0.2581521640652705,0.4416531352167934,0.2356620445118887,0.408978928701,0.4189464129184292,0.782573283969493,0.7980723013676376
391,0.0,38.24561403508775,12.456140350877188,-12.375848995915039,13.83321856585873,-16.83706965880227,2.764193140565707,34.0559062187326,-32.86344093014249,23.026999514278977,47.10597506432899,-17.11127237628496,-13.097500152535035,59.95725525043236,-54.281279230346804,26.103809276128697,84.79087452471484,-24.714828897338403,11.139353362553736,0.4414626051194565,1.4871701566633828,1.1872935686460306,1.2893071621300618,0.925923170248809,0.3833008264090407,0.5516520591289215,0.0667821791134026,0.3852868088154725,0.181276040370172,0.6185168323816841,0.6313759034729817
391,1.0,10.803474484256226,22.51176257690912,5.316516312048369,-15.283772246804794,-6.2671785473634944,-1.7758863396288405,69.83098997098097,-29.831220278888935,9.790097168269618,29.4542654440453,-15.674698575863477,-7.936310490470888,89.311055273485,-40.444276579455305,-6.707101905242663,88.09523809523809,-14.285714285714302,15.41506798272585,0.4414626051194565,1.4871701566633828,1.1872935686460306,1.2893071621300618,0.925923170248809,0.3833008264090407,0.5516520591289215,0.0667821791134026,0.3852868088154725,0.181276040370172,0.6185168323816841,0.6313759034729817
392,0.0,21.052631578947345,3.421052631578947,-6.604178320348875,1.0180163279512655,-9.131521797377884,-0.21491948323340004,30.514714690223844,-11.623934424424508,7.842587693226499,43.16556755976482,-18.342340655892954,-1.3224719980174715,37.70648607123208,-31.822023912246188,3.8003627214425295,57.41444866920151,-8.745247148288982,1.3684124191104874,0.3044369326612919,1.4334920772319402,1.0213536821203246,1.1841860180748485,0.7748396553817176,0.4741640018354498,0.2425178683152832,0.0275317500493491,0.2088242306259787,0.1706909416974513,0.7881166693689106,0.5548183535444116
392,1.0,7.8175895765472125,11.491132826637696,1.632902747135656,-10.498806629986557,-3.662304711855724,-0.35710372117756517,56.80716658810812,-18.614421977870464,-17.40453086157725,33.631758703501525,-15.123226792599908,-21.21300382775434,51.515519041073276,-27.34583641814612,3.7426890902984233,69.04761904761905,-9.523809523809545,-15.526323325186176,0.3044369326612919,1.4334920772319402,1.0213536821203246,1.1841860180748485,0.7748396553817176,0.4741640018354498,0.2425178683152832,0.0275317500493491,0.2088242306259787,0.1706909416974513,0.7881166693689106,0.5548183535444116
393,0.0,31.31578947368423,19.21052631578948,-2.7600361961935382,15.80998062248431,-12.355755941611669,1.349048155918986,27.333836284792532,-13.10786677345892,16.23038361086573,61.06533264874396,-32.998076270200784,-15.355339517893318,51.66524286164509,-13.529293414171594,3.9414664631206575,66.15969581749049,3.4220532319391594,13.832265395206585,0.2230184953516391,1.6909277966614362,1.1308971323497683,1.427967871651656,0.7758085932394522,0.5458490288490708,0.2751674850686642,0.2758752662265956,0.2814140595751584,0.5121190514218922,0.256743495948994,0.5749960424026596
393,1.0,5.73651827723487,17.969598262757856,2.42271704927175,-2.5330356548934563,-4.008193775499979,-1.2311268445123202,53.01513317081141,72.97563795432427,3.785016381958606,20.715094881007936,-35.554579632335006,8.285762852783696,54.69049296580497,76.02821696734175,9.066136710136785,61.904761904761905,103.57142857142856,6.347371294442183,0.2230184953516391,1.6909277966614362,1.1308971323497683,1.427967871651656,0.7758085932394522,0.5458490288490708,0.2751674850686642,0.2758752662265956,0.2814140595751584,0.5121190514218922,0.256743495948994,0.5749960424026596
394,0.0,48.684210526315795,5.3508771929824395,-12.746032751684066,25.102164773029422,-9.408076105247698,1.4491825404319592,37.64468288034879,-21.686922573730904,24.208377498094414,20.110015373154134,-28.354429202965925,-0.2423684102293766,70.72404172511402,-28.920049289974237,6.263550418897745,103.8022813688213,-17.490494296577943,11.469844429143036,0.3619333678499652,1.4577974077998883,1.5058953497193603,1.5132984885953076,0.7338731327724495,0.2371768981352741,0.3879220984669607,0.0950739633355518,0.2154849686239165,0.4358976129032431,0.5248321019130175,0.5708157800914591
394,1.0,9.229098805646018,12.142598624683298,2.2073151245230793,-7.809537914192289,-3.5802382622681317,-0.8304296464340277,107.3148885571972,-6.534602549284396,9.11140313519505,23.35559713028519,-32.2818509015941,-9.134164152378554,109.46413964814812,-0.8574770979155266,0.09223565250051635,126.19047619047619,4.761904761904745,11.362768366474008,0.3619333678499652,1.4577974077998883,1.5058953497193603,1.5132984885953076,0.7338731327724495,0.2371768981352741,0.3879220984669607,0.0950739633355518,0.2154849686239165,0.4358976129032431,0.5248321019130175,0.5708157800914591
395,0.0,32.456140350877206,18.85964912280702,-5.602085650000377,28.091773979626456,-13.682903725542372,2.4872928900535385,31.636910435539445,-6.440482033252803,12.715237716753292,30.59668621742031,-28.314596067592333,-8.1938643415715,53.116811857419634,-21.869265499804904,5.3960790968170524,73.76425855513307,11.026615969581766,7.333581476018305,0.3545061816978763,1.7871678192994644,0.9450210334161362,1.3210953912197994,0.8484102897377636,0.2632252733310062,0.2525790558795887,0.298247406920193,0.3146823203023691,0.2672561453040312,0.6932719838860308,0.6042119204544563
395,1.0,9.301483894317775,19.20014477017733,3.4444657635287257,-10.216195028263964,-4.893801907785678,-1.5288464724341644,46.01632402653295,94.12200093246167,-14.273784340521445,20.867028819869617,-29.90253398006836,8.13225314983994,76.00164063358028,40.953693796817014,-7.23808221682507,59.52380952380951,130.95238095238096,-10.726004648028864,0.3545061816978763,1.7871678192994644,0.9450210334161362,1.3210953912197994,0.8484102897377636,0.2632252733310062,0.2525790558795887,0.298247406920193,0.3146823203023691,0.2672561453040312,0.6932719838860308,0.6042119204544563
396,0.0,30.701754385964918,41.140350877192986,-11.8492385754559,10.720991372869172,-24.24375370627646,3.0017338307265273,29.20495923814905,-31.422926225854432,22.89490678891375,36.3812019843639,-41.12835908592096,1.9066236086295874,50.989888951695875,-45.54994655171056,10.235448677698322,68.44106463878327,-3.4220532319391483,11.503609901602871,-0.099523448220087,1.6180174033889403,1.588872745582226,1.326347484173888,0.710247486204562,0.5561160879938843,0.5574746321700921,0.2723309721835237,0.5523834089747082,0.3942087246396206,0.5741067451868496,0.8166137289804516
396,1.0,-1.7372421281216188,35.99348534201954,-0.3859623907481957,13.018692058486202,-8.614137278076406,-0.3662988495620967,76.94439184852004,37.73575609521163,-4.5897605634921845,14.736887212724126,-34.48705367964615,10.186592060106426,85.9249188600462,15.007996651736155,16.147277270887272,73.8095238095238,86.90476190476191,-4.835399719780287,-0.099523448220087,1.6180174033889403,1.588872745582226,1.326347484173888,0.710247486204562,0.5561160879938843,0.5574746321700921,0.2723309721835237,0.5523834089747082,0.3942087246396206,0.5741067451868496,0.8166137289804516
397,0.0,58.245614035087726,7.105263157894726,-19.743323114993938,909.6386635360467,-16.084018426509704,16.017870380299115,39.03467035229369,-47.39142699947775,50.94092422035645,39.07849009812692,-17.84261381173444,-19.85400100005763,79.92644487188261,-62.68560992512433,41.940591455327,119.39163498098861,-43.72623574144486,31.29240543377747,0.5351003189402843,1.6358460691726155,1.541300115842302,1.5298193168989334,0.8150539135076963,0.1874259710310917,0.6404274851812727,0.0198773586631054,0.3666052393913713,0.2450224931543893,0.6274610795007831,0.6065737743823308
397,1.0,13.029315960912037,21.37169743032934,5.431262724422492,-15.59887077150629,-5.449345538814332,-2.5231733857886463,151.7062958237765,-55.76178890212808,3.3405614534894212,15.611180757263753,-31.314199090155338,11.454082300547775,154.18825819245586,-56.840187205567496,0.8850183571068371,184.52380952380955,-46.428571428571445,8.933317975078769,0.5351003189402843,1.6358460691726155,1.541300115842302,1.5298193168989334,0.8150539135076963,0.1874259710310917,0.6404274851812727,0.0198773586631054,0.3666052393913713,0.2450224931543893,0.6274610795007831,0.6065737743823308
398,0.0,38.77192982456139,42.105263157894754,-6.103294368510936,-0.3803720691036294,-22.813473259301276,0.012323452913420851,38.39974392285872,-19.578091497024452,9.990730017831307,59.917996454990494,-28.744919060628483,-4.206827198749297,60.70719330751224,-30.1847860837851,12.882576376095734,91.25475285171103,14.448669201520904,3.971519544459892,0.2943894150014432,1.5306053374934732,1.553691362580063,1.0380754030318735,0.8658366202794805,0.7358709658122031,0.2157126407654414,0.1814111086638426,0.5101296737027728,0.2722284241131751,0.3013043464265739,0.697850494611449
398,1.0,7.944263481722769,33.061889250814325,4.422024866448604,-8.906062058983355,-7.974633107000717,-1.741618511482712,90.69625892731685,21.074755790569057,-0.567158136289514,29.907472566074134,-31.21936888850294,21.639986559226266,103.02921838860817,2.357216241917115,16.10817047599804,105.95238095238098,60.7142857142857,4.213134888762493,0.2943894150014432,1.5306053374934732,1.553691362580063,1.0380754030318735,0.8658366202794805,0.7358709658122031,0.2157126407654414,0.1814111086638426,0.5101296737027728,0.2722284241131751,0.3013043464265739,0.697850494611449
399,0.0,24.473684210526336,33.508771929824576,-5.617527213242091,-5.170001772581079,-20.849447859493175,-0.6068829323987668,30.197886991137967,-26.473732924435435,23.67151982694986,67.5181435966562,-34.44655353210021,-6.228938648433369,42.80633200112858,-33.95425776901021,9.489538449555845,61.596958174904955,-1.9011406844106404,17.770535535638306,0.4839250270555518,1.2530723773426096,1.022133350254526,1.104982571448592,0.8825188569816416,0.6082304976738749,0.4583589389521922,0.2729558073683585,0.4694416003460387,0.3488162399404758,0.4141803030272996,0.8592935395053478
399,1.0,11.111111111111093,29.786463988418376,9.259392504041042,-21.24634304823535,-7.656469580240999,-2.6750112714955643,59.73188748751064,52.372828960314834,-18.415932897738774,38.54470127818499,-36.117288508179044,1.8582521697243726,52.85078376719261,35.66750099543447,7.3136549232773795,77.3809523809524,97.61904761904762,-9.040591585684954,0.4839250270555518,1.2530723773426096,1.022133350254526,1.104982571448592,0.8825188569816416,0.6082304976738749,0.4583589389521922,0.2729558073683585,0.4694416003460387,0.3488162399404758,0.4141803030272996,0.8592935395053478
400,0.0,10.263157894736864,18.68421052631577,-3.6770757091502126,8.419422011117872,-19.67913326308457,2.511193179077731,9.042270278850339,-53.890861885800156,16.65314040567676,0.5241302617389865,-28.215788279871244,2.5184245889001478,20.28606661433181,-61.49768099110502,17.260844826241883,20.15209125475288,-45.247148288973385,12.980224775284018,-0.0605443943270395,1.7994199812177771,0.8237136840939325,1.167500562996837,0.8618738799512743,0.0857100236701554,0.6781187441830986,0.0081157824344448,0.4578010981877244,0.4028819810776719,0.2745606616858674,0.7091310273686916
400,1.0,-1.085776330076016,27.4158523344191,-0.23792181627890763,6.763890913069481,-7.1342982455696475,0.18485738367255422,7.02740373765125,-63.488035534526496,19.358582648042866,11.760109850791899,-33.73831273554456,4.087817284886242,10.972483216180407,-62.62626222818975,6.297411847586787,5.952380952380931,-53.57142857142859,19.064178840967383,-0.0605443943270395,1.7994199812177771,0.8237136840939325,1.167500562996837,0.8618738799512743,0.0857100236701554,0.6781187441830986,0.0081157824344448,0.4578010981877244,0.4028819810776719,0.2745606616858674,0.7091310273686916
401,0.0,7.36842105263158,36.140350877192986,-3.8139834000434414,1.1356862616428653,-22.296555705758347,1.0216450863794524,21.68827392642667,-28.88407771600128,1.2214817073769257,17.356053643887172,-25.510994532062703,0.0992122526575212,14.859895716579397,-41.90740332338,0.42910084789666847,30.418250950570357,-3.4220532319391817,-2.5258358784055246,0.2492413368646994,1.0007564744545776,1.1296919035691997,1.5807139461065671,0.9313944455969864,0.0781563815069516,0.1681678245977318,0.0070933852298468,0.5116359421475429,0.1565557779355208,0.4847470883188278,0.7305506074058372
401,1.0,5.84509591024247,31.885631559898652,3.777995731565875,-5.130126349718401,-8.117842056368751,-1.0892832646518524,27.41928279198884,-31.21338791619017,1.320299605677544,13.037651865716837,-22.884219013956695,-12.69352052231123,30.83539433724949,-34.98808050425517,-17.684699325126907,34.52380952380953,-9.523809523809545,5.482686696886185,0.2492413368646994,1.0007564744545776,1.1296919035691997,1.5807139461065671,0.9313944455969864,0.0781563815069516,0.1681678245977318,0.0070933852298468,0.5116359421475429,0.1565557779355208,0.4847470883188278,0.7305506074058372
402,0.0,11.842105263157897,2.4561403508772006,-3.768764233177202,2.819666086188377,-9.50028223920214,0.020604849627670063,15.13220612836399,-9.063475688584521,9.568100824527924,35.88093979708311,-35.5156624636014,2.485059439212778,22.890553904194633,-37.20993759418566,4.856484781333381,28.517110266159705,-6.8441064638783295,5.5992416130462495,0.0104594356940536,1.0495616660156115,1.3591918611395208,1.3191965099113738,0.6903057231180145,0.5825889310648106,0.6031299158158293,0.2828542781298514,0.2216172773942004,0.4679759837189151,0.7516306549832237,0.5021532288015357
402,1.0,0.7057546145494031,13.15598986608757,0.6153547700680662,4.2499668126297685,-3.772486171814049,-0.2310773005257838,50.275019346175554,54.57325131137636,-1.5504677179908555,21.5628437621163,-38.44466942828668,8.184347633435218,56.19302984617271,40.45315718938565,-0.2964578936619944,51.19047619047621,75.00000000000003,-1.0175328041652554,0.0104594356940536,1.0495616660156115,1.3591918611395208,1.3191965099113738,0.6903057231180145,0.5825889310648106,0.6031299158158293,0.2828542781298514,0.2216172773942004,0.4679759837189151,0.7516306549832237,0.5021532288015357
403,0.0,14.649122807017534,12.807017543859667,-5.893905090850793,0.1032985386794083,-14.485447381790994,1.269904603702976,26.082876185802427,-22.845000058441478,3.922259221269142,42.592665123775866,-19.894310229739375,-4.985816061501636,27.57394914208526,-37.64952690977841,2.4287792432934996,44.10646387832702,-12.927756653992384,-1.8360660666572133,0.0279049886575184,1.080479683063018,1.6106401025148551,1.0777194576643243,0.9781113337104608,0.6517735468460611,0.2842311842407002,0.026529086898735,0.3268216891629308,0.1765968816008301,0.6960701309021349,0.6924357219177223
403,1.0,0.9771986970684043,18.76583423814695,0.38955153761701666,3.0089518288940242,-5.283237639457871,-1.733386970867401,46.09956317978741,-25.684252492145543,-4.33752804431542,23.507668381868218,-17.940889198173693,-0.3253146642241078,35.19355299179519,-31.689194954316356,15.879084143027722,47.61904761904763,-11.904761904761918,-3.9569509808369485,0.0279049886575184,1.080479683063018,1.6106401025148551,1.0777194576643243,0.9781113337104608,0.6517735468460611,0.2842311842407002,0.026529086898735,0.3268216891629308,0.1765968816008301,0.6960701309021349,0.6924357219177223
404,0.0,45.087719298245645,31.31578947368423,-16.044580054235347,7.830132609839846,-23.123260758029083,0.6420850519628818,37.27302354271282,-43.69300200607149,34.424077887546204,29.90745970590374,-28.830998824904984,-3.6274043149230106,67.38743995229184,-56.399170538140076,26.654631468506217,98.47908745247149,-26.23574144486692,18.6512837458053,-0.0074905070969838,1.835141890506156,1.794883972088814,1.010620737640127,0.9158047259825904,0.523425762531762,0.533674211363134,0.0673376826807602,0.5274908882940038,0.3342416934289302,0.5146714357856774,0.8010924825161867
404,1.0,1.8096272167933192,32.319942091929036,0.6384466863553317,6.970718271457188,-8.479668405576701,-1.2585877281295232,99.98959989635385,-37.86976803572018,-6.885083261062164,20.89915349528173,-26.900467883537658,4.08341869893436,68.4812830716207,-42.280197104270336,28.940701937303537,103.57142857142856,-17.857142857142872,-6.215133967023445,-0.0074905070969838,1.835141890506156,1.794883972088814,1.010620737640127,0.9158047259825904,0.523425762531762,0.533674211363134,0.0673376826807602,0.5274908882940038,0.3342416934289302,0.5146714357856774,0.8010924825161867
405,0.0,58.42105263157893,60.52631578947369,-15.252113605626437,17.5275453247699,-26.53162664713211,4.299484890098304,44.55840342712574,-32.90323498998371,31.527123369908196,12.713774633258756,-35.856801177327156,-10.313340175134122,80.14309380668674,-34.717084199842084,11.630354742830583,128.13688212927755,7.604562737642584,16.441083718006645,0.1923994296647184,1.9824609584108943,1.633150125464658,1.3314034515927702,0.7469311620202648,0.1034278400655896,0.1653992513302298,0.1721421810101617,0.6196308337440268,0.4434155477356666,0.317953574328555,0.7496646881228833
405,1.0,5.9717698154180265,41.078537821208805,4.548345444234059,0.6066974936278724,-9.600547360584223,-1.323908847420463,86.74677169510923,9.933437490026954,16.374531348622323,7.84086825281658,-35.81013770966263,-1.357300051159649,129.33594750523469,14.506075908200323,-3.0724812988589534,97.61904761904762,54.761904761904766,21.33459428113649,0.1923994296647184,1.9824609584108943,1.633150125464658,1.3314034515927702,0.7469311620202648,0.1034278400655896,0.1653992513302298,0.1721421810101617,0.6196308337440268,0.4434155477356666,0.317953574328555,0.7496646881228833
406,0.0,8.070175438596493,52.80701754385964,-3.2160985438708822,2.995639611148704,-29.480255323995998,3.4812947149465145,17.817148885708733,-54.74096092147358,9.839607220238754,10.835980966352254,-19.78605878674665,-7.08412243470895,15.970073060435075,-67.44150155256602,18.172866395010146,27.376425855513297,-30.798479087452467,6.340514990387988,0.0446169420334385,1.300831919907952,0.9971535138394608,1.281775354823297,0.6108627776698747,0.1073044012072087,0.6596082010552994,0.1043569326254655,0.6678717598362394,0.1189546746708912,0.7099090727846344,0.7397667818991754
406,1.0,1.1400651465797829,44.04632645674991,0.881127562147821,1.8046089503993112,-10.20530661497958,0.1920353694478072,31.90262242009425,-34.790193805413175,3.789008754063694,6.078637787668262,-13.662332609400885,-17.042986570182805,21.022146404685515,-33.70567129086622,-20.984589368190232,33.33333333333335,-5.952380952380976,4.335044087361406,0.0446169420334385,1.300831919907952,0.9971535138394608,1.281775354823297,0.6108627776698747,0.1073044012072087,0.6596082010552994,0.1043569326254655,0.6678717598362394,0.1189546746708912,0.7099090727846344,0.7397667818991754
407,0.0,5.8771929824561475,14.561403508771908,-2.323365158516788,-0.7151360127026996,-13.31944758127166,0.6151890930728765,7.543642525774885,0.9353052709346166,-5.053983005102891,46.15866195371636,-34.65893203924657,0.8548596374821305,11.878349033065504,-27.174554512209138,-0.4140227883276282,13.688212927756682,15.589353612167312,-7.387611948912784,0.12366548712113,1.0446986355875287,1.034921714592001,1.2692751055315008,0.9992299142161638,0.688779777553647,0.2297578403031717,0.2690166044368385,0.2990769300098991,0.3844853168303365,0.7693110324976331,0.8581020865366392
407,1.0,3.02207745204488,17.861020629750257,1.6872507157393635,-2.205296662203571,-5.427676097320844,-0.30155535150691026,-2.681459719184409,67.05785159568731,17.25386102184583,31.290132456462306,-33.55368844197958,-0.7664290154065223,4.940539467255656,46.45090470327553,0.33259274999135613,0.0,96.42857142857144,19.237189264745624,0.12366548712113,1.0446986355875287,1.034921714592001,1.2692751055315008,0.9992299142161638,0.688779777553647,0.2297578403031717,0.2690166044368385,0.2990769300098991,0.3844853168303365,0.7693110324976331,0.8581020865366392
408,0.0,45.96491228070174,66.9298245614035,-12.71736310416447,80.3496761645615,-28.951851930095152,16.675618157220207,39.59959090359335,-31.607924934785416,33.30116764814659,68.10455939667987,-27.635883214091837,-27.73858066516599,68.36529727472677,-41.75356295211532,16.296698898617223,103.42205323193916,14.068441064638781,20.75104623896918,0.4841398615904594,1.6567972163246192,1.1801216566859958,1.309219017546628,0.7874970384721839,0.5616723935014855,0.1959526452168921,0.2653289556780145,0.663882881539283,0.2664236508106185,0.5519900278607401,0.5634502223169519
408,1.0,11.708288092652918,45.385450597176956,13.033464478755485,-16.84383398563787,-9.8575657234524,-3.2797181112808493,101.42125156889877,37.34376630047069,-10.95519170707373,34.15888343966018,-35.157882383040196,6.559866709414419,106.1959536605079,29.485950110105396,-9.816312115506953,125.0,98.80952380952381,2.431930565470042,0.4841398615904594,1.6567972163246192,1.1801216566859958,1.309219017546628,0.7874970384721839,0.5616723935014855,0.1959526452168921,0.2653289556780145,0.663882881539283,0.2664236508106185,0.5519900278607401,0.5634502223169519
409,0.0,32.36842105263158,16.315789473684216,-6.423770688810038,0.7697112751566593,-16.19726002290288,-0.04478049350491453,33.44022197953003,-23.92017262409798,16.765223162352292,54.563716691783945,-26.5903226761277,-3.8006232015168617,53.20342651619947,-42.622714608717935,20.573292090103767,76.04562737642584,-11.787072243346008,10.798702537617096,0.2842076981051842,1.6105677072678368,1.1464468157305894,1.0560644229562584,0.6518454953802103,0.5834154950377378,0.4661377102624006,0.2046011461456784,0.3743727447568316,0.1927900908812444,0.770832448298038,0.6472507113311807
409,1.0,7.491856677524411,23.145132102786814,3.1380084529545993,-9.956080090766328,-5.964724549502787,-1.525442213812922,53.890755441518756,29.615261489522293,9.295664800662973,26.001908183749876,-23.213568756073457,6.193407963781561,56.42191211322376,21.1766059098911,-1.2366094542024975,65.47619047619047,59.52380952380951,12.395600489349444,0.2842076981051842,1.6105677072678368,1.1464468157305894,1.0560644229562584,0.6518454953802103,0.5834154950377378,0.4661377102624006,0.2046011461456784,0.3743727447568316,0.1927900908812444,0.770832448298038,0.6472507113311807
410,0.0,22.456140350877195,55.964912280701775,-9.902362284504584,4.634215860075197,-29.320208802991388,2.9817359543054422,28.429774769302707,-50.825305437392586,27.051850648739475,20.09698643857003,-31.698488519248535,-12.225419121237113,39.51951851973847,-64.87088249655342,24.25158559906839,57.03422053231939,-23.574144486692006,17.499067454755064,0.0784758090203242,1.9990808147521568,0.927909402664229,1.0120405843847249,0.6489477258808977,0.213552588131697,0.5055237324211006,0.1167188675371712,0.6778105096452793,0.2357471884318902,0.742636085185967,0.5231841662831339
410,1.0,2.4610930148389443,44.770177343467225,2.3762663043080945,-1.4030733779256788,-10.373470520202833,0.4094338952900234,48.84083646756816,-31.61983026626205,-8.463272813586897,10.220148969481802,-19.724176737871424,-10.938033056299668,50.4165693148356,-30.98725051047142,-17.800403943749732,52.38095238095237,-1.1904761904761862,-6.093057976137173,0.0784758090203242,1.9990808147521568,0.927909402664229,1.0120405843847249,0.6489477258808977,0.213552588131697,0.5055237324211006,0.1167188675371712,0.6778105096452793,0.2357471884318902,0.742636085185967,0.5231841662831339
411,0.0,33.33333333333333,3.9473684210526327,-10.2551525046771,-1.812898469543256,-12.19521090963095,0.8115133639823302,37.177658220291555,-30.38944040284568,30.223197276450044,74.1642709159557,-18.35223852416655,1.3718685178840673,54.33545027836608,-45.97071161439881,16.488140095261695,82.12927756653994,-27.756653992395442,20.080154165264126,0.5767363888684669,1.037748097026394,1.3410337402934664,1.2760203833019652,0.8330230973906101,0.5755930929378048,0.5791994360751688,0.1160457968283372,0.2758566083917994,0.1101205239714378,0.6741964739081496,0.5470833283449754
411,1.0,12.576909156713722,15.580890336590624,5.423222142352113,-23.6621048207427,-4.129846358677691,-2.706694210375038,100.77466827061605,-12.3296780902307,2.8656688704362665,44.770242950283865,-18.429585124033455,-5.974960725719402,110.14166964171524,-12.018968996804634,0.5564063576505518,126.19047619047619,1.1904761904761862,8.347572215732235,0.5767363888684669,1.037748097026394,1.3410337402934664,1.2760203833019652,0.8330230973906101,0.5755930929378048,0.5791994360751688,0.1160457968283372,0.2758566083917994,0.1101205239714378,0.6741964739081496,0.5470833283449754
412,0.0,9.210526315789469,49.38596491228069,-4.444726050712,7.5204667214860965,-25.72781649953092,2.071640062370017,11.63456358289585,-37.593198782041526,-2.1050516427215005,42.77063268368184,-27.47065562276041,-4.756143180012229,18.001898087087188,-43.313824321271,1.1732690996583361,21.673003802281386,-6.8441064638783295,-6.263557099148512,-0.0736707280947551,1.675295770531194,0.8223532642617033,1.1712631775458813,0.6731201078974012,0.7509951008241527,0.2862142460668869,0.0654344252777565,0.5901514115040503,0.2064036128389186,0.2864520698135119,0.7450577281532601
412,1.0,-1.6467607672819518,37.98407528049221,-1.4294009990460044,6.833592591470139,-9.29468876270917,0.4429636496183331,1.8426713875288492,-28.20393843092469,10.30235091960332,36.901765291293806,-18.1492765139595,-5.409673711841235,19.544832587140792,-21.680869932991232,-16.225473100490362,0.0,-1.1904761904761862,9.20188987202517,-0.0736707280947551,1.675295770531194,0.8223532642617033,1.1712631775458813,0.6731201078974012,0.7509951008241527,0.2862142460668869,0.0654344252777565,0.5901514115040503,0.2064036128389186,0.2864520698135119,0.7450577281532601
413,0.0,-0.5263157894736858,12.807017543859667,-2.0718892800652533,4.831883778566137,-12.719247181504457,1.6900356693413165,-2.105681923153413,-19.734726370313872,18.24917460100133,7.638040471932173,-27.029296115998235,-10.975649748145733,-1.1989104025989517,-30.302109727999095,-8.631627405401643,-2.6615969581748944,-9.885931558935368,16.471851285906823,-0.0778798006002491,1.19922394638908,0.8650118459151839,1.33254874867301,0.9266311344166378,0.1010623661560477,0.4508456970867562,0.2698613345661376,0.2962659824011352,0.2593528722763901,0.6633839980153005,0.5588486915867463
413,1.0,-1.9543973941368087,17.82482808541439,-0.593087825539973,8.30272225080071,-4.878271970063242,-0.31447200630305705,-13.71096300898107,59.79326704926851,4.550076237352663,5.0409559847013785,-35.38755205643977,11.982002436974726,-15.724988658148742,41.40165724543474,4.209868811980133,-15.4761904761905,88.09523809523809,4.001582190572339,-0.0778798006002491,1.19922394638908,0.8650118459151839,1.33254874867301,0.9266311344166378,0.1010623661560477,0.4508456970867562,0.2698613345661376,0.2962659824011352,0.2593528722763901,0.6633839980153005,0.5588486915867463
414,0.0,39.298245614035096,43.596491228070164,-9.290650613050211,6.349945713683192,-22.785963892686656,1.172035372655822,36.38754706887053,-25.18953480521534,16.722934991252238,3.360710472238515,-36.258724352904416,-9.750853963842676,60.95916658213276,-31.83798946490586,9.939764664557128,88.97338403041826,7.604562737642584,7.595937494599772,0.0073794015715048,1.6317474175890214,1.7515801221690088,1.122050651713978,0.7702722522184817,0.0109227272887831,0.220482662489529,0.158300334195467,0.5234398266412513,0.5078119541257312,0.294482645293922,0.8112873926306345
414,1.0,2.2258414766557877,33.29714078899746,-0.9199676375396315,6.0557082401836215,-8.888473363978521,-0.2422073642075917,89.98702257994663,7.449476090007723,7.330267544180913,-7.590920443116589,-37.05986950532411,14.528752572810944,94.45981388734577,11.655007617212988,2.2676014308394166,94.04761904761907,42.85714285714286,6.702775171921305,0.0073794015715048,1.6317474175890214,1.7515801221690088,1.122050651713978,0.7702722522184817,0.0109227272887831,0.220482662489529,0.158300334195467,0.5234398266412513,0.5078119541257312,0.294482645293922,0.8112873926306345
415,0.0,26.49122807017543,25.43859649122806,-3.8792107501731454,4.456268859184265,-18.318518115288807,2.779964247571831,26.40859577911334,-21.678727369286477,11.899240905065401,35.589640774823025,-32.14295254470832,-3.4509410438609667,44.474374733671326,-33.316015131904884,14.260452593779839,58.93536121673002,-1.520912547528508,8.240313256703931,0.0955074829968782,1.7206373930483914,1.0750625827057945,1.1540445427044106,0.6232341562410972,0.4603798201978762,0.3831320842156386,0.2085973873426484,0.4100692434210134,0.3589063142384548,0.3736929232264662,0.7492304743028444
415,1.0,3.854505971769817,25.135722041259466,1.0314995071113664,-0.1400213817601026,-6.679806365961937,-0.7753276071823079,44.40619592147566,24.673667901785244,3.9226935327278056,16.99939176397127,-28.362523589265763,15.698252297722348,69.73012047745873,4.094349724130164,13.715451412599045,50.0,55.952380952380956,4.721373748026525,0.0955074829968782,1.7206373930483914,1.0750625827057945,1.1540445427044106,0.6232341562410972,0.4603798201978762,0.3831320842156386,0.2085973873426484,0.4100692434210134,0.3589063142384548,0.3736929232264662,0.7492304743028444
416,0.0,9.03508771929824,20.87719298245616,-3.8331598977064063,6.587190186549097,-18.301493749156318,2.1848039596346958,6.6769169998365685,-35.00515617451624,14.993404179729652,39.35536522401573,-32.37728817430388,-12.979332933729326,18.038006617247216,-44.61866196284028,2.729370994323199,15.969581749049432,-21.673003802281364,11.495306729162854,-0.1443092684968092,1.30249686783789,1.111893473536567,1.1931397493797045,0.7009019099179243,0.5967778400836388,0.4860724110099274,0.1048344673648311,0.4189631960007935,0.4822359046552039,0.3078825536451423,0.8715236336361316
416,1.0,-2.497285559174811,25.55193630112196,-2.450242788781676,10.417567571555985,-7.201817261341392,-0.07880124425678758,19.738470505995487,-19.293160550157285,8.167468809746836,3.686274876093054,-38.40729392173722,24.067402329534136,12.55940732118046,-10.154603345169754,-2.717245784789668,16.66666666666665,1.1904761904761862,5.715841383994902,-0.1443092684968092,1.30249686783789,1.111893473536567,1.1931397493797045,0.7009019099179243,0.5967778400836388,0.4860724110099274,0.1048344673648311,0.4189631960007935,0.4822359046552039,0.3078825536451423,0.8715236336361316
417,0.0,19.298245614035082,7.456140350877183,-3.5098608467569736,10.505226772679134,-9.129568896184336,-0.0356548660671141,19.988133978878864,-15.730898298804796,11.78119660605268,4.3048399637928725,-28.86789978135824,-5.842863268244658,34.93856737985082,-22.687407213032827,4.349566658361703,42.96577946768061,-9.125475285171113,7.960434249462963,-0.1573075161441521,1.305709082124182,1.5919620886288242,1.4220368933206942,0.6537779747672461,0.1518943135607001,0.4009264008184173,0.1516114312474347,0.2079225554139464,0.4946211382864571,0.2545943516851902,0.7364881094112343
417,1.0,-3.4744842562432265,11.88925081433223,-0.45633204614246026,15.62599715645887,-3.6544137365772777,-0.021493238036351947,57.770546875233045,26.714870633857736,-11.062201641238367,4.553926931629926,-34.627331961838415,3.5572937995486,67.838452089452,9.134948638591878,3.74812998283911,52.38095238095237,41.66666666666667,-11.893259320336957,-0.1573075161441521,1.305709082124182,1.5919620886288242,1.4220368933206942,0.6537779747672461,0.1518943135607001,0.4009264008184173,0.1516114312474347,0.2079225554139464,0.4946211382864571,0.2545943516851902,0.7364881094112343
418,0.0,48.94736842105265,14.035087719298268,-11.440129078570127,0.5381498986767763,-15.171307892026242,1.2416702951098202,37.31909653112355,-26.20374595048247,32.5921790627915,85.61111322428604,-44.73012222090402,-9.69887139654495,71.16764770294756,-37.16296751458062,15.595616801337297,103.8022813688213,-15.969581749049421,21.421613197052057,0.5446821539696909,1.4886888570989965,1.2430251325111927,1.0495998486190925,0.9497982376218036,0.7243354465668839,0.5307337652068447,0.2533360657135765,0.3343080623552499,0.5858338035737806,0.6699978794735402,0.8829746181266334
418,1.0,12.558812884545766,19.923995656894668,7.123286772431525,-23.566807307460646,-5.696244961550234,-2.898500348633326,85.18546239647236,41.9885588314485,4.874536827349818,45.953644895372946,-43.64241342678885,-1.6374363099365352,124.44022468727245,17.748276428572684,-1.1523264748184658,108.33333333333334,70.23809523809523,12.029735462309654,0.5446821539696909,1.4886888570989965,1.2430251325111927,1.0495998486190925,0.9497982376218036,0.7243354465668839,0.5307337652068447,0.2533360657135765,0.3343080623552499,0.5858338035737806,0.6699978794735402,0.8829746181266334
419,0.0,27.4561403508772,30.614035087719294,-8.280684473169387,-4.337138539309471,-19.124885890212262,1.5143112108645607,30.137246375840455,-17.19972699166219,10.942751908976822,36.589179985311574,-34.159580717315706,-3.1010922621476755,46.74807733364516,-27.017108684525738,1.6600872502304798,65.39923954372622,8.365019011406849,2.22629348710302,0.3829776666138459,1.0338366242912518,1.4797668086073177,1.2921320883316394,0.761781356013572,0.1841612582697708,0.3485572015244349,0.2322349150060882,0.4260202090553371,0.3976242383564153,0.300874160713362,0.5271190796813284
419,1.0,9.699601882012288,26.456749909518628,6.051151540197042,-13.271601497973728,-6.619339399207414,-1.3198315951875594,75.70728497205896,32.91290422463757,4.736242519885359,10.741669458673698,-32.838250921012225,5.821013113450768,104.12951750953891,37.97612411816471,-10.127972396535068,92.85714285714289,67.85714285714286,10.819337874213053,0.3829776666138459,1.0338366242912518,1.4797668086073177,1.2921320883316394,0.761781356013572,0.1841612582697708,0.3485572015244349,0.2322349150060882,0.4260202090553371,0.3976242383564153,0.300874160713362,0.5271190796813284
420,0.0,5.438596491228065,72.45614035087719,-3.0327484641071267,2.6196019253584835,-29.94519517410702,0.22389365972981246,5.921857946261788,-34.770317642097424,2.4138767863926214,33.08483849624964,-42.36766151165868,-5.402644402352541,11.067503838951387,-43.37911011244244,-0.5437498011599207,11.787072243346008,12.547528517110273,-0.8771581100833842,0.116571258453375,1.008866964908918,1.0003048136217847,1.5466241504104086,0.6366778508928511,0.6593414819487539,0.1458434877295991,0.1589473853380602,0.6893198169776886,0.5061259029830394,0.3703429521373723,0.8798042807384541
420,1.0,2.804922186029657,46.90553745928339,2.5703730553584325,-0.05526336732271098,-10.816263303570395,-0.27151430379381836,27.33315511160668,7.188171995656378,-11.6407993276324,32.272453923253444,-40.70149833271848,5.263081626812205,15.784456430035277,3.2542908966340045,7.589619010263071,30.952380952380977,57.14285714285714,-8.987045650850668,0.116571258453375,1.008866964908918,1.0003048136217847,1.5466241504104086,0.6366778508928511,0.6593414819487539,0.1458434877295991,0.1589473853380602,0.6893198169776886,0.5061259029830394,0.3703429521373723,0.8798042807384541
421,0.0,61.49122807017544,28.596491228070175,-10.616585739765384,14.347350979213424,-19.853203151275032,1.2502665660524936,34.04011897984878,-21.74195183340305,28.76871595825157,60.019307064307824,-26.86815240755489,-7.534283372239159,82.6670035800414,-37.705349053150314,22.08818398850825,115.58935361216732,0.7604562737642651,18.00228200863406,0.1584655618444256,1.9899050302067216,1.779654485502729,1.2511901683049818,0.7910552374902636,0.7567920118190858,0.3117913704579212,0.1286165411292268,0.449027576972992,0.2426023887959534,0.3122136869868285,0.7903944539203913
421,1.0,4.686934491494754,28.284473398479925,2.1824191783200053,1.1388644998172381,-7.196038290669349,-1.314368925800946,130.53597592033134,-0.6250897679907275,10.363083464851819,43.546329766216665,-16.413907040103194,-19.685269357475686,121.2316505320886,0.2961783297420695,11.785293168640187,141.66666666666669,27.380952380952372,12.495459435668765,0.1584655618444256,1.9899050302067216,1.779654485502729,1.2511901683049818,0.7910552374902636,0.7567920118190858,0.3117913704579212,0.1286165411292268,0.449027576972992,0.2426023887959534,0.3122136869868285,0.7903944539203913
422,0.0,25.0,70.43859649122805,-3.808085865963595,9.96156757946216,-29.282429573016643,3.726952503063785,27.960672614425917,-23.534183644674357,6.124988050931179,5.546974546732941,-29.2774254318509,-8.61259845821949,43.4282000209481,-38.50265443456083,17.055053392599785,59.31558935361218,30.038022813688194,2.740915892221671,-0.1699184495263701,1.8179512737245624,1.352506704996061,1.1425185962623337,0.8250045512326739,0.1402553684330381,0.1087759205154219,0.266828204464344,0.6716787014662653,0.2897775591668368,0.2643147622458933,0.6459398236162788
422,1.0,-3.3478103510677037,45.67499095186391,-2.5711866568082,13.65643117596067,-9.95841325197253,0.4806772733285891,28.038766888927057,37.747504673513575,21.095131281971735,7.490810588057939,-34.2088092141739,9.389313187024594,54.36306238943433,29.4287290905473,-0.27849712784906444,23.809523809523792,100.0,18.79148594304665,-0.1699184495263701,1.8179512737245624,1.352506704996061,1.1425185962623337,0.8250045512326739,0.1402553684330381,0.1087759205154219,0.266828204464344,0.6716787014662653,0.2897775591668368,0.2643147622458933,0.6459398236162788
423,0.0,22.36842105263157,49.47368421052636,-7.31880678054746,3.096098346914511,-26.155527945690025,2.4066980318762976,22.54634157748685,-32.05174393771928,16.241814639973807,23.48753289994474,-41.704228684798494,-7.543373909097051,39.26428492790941,-44.66026213490445,12.022672317755223,49.42965779467681,1.520912547528508,9.102895700384392,-0.0303409131219613,1.327973988900779,1.6547127972511744,1.0023481890437411,0.9855042001905512,0.4132641889832376,0.1719419946802402,0.0717743907453194,0.5939062332933992,0.5220020050534794,0.5117414967724006,0.5789674665500575
423,1.0,0.45240680419833534,39.17842924357582,-0.8683252354259707,5.583444252722081,-9.024636661582141,0.7675165464749112,60.05860753954422,-24.338943821845316,11.407822477263352,16.79744025573269,-35.392265872212704,3.2222975833028467,72.37788311631559,-15.437641332563656,-15.390770542744292,60.71428571428572,4.761904761904745,11.080023895364487,-0.0303409131219613,1.327973988900779,1.6547127972511744,1.0023481890437411,0.9855042001905512,0.4132641889832376,0.1719419946802402,0.0717743907453194,0.5939062332933992,0.5220020050534794,0.5117414967724006,0.5789674665500575
424,0.0,33.77192982456141,47.631578947368425,-9.272913555311678,-0.2059780766797914,-26.115830391474017,0.19788983643245217,36.97789035414025,-45.37429211887157,35.39787250554562,59.48832699420139,-33.00800781070404,-11.052763574000624,54.81152724897005,-52.51415094395584,26.46014518941737,82.88973384030417,-19.391634980988602,26.227675547135977,0.2511339352422707,1.5597316168385504,1.4294103857792817,1.02227610764453,0.8837434887175237,0.6732965599471726,0.6110791893558203,0.2098367317769887,0.6070052185640991,0.3747833914145431,0.3373093440016805,0.7863973574364239
424,1.0,7.111834961997832,39.70322113644586,5.344556220703378,-7.617466665527617,-9.194626404269911,-2.3737179993954527,67.69712551755045,-1.8484842161073156,20.53836011021435,52.316758009275176,-33.33001364987229,-10.331517796032152,85.1789437418685,-5.798113016101148,24.788198970434472,79.76190476190477,36.904761904761926,25.959181417599588,0.2511339352422707,1.5597316168385504,1.4294103857792817,1.02227610764453,0.8837434887175237,0.6732965599471726,0.6110791893558203,0.2098367317769887,0.6070052185640991,0.3747833914145431,0.3373093440016805,0.7863973574364239
425,0.0,0.17543859649122862,23.50877192982457,-1.677996523057046,5.044637369896954,-17.348368647312327,2.3796311053356334,-8.04775865098758,-16.098833495802555,5.159740065900853,8.477982840674203,-31.364102965454222,-3.3049746601757857,0.39799693301842964,-28.26948633367422,-5.564079959941726,-7.984790874524716,3.4220532319391594,3.809587074060855,-0.0686620660700814,1.0062153647313588,0.9207988473843728,1.5168403109282207,0.6966076184581387,0.2464692064377686,0.1047793284060275,0.0233392748618566,0.377825363194523,0.5134587257448078,0.2796450622729525,0.8967889871469426
425,1.0,-2.3344191096634215,22.60224393774881,-0.5431674427063715,8.694986154917107,-6.889629402558772,0.5688424689867633,3.8102500204982626,-15.459008594242585,-1.8467872284986697,12.068268123799463,-35.590584968935104,-0.41499932184475563,2.767398992511505,-20.793105374765286,0.0613835451188649,1.1904761904761862,3.5714285714285587,-2.339528004807856,-0.0686620660700814,1.0062153647313588,0.9207988473843728,1.5168403109282207,0.6966076184581387,0.2464692064377686,0.1047793284060275,0.0233392748618566,0.377825363194523,0.5134587257448078,0.2796450622729525,0.8967889871469426
426,0.0,8.684210526315805,48.070175438596486,-2.7962702256548733,-0.2905671678369637,-26.887203388422254,-0.3105501381151843,15.375864123692473,-47.804099174515855,15.938331791674788,28.898132194904,-29.569610684541836,-18.817303075161583,17.380383003009015,-53.8108732825123,10.753794777992432,25.095057034220524,-22.81368821292775,13.277122535112493,0.2627757064384736,1.0273332418173646,1.0807133929531771,1.517540581089797,0.9196501026029212,0.244289279717406,0.4969458594624371,0.1240733614072655,0.6129579408501058,0.3702028517505242,0.3213243074673752,0.8906106043342064
426,1.0,6.58704306912774,40.083242851972464,5.300037627569187,-6.574896602051861,-9.749727625205818,-0.7380869627441999,18.676466230736754,-26.041633655063357,15.133279290431023,12.082921217125154,-24.435917746801007,-3.5778056437368977,29.685728027725112,-16.15850135550221,-15.992883026895388,26.190476190476186,3.5714285714285587,20.674436451509237,0.2627757064384736,1.0273332418173646,1.0807133929531771,1.517540581089797,0.9196501026029212,0.244289279717406,0.4969458594624371,0.1240733614072655,0.6129579408501058,0.3702028517505242,0.3213243074673752,0.8906106043342064
427,0.0,24.035087719298254,25.17543859649123,-1.4787318075888178,-4.621874495742584,-17.814981573316345,0.31550432414420015,36.49966922178176,-11.12082575352643,5.511189111121917,60.51597612735644,-36.88532317158537,-11.135832720171246,42.13071517882676,-28.957376653469126,13.348227698599068,68.8212927756654,11.026615969581744,3.9851512648027776,0.4201340546180969,1.0111594369892585,1.5329030583950576,1.286078194420597,0.9105408262809426,0.4968865776217064,0.2220692732696347,0.2817129526784648,0.3941883471497402,0.4368401632570657,0.7766192825101974,0.580710482460475
427,1.0,9.844372059355777,24.71950778139702,5.9426838701225115,-14.852522589287364,-6.28518007913994,-1.644542620922551,92.87461333653127,66.37943812358738,-6.8914775154889085,37.17534127238182,-32.57121221469909,-9.898834729829831,99.51990202295988,63.91644266054375,-15.451557258194715,111.90476190476191,107.14285714285717,-0.7388717261934241,0.4201340546180969,1.0111594369892585,1.5329030583950576,1.286078194420597,0.9105408262809426,0.4968865776217064,0.2220692732696347,0.2817129526784648,0.3941883471497402,0.4368401632570657,0.7766192825101974,0.580710482460475
428,0.0,10.350877192982466,16.666666666666675,-0.8667937482051302,5.397720111288584,-13.306575083932904,1.652913821277302,12.85121516246197,-12.285063441893683,4.523519130391485,6.962910732978034,-18.187398078303097,-1.9682079750556358,20.232065308527968,-21.05108662942875,4.749641970125729,24.334600760456283,2.6615969581749166,3.309668222899556,-0.1386861088974663,1.1518277690992944,1.4739852430065752,1.133261627200192,0.8500342120253659,0.1269423879074463,0.3746524742779011,0.2330194893926876,0.2924494982790347,0.1088112115735166,0.2390353353894466,0.8506201186645892
428,1.0,-3.148751357220425,17.100977198697052,-0.5158173267831412,10.394532872642138,-4.897815429276164,-1.0910628917096155,28.01898522431887,41.55209656479584,12.692233350412252,-6.6282381764947935,-15.48393158709832,19.27406659918801,36.034757728313,36.6512714229664,12.071366710253972,23.809523809523814,65.47619047619047,12.495152513499619,-0.1386861088974663,1.1518277690992944,1.4739852430065752,1.133261627200192,0.8500342120253659,0.1269423879074463,0.3746524742779011,0.2330194893926876,0.2924494982790347,0.1088112115735166,0.2390353353894466,0.8506201186645892
429,0.0,46.578947368421055,5.08771929824563,-5.864243093704236,4.515627771256492,-9.617948899242245,0.32152051404255033,42.803475035500995,-19.308678937650292,18.478117505619053,50.765421857554635,-39.51495353812609,10.233347685380911,69.05525884405579,-29.462380020967537,15.083555570797834,108.745247148289,-15.209125475285168,12.40843677494772,0.3281898021964689,1.704680237358323,1.5367759236331782,1.1285605576639592,0.9413718506154124,0.7261014118724196,0.66837697279894,0.2924230724819273,0.2166233820325618,0.529231646333085,0.4921784132131162,0.8813089620700978
429,1.0,9.17480998914224,12.269272529858831,2.6198802845188496,-9.02826960870664,-4.401058477881059,-1.6739567028258184,108.3530732536432,51.74635248879929,8.86801343075021,34.04794709874197,-38.240783193844926,4.942276430434289,132.7894275751913,35.519233147738774,4.152192332799487,127.38095238095238,70.23809523809523,11.559609411926818,0.3281898021964689,1.704680237358323,1.5367759236331782,1.1285605576639592,0.9413718506154124,0.7261014118724196,0.66837697279894,0.2924230724819273,0.2166233820325618,0.529231646333085,0.4921784132131162,0.8813089620700978
430,0.0,17.280701754385962,30.000000000000004,-4.838750662422919,-1.408577247511822,-21.740501611301465,0.635956854627695,32.62355379558939,-35.31203614164622,13.04766236263395,54.66183762583054,-23.22389923005629,-17.33183734216461,31.95643182155401,-49.949588270395374,16.26114487718462,55.13307984790874,-15.969581749049421,7.89262188632851,0.4368437353322388,1.1937044300101145,1.0057445801081322,1.3173531271618732,0.9937884162928448,0.4372048203527083,0.6818190532195524,0.2429012759899456,0.5001432504825085,0.2014345079616725,0.5536529820241279,0.7516157558555447
430,1.0,9.681505609844354,30.908432862830225,8.993401941184187,-16.380754163095755,-7.968397402297378,-2.130795274867081,43.470847625293544,13.815775998136349,-8.311804505927078,16.010200104382143,-22.114038534083512,6.379128890059171,33.14883023394608,1.6275731079321343,4.350448055303069,57.14285714285714,48.80952380952381,0.7968169649176904,0.4368437353322388,1.1937044300101145,1.0057445801081322,1.3173531271618732,0.9937884162928448,0.4372048203527083,0.6818190532195524,0.2429012759899456,0.5001432504825085,0.2014345079616725,0.5536529820241279,0.7516157558555447
431,0.0,37.192982456140356,55.08771929824563,-12.572891383189821,3.554104042683459,-27.08641207211985,2.0747422235003476,31.603615656191273,-31.882117852909808,29.369811875820506,20.504303474341,-37.42040790916589,-5.5196063104772985,58.748475556248295,-41.78059177581215,10.895621557340096,79.84790874524717,5.703422053231932,16.894416487920026,0.5027337313365281,1.106503731628973,1.5040904861455198,1.3547659253106614,0.948498533118729,0.0018304273012988,0.2231465094903985,0.1667118773106814,0.6121804375548091,0.315989302838922,0.5990900290798132,0.7443507117848919
431,1.0,12.214983713355032,40.535649656170804,12.023388048294104,-18.244127042839185,-9.671264992261353,-2.9465141130072814,108.08806116102754,1.0609069790766368,-2.5172227338703834,-5.645599540026957,-28.301299264205614,1.2119126617767484,112.3159148344886,9.35302656758572,-15.818264010025906,133.33333333333334,41.66666666666667,9.716374845364783,0.5027337313365281,1.106503731628973,1.5040904861455198,1.3547659253106614,0.948498533118729,0.0018304273012988,0.2231465094903985,0.1667118773106814,0.6121804375548091,0.315989302838922,0.5990900290798132,0.7443507117848919
432,0.0,4.035087719298258,9.122807017543867,-1.9660843753866786,6.2510026822599984,-10.776236504963087,1.506650860288028,4.69429378680466,-9.754497224124158,-2.604722940304671,-6.1815485428807655,-17.74238417751153,-3.3522163480696587,8.80717624424876,-26.308539239443874,-1.8794860756770282,8.745247148288971,-1.520912547528508,-4.595446073978664,-0.1132142159649614,1.1350414304387044,1.2336898111565826,1.349288114122816,0.9850938979610956,0.0346491531584017,0.2322818636604038,0.052239057440354,0.2427355068335956,0.3010206980669856,0.3672096528046336,0.6694454892596335
432,1.0,-1.8458197611292304,13.391241404270705,-0.5599228600053241,10.135652556087749,-4.655792499872957,0.29848586520357934,29.877565908449654,-8.550523667998977,-9.526292984477003,3.323191614303811,-28.722783006268493,-3.7169445583727034,15.048009879595403,-12.974843503959443,9.936424965587065,27.380952380952372,3.5714285714285587,-10.274996828508476,-0.1132142159649614,1.1350414304387044,1.2336898111565826,1.349288114122816,0.9850938979610956,0.0346491531584017,0.2322818636604038,0.052239057440354,0.2427355068335956,0.3010206980669856,0.3672096528046336,0.6694454892596335
433,0.0,15.35087719298247,11.403508771929815,-3.894507077728049,6.453980520237557,-12.111748812081991,0.4968492906466615,19.36543702906002,-9.580892574853406,8.35514398028463,-5.159889354106683,-31.443901298560228,-2.9830177276596093,28.460893853888926,-27.63323188817325,3.626094520152301,37.26235741444866,0.7604562737642651,4.371750057909296,-0.1102284855089463,1.1607638358603876,1.4683322496065023,1.2970889652173614,0.6688479538208824,0.014044528166133,0.3313369325486929,0.186369101581832,0.2725361677420849,0.4226696230932665,0.5080504893652951,0.6152253828191979
433,1.0,-1.8096272167933636,16.43141512848352,-1.2033772703761603,11.30557362127924,-4.624763248267893,-0.041254114827138366,47.935084055396125,21.122011756266158,11.805311826345921,-3.1159705339707022,-29.254488606227724,2.7773627371846854,47.15981577272097,25.025257717727655,3.5745152985549034,45.238095238095255,40.47619047619049,10.838455769102229,-0.1102284855089463,1.1607638358603876,1.4683322496065023,1.2970889652173614,0.6688479538208824,0.014044528166133,0.3313369325486929,0.186369101581832,0.2725361677420849,0.4226696230932665,0.5080504893652951,0.6152253828191979
434,0.0,24.561403508771917,24.473684210526336,-5.317100532477936,-3.1975970233504625,-17.87341770800538,-0.3263862230861836,24.09642314506206,-28.088269539402678,28.744008287393807,56.651254263676364,-40.751420979759445,-11.53963978972059,42.47055501219714,-36.90787310985431,12.577854748294449,53.99239543726235,-10.646387832699622,23.773166098761152,0.2022448510874769,1.1713043947794832,1.385397947722656,1.0154114920149089,0.7188095586673355,0.616928057987395,0.508390954645305,0.2844923567934763,0.4170675123460539,0.5379079998521371,0.4206585604152237,0.8448146563587846
434,1.0,5.93557727108216,25.895765472312693,3.651171766805339,-7.180513089848528,-6.855985573420654,-1.496642619692734,71.21967729239343,51.43212076651136,-1.6945537010660594,29.56460937728893,-41.16229063927992,-0.48979872949134196,78.40474752579229,27.23465367801172,7.9252185313889,80.95238095238095,90.47619047619051,2.212191708727085,0.2022448510874769,1.1713043947794832,1.385397947722656,1.0154114920149089,0.7188095586673355,0.616928057987395,0.508390954645305,0.2844923567934763,0.4170675123460539,0.5379079998521371,0.4206585604152237,0.8448146563587846
435,0.0,36.22807017543859,31.140350877193,-4.756811873366229,9.921352696274322,-20.52076738238545,0.86236200423353,38.03451629809982,-22.59894502395401,13.971837880653194,35.247423041621026,-24.16575545968612,-9.677638433660896,57.78452323420276,-40.97358462591234,24.12242231658539,87.45247148288972,1.5209125475285301,9.249464124435566,0.2435616693237516,1.4204515991219502,1.7141479886748818,1.4759291768080205,0.9754179728778652,0.4058992606561176,0.4595304951931683,0.2185969013967037,0.479115808327501,0.2547866242999814,0.2494992624815805,0.5003326919966904
435,1.0,7.057546145494031,30.980817951502004,3.6763453856944572,-1.824935966083796,-7.0615099894529525,-0.7885523295576125,105.82112857824772,23.81660817715707,-0.7112607635217039,27.072064776979875,-20.50275185689,-12.620731842805267,85.53320458804505,35.3970715942447,5.561131269930986,120.23809523809526,61.904761904761905,3.114736492668224,0.2435616693237516,1.4204515991219502,1.7141479886748818,1.4759291768080205,0.9754179728778652,0.4058992606561176,0.4595304951931683,0.2185969013967037,0.479115808327501,0.2547866242999814,0.2494992624815805,0.5003326919966904
436,0.0,-1.228070175438578,4.912280701754401,4.120092436278178,1.2034284820789054,-8.938724104816975,0.9702041708086195,-7.712508797384299,-16.045299417576373,13.496358787557483,44.37677925381847,-27.260036026834122,-14.51713320755137,-2.9602459570631456,-27.193966645327052,12.71530767587925,-8.745247148288982,-11.787072243346008,17.420682468088653,0.0339263220991115,1.0752035463239222,0.8627964290228898,1.2021921229641734,0.9477908146274364,0.5848867930839142,0.1247987753850198,0.0067824361937244,0.201331175456166,0.3406204430851156,0.3666585592513697,0.6918894839818761
436,1.0,1.1943539630836053,11.690191820484962,-0.3965047398315491,0.8539867206654561,-3.462764014758879,-0.7107258166703323,-9.138776817310145,-18.799129438182092,-3.4235727498802326,39.082834080172816,-24.243566012710684,-7.122868987445963,-10.299394721663258,-18.772217518384306,-3.0330644517393424,-8.333333333333359,-9.523809523809545,-3.902934390573476,0.0339263220991115,1.0752035463239222,0.8627964290228898,1.2021921229641734,0.9477908146274364,0.5848867930839142,0.1247987753850198,0.0067824361937244,0.201331175456166,0.3406204430851156,0.3666585592513697,0.6918894839818761
437,0.0,18.50877192982456,19.91228070175439,-7.497224354263277,6.73822347841313,-16.724572305453943,2.1161927346772913,20.069243812984805,-17.174290189696883,4.177979606973059,61.75359835327423,-31.726807076390408,-14.94337744256895,33.665958177124345,-36.60887767500467,2.164945131799745,42.20532319391634,-0.760456273764254,-3.329978407118178,0.153526904514487,1.504449471073091,0.9821421632820984,1.3887067954958636,0.6286646775709046,0.7308634976477152,0.2359493079261408,0.0027433422152651,0.3815916250715638,0.4309636710466542,0.4341158655835174,0.8893857923365187
437,1.0,3.944987332609462,22.077452044878743,1.9471014821759614,-1.285920911837224,-6.479538467605894,-0.7879891490619517,31.8786109258941,-32.54998346782092,4.555300734519996,44.20425875364982,-36.85732287987078,-3.073102388466731,11.63291360773464,-37.41372972630857,19.390104230502825,36.904761904761905,-17.857142857142872,6.689868272406407,0.153526904514487,1.504449471073091,0.9821421632820984,1.3887067954958636,0.6286646775709046,0.7308634976477152,0.2359493079261408,0.0027433422152651,0.3815916250715638,0.4309636710466542,0.4341158655835174,0.8893857923365187
438,0.0,25.43859649122806,62.9824561403509,-11.666771244972285,4.728453769139018,-28.93084970369888,2.6928628975467994,26.655619107140605,-35.81733323420801,22.1017680558379,5.728034551486849,-34.69560489423089,2.4472130498610856,43.92208966433857,-48.045392717954115,6.02172377236998,58.93536121673002,4.562737642585546,10.198640870306876,0.1404592259600591,1.2616670075199254,1.5316007109798335,1.470574786371729,0.7842083223179842,0.0966532964788913,0.1588125066861823,0.0688050265301483,0.6644215837265542,0.3062116556196727,0.625907301700618,0.5136494974066318
438,1.0,4.089757509952929,44.57111834961995,2.473672481894562,1.3156075096651954,-9.60825961144317,-0.8535795741114738,66.05750175722356,-24.84031102544826,12.359942134059132,-7.838593180085351,-27.892042888770817,0.9240701910823712,74.14909180278167,-25.097308054961797,0.23593326747892718,72.6190476190476,8.333333333333325,15.270970274731056,0.1404592259600591,1.2616670075199254,1.5316007109798335,1.470574786371729,0.7842083223179842,0.0966532964788913,0.1588125066861823,0.0688050265301483,0.6644215837265542,0.3062116556196727,0.625907301700618,0.5136494974066318
439,0.0,21.228070175438596,13.94736842105264,-6.6797063147043145,2.4435924482609117,-16.023294825333235,0.025778215783267555,27.728304926664315,-33.85448096057849,12.72909326698164,53.425153764843955,-17.332153028937668,-17.372056835769456,38.070924948012475,-47.22440891967285,14.130936960414054,54.3726235741445,-24.714828897338403,6.4431223248204414,0.4577063454887628,1.0942630797350243,1.107067531559638,1.4262928349393311,0.8346765540950037,0.4692305471362048,0.6943621480472434,0.1549886171943815,0.3721843543771553,0.1488360855517324,0.4336339836175543,0.5534122383712123
439,1.0,11.074918566775228,21.93268186753525,6.238461007877216,-17.062665803729637,-5.538870508616833,-1.2531305013455896,63.99146465304562,-3.305332740694422,-7.590450547854921,27.69018571300692,-19.60481834180323,-1.5977100386286636,65.74446785373327,-7.313376281238204,3.1261723378541717,82.14285714285714,17.85714285714284,-1.2957422391626228,0.4577063454887628,1.0942630797350243,1.107067531559638,1.4262928349393311,0.8346765540950037,0.4692305471362048,0.6943621480472434,0.1549886171943815,0.3721843543771553,0.1488360855517324,0.4336339836175543,0.5534122383712123
440,0.0,32.807017543859644,4.824561403508776,-9.653576097494154,11.88627345574238,-12.30324226144226,1.7387831110704077,34.508579607486546,-22.1256226797951,20.25298226091565,46.901092449525386,-33.939900414363564,-2.716798779727503,53.71528470295417,-44.648307406390394,16.391620125544893,77.94676806083649,-18.250950570342216,10.513687705687206,0.092589161121057,1.5460038259249176,1.546918674311152,1.5120889494994092,0.7625089034648118,0.6686468226620235,0.414516036515669,0.0737882599617716,0.2779503739939847,0.3721204496274201,0.7278269066082264,0.6429078479674138
440,1.0,3.9992761491132844,16.322837495475916,-0.21074271722669735,5.351290058587743,-4.532420830121698,-0.42801506747052187,73.71332486461546,-20.080628671816235,14.552654401066434,30.719011520944406,-30.161534629360208,1.5260633404949653,113.54101186411766,-27.60980180506385,-5.675993538878199,80.95238095238095,-7.142857142857151,14.397765211420822,0.092589161121057,1.5460038259249176,1.546918674311152,1.5120889494994092,0.7625089034648118,0.6686468226620235,0.414516036515669,0.0737882599617716,0.2779503739939847,0.3721204496274201,0.7278269066082264,0.6429078479674138
441,0.0,25.701754385964914,30.08771929824563,-9.630684644442745,9.848943792855547,-22.150172640168485,2.5029465330130396,32.911642776017366,-38.93944411975071,28.149260948209974,54.271907778311125,-33.59135675121261,-13.04487231994984,44.193364132247346,-50.291476500685995,14.632537505260256,66.53992395437263,-20.53231939163499,18.547178975864522,0.4190953074387786,1.7109217110251935,0.8174981732791312,1.1616231571967333,0.8361285003795744,0.4246635388310195,0.6961693289340483,0.2337574489439083,0.5020375814597877,0.3337192611407185,0.6561520051733821,0.6861462128108294
441,1.0,9.410061527325354,31.903727832066586,7.360097307227997,-16.254295646621188,-8.002258838667231,-1.959979011249935,38.2563596609599,6.613166769163836,13.113986976892988,31.764202843530278,-31.031076198526154,-4.454455111275324,43.6854665181581,-0.2949927987384471,7.569227320542371,51.19047619047619,40.47619047619049,20.50168177355587,0.4190953074387786,1.7109217110251935,0.8174981732791312,1.1616231571967333,0.8361285003795744,0.4246635388310195,0.6961693289340483,0.2337574489439083,0.5020375814597877,0.3337192611407185,0.6561520051733821,0.6861462128108294
442,0.0,39.56140350877193,43.85964912280702,-11.214406125591792,978.1361370782374,-25.19747771571994,26.89413867864956,32.27445468073857,-39.90764000549437,33.53712692747366,38.79584866613932,-21.948324742045177,-13.719046425441794,61.545763498238614,-47.33853452299406,21.295661396835385,84.03041825095056,-13.688212927756659,22.278669586236894,0.5827730714586921,1.600787048764873,1.019824520534697,1.4511865200198812,0.728961076082518,0.2714548843475255,0.474578596151151,0.1731788782457551,0.5722279692444368,0.2120711714932884,0.316724839709308,0.8249039326990817
442,1.0,13.15598986608757,36.97068403908794,13.124888522850187,-20.602869148016534,-9.006970324658203,-4.036297869757632,74.72413481758151,5.3537422018738345,4.702396953340404,19.71275156583705,-20.386664754726326,-0.6557576285523559,116.21963279183389,3.0219648927960474,-17.599939227064887,97.61904761904762,44.047619047619044,17.903027570988208,0.5827730714586921,1.600787048764873,1.019824520534697,1.4511865200198812,0.728961076082518,0.2714548843475255,0.474578596151151,0.1731788782457551,0.5722279692444368,0.2120711714932884,0.316724839709308,0.8249039326990817
443,0.0,43.94736842105262,23.50877192982457,-15.371278059419978,-3.155697852378958,-21.677564862138286,-0.5543522682400326,40.65681638063128,-41.75987818914601,33.85919633606087,39.61338349832981,-37.553429248866536,-6.728926625141929,66.30897401032341,-60.645571546514354,34.14393845713259,101.90114068441063,-28.136882129277573,18.469520593672854,0.4883862052657826,1.307916520455641,1.595845114925042,1.0957028666851736,0.8990415479046643,0.2282441699186974,0.6843476469415684,0.1030866113900191,0.4892773443209319,0.4067354423894805,0.6048837274815627,0.8474169985769731
443,1.0,11.834961997828453,30.057908070937355,7.953991035269681,-18.96296230467589,-7.899386291852839,-3.488015266800848,90.59037703362043,-33.04199587291773,17.05468124828169,21.408200466085315,-31.358846757534987,-17.029036453882618,152.58116885993297,-37.75562751252781,-5.8310631245968025,113.09523809523813,-13.095238095238104,25.128891840220426,0.4883862052657826,1.307916520455641,1.595845114925042,1.0957028666851736,0.8990415479046643,0.2282441699186974,0.6843476469415684,0.1030866113900191,0.4892773443209319,0.4067354423894805,0.6048837274815627,0.8474169985769731
444,0.0,32.98245614035087,57.10526315789475,-10.795033528949727,9.043233021135322,-28.422461640774756,3.303418624782939,29.50854822282034,-48.70006365582312,34.009154274720046,48.95957851494301,-24.092356127803328,-14.29055697020396,53.69757116037099,-55.36689905451957,25.835455881018255,71.86311787072246,-19.391634980988602,23.311206715666163,0.0427789334808491,1.9846070684680357,1.2580039672789711,1.1742241542364626,0.8289207736993206,0.7165262409740997,0.6473250772714095,0.2193299151787436,0.657593983718633,0.1148826022062486,0.4278429756391435,0.7256125550451197
444,1.0,1.9905899384726755,43.792978646398836,1.3826154021434611,4.5943207887672255,-10.054183098235047,-0.10766813173090917,54.06954981883387,1.1857951255650923,10.999739552834509,44.17042160540448,-13.780783001660513,-15.408176977004173,75.92458029701558,-6.285667117519722,2.6944501554661215,57.14285714285714,45.238095238095255,12.389118506414597,0.0427789334808491,1.9846070684680357,1.2580039672789711,1.1742241542364626,0.8289207736993206,0.7165262409740997,0.6473250772714095,0.2193299151787436,0.657593983718633,0.1148826022062486,0.4278429756391435,0.7256125550451197
445,0.0,30.000000000000004,9.03508771929824,-2.7543382989050347,10.075500098701106,-9.785941550045896,1.2093934294311381,31.29726358347058,2.269822833832702,4.912389833973196,26.14482633527473,-44.23467549673199,1.7292701656260512,50.09380715549116,-20.46388425433524,7.864592463586373,69.96197718631178,11.406844106463886,2.383355426549985,0.2680164468778758,1.8317507688944752,1.0565947735234926,1.2102130241946545,0.8867691733067649,0.2544309906714088,0.2508171674160003,0.2719582586094339,0.2169830179026424,0.5848389430099271,0.7731996255136826,0.8578301997295253
445,1.0,7.871878393051013,12.866449511400656,1.680676327486319,-6.847008305778868,-4.05627926534764,-1.1443374441939325,50.230441439437534,78.48058050188531,1.5416644713072358,12.98895176267958,-38.869025998104824,-1.1122704149970075,56.054819367368005,54.743673627479694,-3.461010539340137,61.904761904761884,101.19047619047619,3.3710095827426123,0.2680164468778758,1.8317507688944752,1.0565947735234926,1.2102130241946545,0.8867691733067649,0.2544309906714088,0.2508171674160003,0.2719582586094339,0.2169830179026424,0.5848389430099271,0.7731996255136826,0.8578301997295253
446,0.0,45.4385964912281,7.631578947368434,-4.500451096598623,16.30447511495774,-10.519347364036957,0.7538358046451421,45.18950102478072,-10.488400819028953,6.299375522647699,65.71733009623352,-16.232176425997636,-10.403492306886175,67.78560738046149,-30.805784533791957,17.84088726519999,110.26615969581752,-3.802281368821281,2.0515861861844535,0.2703994596843268,1.6658156792642511,1.6492219741068288,1.4391000269044365,0.8155383009195893,0.7856696066172749,0.3268836639031008,0.1324385685976842,0.24842391301298,0.1444869598392988,0.5678532782443964,0.8696316621824149
446,1.0,8.034744842562414,14.16938110749184,2.0775899570755207,-2.9934781167019753,-4.411597458752025,-1.9997661476067297,126.19499225514335,13.920764229732185,-3.543596543467409,43.31653740190819,-9.874936827642955,-8.893348004524249,143.7596447966914,2.79242033110505,5.6007762764961555,144.04761904761907,29.761904761904745,-1.138703034647337,0.2703994596843268,1.6658156792642511,1.6492219741068288,1.4391000269044365,0.8155383009195893,0.7856696066172749,0.3268836639031008,0.1324385685976842,0.24842391301298,0.1444869598392988,0.5678532782443964,0.8696316621824149
447,0.0,10.61403508771932,8.859649122807012,-3.161535856518616,3.8849317559982,-14.516948784397643,2.0815977550139753,18.32593874256705,-29.64848019845774,3.5563823408377937,12.268883125898622,-36.6964468240895,2.6198124583993287,20.608142027808874,-45.37163254712866,9.05289842014656,30.798479087452456,-23.193916349809886,0.2974503389383848,-0.1112774673200013,1.032894620152938,1.449598757718839,1.1705261472585782,0.8712005427426213,0.4576984688738164,0.4059864164589254,0.0415842169664211,0.3203729251885578,0.5592116924209808,0.5237929943194912,0.7969641174099189
447,1.0,-1.9543973941368087,18.802026782482795,-1.356021201183788,9.15053151291685,-5.743988172495051,0.11716338186824604,28.713943470294325,-29.778672436962317,15.532479028268398,9.872232096131706,-33.28094335213664,4.686320368601271,23.298566363492945,-41.11890858373496,27.640134937474237,26.190476190476186,-16.666666666666664,14.385527596615866,-0.1112774673200013,1.032894620152938,1.449598757718839,1.1705261472585782,0.8712005427426213,0.4576984688738164,0.4059864164589254,0.0415842169664211,0.3203729251885578,0.5592116924209808,0.5237929943194912,0.7969641174099189
448,0.0,22.456140350877195,6.140350877192979,-4.466114083388284,10.599120055522304,-8.993366868349051,-0.1716764471550114,35.31461802990508,-27.582667793090653,13.259920606844178,15.841551784488006,-12.272844113225556,-3.4631989156141074,39.85079583075526,-26.779270926687303,5.893254390509495,65.39923954372627,-23.193916349809886,8.84376572703671,0.1761895036155178,1.6780254968881745,1.1061402031837155,1.3294580661497706,0.9998924134910429,0.1696557530953784,0.6990719091346195,0.251041981042132,0.2146210928000937,0.2151638479113339,0.2721583120872268,0.5076733027246327
448,1.0,5.1393412956930895,12.938834600072369,1.7561771206962007,-1.7664653082772985,-3.298633470968182,-0.2776869471539323,39.44673626354322,34.23800710646889,7.733123728919011,15.864108447205538,-16.751067635488614,-6.7293105120667995,46.66959330292746,36.09857794883587,11.689489313839463,46.428571428571445,51.19047619047619,9.745533615071311,0.1761895036155178,1.6780254968881745,1.1061402031837155,1.3294580661497706,0.9998924134910429,0.1696557530953784,0.6990719091346195,0.251041981042132,0.2146210928000937,0.2151638479113339,0.2721583120872268,0.5076733027246327
449,0.0,35.701754385964904,35.17543859649126,-10.698114509117529,16.018077822910204,-22.596468443446394,3.9065294356610547,27.00643436044419,-20.896592156174222,19.2224918887246,56.1504557155678,-28.368766129483824,-3.494186619283246,56.8963136479095,-42.29783460096416,14.478155846147978,71.86311787072243,6.844106463878319,8.541839574949753,0.2360069023144553,1.7088061817472964,1.2003840081457509,1.3961754504408983,0.9339000359803158,0.6870724844455748,0.396008236727262,0.2808924791148908,0.5092512680925189,0.1733706386816999,0.6054687866318134,0.7011270857909445
449,1.0,6.568946796959807,32.62757871878392,3.7760106683285777,-3.0903647632825493,-7.690537502153571,-1.2090458953237793,55.47056714455425,55.40838785668054,-6.926284994647958,50.815557130327015,-26.73397642631854,-5.2020866308037705,75.78392301193327,15.893735924287068,0.5517071645145144,65.47619047619047,105.95238095238093,-2.9327615094519865,0.2360069023144553,1.7088061817472964,1.2003840081457509,1.3961754504408983,0.9339000359803158,0.6870724844455748,0.396008236727262,0.2808924791148908,0.5092512680925189,0.1733706386816999,0.6054687866318134,0.7011270857909445
450,0.0,11.140350877192983,48.15789473684213,-5.878073017252339,-4.142936301474798,-27.060724186779794,-0.9210633215233965,17.20223041135074,-45.66524782000467,17.753525606302812,49.421905941670886,-41.65739134158165,-10.421121998357519,21.88526635251067,-60.58206082589781,7.333867401721883,30.038022813688194,-19.771863117870737,12.205745911828506,0.3206417853662595,1.1312770036027089,0.8520762506743136,1.213348645954632,0.8181419748922492,0.7025615906212375,0.47042502919489,0.126695750556508,0.6310644659610742,0.508742371742231,0.6342041658793103,0.513197365023931
450,1.0,7.871878393051013,40.517553384002895,8.210440440656086,-12.533717873483619,-9.02401737926608,-1.9362603021625846,18.17854640300269,-13.583840571497152,-6.578615938180565,31.91537324853222,-39.18315597770585,-2.287434421252732,14.96215010537767,-25.224349437235304,-2.401209256847281,27.380952380952372,21.42857142857144,1.5817073683507488,0.3206417853662595,1.1312770036027089,0.8520762506743136,1.213348645954632,0.8181419748922492,0.7025615906212375,0.47042502919489,0.126695750556508,0.6310644659610742,0.508742371742231,0.6342041658793103,0.513197365023931
451,0.0,21.666666666666657,16.491228070175445,-8.774684220450869,7.600530809274231,-18.31725108227653,1.7152957481584075,18.652481106842057,-41.366109462425285,23.273833567327863,28.593530596946117,-37.3672826127913,-3.9352216350148073,38.50676602541827,-53.175107747599014,14.003474978144514,44.10646387832698,-31.939163498098853,15.101449591078438,-0.159581775511719,1.5531446457874791,1.404868308736432,1.079526138490653,0.7632932380469645,0.5212046336450543,0.540424427487477,0.0361159582564105,0.4123027008095946,0.493300256302572,0.5449021819247218,0.5643480461907877
451,1.0,-3.239232718060081,25.24429967426709,-1.6837362129851652,13.124585284398815,-6.090064293156628,-0.5907459911770774,32.97195105806159,-48.50901942482424,31.735429585058306,16.17524954319558,-30.754566432451124,-15.091648102048271,49.31766432782692,-46.749297158602445,10.161417448498433,28.57142857142856,-35.71428571428572,30.299630742482385,-0.159581775511719,1.5531446457874791,1.404868308736432,1.079526138490653,0.7632932380469645,0.5212046336450543,0.540424427487477,0.0361159582564105,0.4123027008095946,0.493300256302572,0.5449021819247218,0.5643480461907877
452,0.0,63.15789473684208,23.859649122807024,-11.964669204829793,-1.2880413398300594,-17.904235741004094,0.6312126594070211,34.09326498283016,-16.518239654614774,30.5150269292332,13.716815444654284,-23.236617583043774,-9.09581718895942,84.0277266068491,-34.08873706592688,16.78238315160112,118.25095057034218,3.041825095057038,18.828877731808166,0.4284314428162458,1.651562005391174,1.718121148629815,1.0061338295127291,0.8700451218205156,0.0098721392076874,0.1432272184699009,0.1597526846551494,0.4038386725159474,0.2023614695269088,0.7388947317919452,0.6023502987647738
452,1.0,11.255881288454583,24.267100977198687,6.43825695508955,-15.537212796294275,-6.619253577493844,-1.6486876239206305,149.3219199072427,24.747236260792604,-2.048835887511391,9.203515929413108,-23.23777629849285,-10.354561840358834,176.9903510780226,5.978246642897722,2.342371561160661,177.3809523809524,54.761904761904766,4.448908227004145,0.4284314428162458,1.651562005391174,1.718121148629815,1.0061338295127291,0.8700451218205156,0.0098721392076874,0.1432272184699009,0.1597526846551494,0.4038386725159474,0.2023614695269088,0.7388947317919452,0.6023502987647738
453,0.0,32.807017543859644,43.333333333333336,-14.98895492400132,6.227376111925764,-26.99199364559307,2.8716738801904285,40.30359661586191,-52.449985532655205,33.266976348328626,20.16349259393735,-40.11024390379333,-7.779857242661015,53.52665463262587,-64.70918186972013,26.128763469776683,85.5513307984791,-31.939163498098853,18.591736759184432,0.4429700366218699,1.729332761287937,0.9153003361437448,1.107498754098426,0.7443809730933969,0.0788761523543028,0.617369720163918,0.0572385692522746,0.6171921321978545,0.4998209040605165,0.5407394565064223,0.6371339884621569
453,1.0,10.351067680057891,39.70322113644586,11.108386270175119,-17.96519192272984,-9.110765624743244,-3.041821933474842,46.871415958348294,-49.641259297822415,12.377700568233152,2.339310382611859,-31.312001486994,0.17658172500406577,74.23382460268219,-52.215971390801975,-5.96447488422136,61.904761904761905,-29.761904761904766,23.641501479828353,0.4429700366218699,1.729332761287937,0.9153003361437448,1.107498754098426,0.7443809730933969,0.0788761523543028,0.617369720163918,0.0572385692522746,0.6171921321978545,0.4998209040605165,0.5407394565064223,0.6371339884621569
454,0.0,46.40350877192982,19.649122807017562,-7.697298928957652,7.856787678202792,-14.733841989804741,1.0231666874698675,29.693130655697964,-23.386950546654084,23.678148570768887,34.139121857169826,-27.256767157988303,-6.781472669432098,68.39133261733666,-27.122088948791536,10.984482824938514,88.97338403041826,-8.365019011406838,16.103381948648725,0.4394111367571139,1.0668181342262903,1.7037900695940869,1.5501974769019582,0.716483022802552,0.1559907243214667,0.5413651766674722,0.295951363582844,0.342432189985941,0.3417772153060023,0.2354006358937209,0.8015475750621577
454,1.0,11.382555193630095,21.715526601520075,5.434663532629314,-12.23073413763559,-5.9572499126809175,-2.242799875337531,120.37150081816574,58.86881773638824,-3.7941601555369964,17.55010318108252,-29.825519352482655,-3.62951896961925,183.85700776015335,53.288749951096584,-8.25639758114729,145.23809523809524,92.85714285714289,1.9231361927887658,0.4394111367571139,1.0668181342262903,1.7037900695940869,1.5501974769019582,0.716483022802552,0.1559907243214667,0.5413651766674722,0.295951363582844,0.342432189985941,0.3417772153060023,0.2354006358937209,0.8015475750621577
455,0.0,25.614035087719312,6.403508771929833,-7.0483564480793515,-1.0131244363344338,-10.4265274357782,0.4283423978447942,26.744191234176796,-11.84123384608241,14.268731487284914,15.129275560457511,-17.936088530756667,-7.432068192593944,44.06135589183518,-29.61412667661062,5.28634726663435,58.93536121673002,-6.4638783269961975,7.397389740302704,0.1511311830431471,1.2670951347650148,1.3992802401008473,1.036952964433782,0.7019848040313152,0.1936720701385778,0.1423574952948543,0.0308450712620592,0.2259457706770584,0.1597931066933121,0.6039242760628902,0.7741246129445802
455,1.0,4.017372421281196,12.595005428881635,0.7241849751403517,-3.9492502235214166,-4.2912916964078835,-1.1912176815896292,69.06270758270658,-8.899761610948442,0.38830259661430944,19.20482049432739,-15.467424528783447,-14.799958045276707,77.03134552741355,-18.037695565500943,-7.721486374615694,76.1904761904762,2.3809523809523725,0.9695150218126392,0.1511311830431471,1.2670951347650148,1.3992802401008473,1.036952964433782,0.7019848040313152,0.1936720701385778,0.1423574952948543,0.0308450712620592,0.2259457706770584,0.1597931066933121,0.6039242760628902,0.7741246129445802
456,0.0,47.280701754385966,22.017543859649113,-17.196597814698222,19.657450134617214,-20.912739840543924,3.4199928380823863,39.042879767124575,-42.82986780165191,37.405422199579675,37.24290482177306,-35.33332517317651,-6.735504780244694,69.57055245977506,-61.91541437582991,35.97786705685302,104.18250950570341,-30.418250950570336,20.57199948880241,0.1094038757353811,1.9430685322579468,1.6396974223825889,1.4234116567576671,0.6968817746106728,0.5077967097504689,0.5547129509107391,0.0452875641529178,0.4843771884947076,0.3692505044336155,0.778098257539148,0.5397068357398466
456,1.0,3.9268910604415286,29.53311617806731,1.3871873146725555,5.098186558478424,-7.391451424541007,-0.14768687910204914,103.96320172850308,-51.05119873846413,17.328416185090667,16.240600436379182,-28.06951237396652,5.077459412093588,101.84233136107235,-50.994128946409,14.267989088910138,111.90476190476191,-36.90476190476192,19.139622073515895,0.1094038757353811,1.9430685322579468,1.6396974223825889,1.4234116567576671,0.6968817746106728,0.5077967097504689,0.5547129509107391,0.0452875641529178,0.4843771884947076,0.3692505044336155,0.778098257539148,0.5397068357398466
457,0.0,28.333333333333364,26.140350877192976,-9.809569692575138,11.375878910530934,-20.48469707912759,2.053574321721996,23.533382610028486,-36.82189815453382,32.38885500429356,33.911911997366474,-33.35678037386756,-9.485148273606736,47.9488495120062,-47.49818110436684,14.035826757300796,58.174904942965775,-20.53231939163499,22.981978021295365,-0.0122108244872858,1.9736251999047776,1.1990070739780911,1.2168690262590722,0.783961673721482,0.5863294839817321,0.4908170141671005,0.1351215766193713,0.4658229345919427,0.4164329562952715,0.6125852282690794,0.7753624378032153
457,1.0,0.018096272167933414,29.00832428519724,-0.17251313973916105,7.224197607063809,-7.633561735019145,0.39176422819791057,53.566647051416425,-6.72372933474411,-1.7455887632197076,36.264640028839665,-37.158172791056835,-0.13956818866487364,49.29049398147618,-19.862063226348358,16.18885855825889,53.571428571428584,20.238095238095234,-2.023560151334136,-0.0122108244872858,1.9736251999047776,1.1990070739780911,1.2168690262590722,0.783961673721482,0.5863294839817321,0.4908170141671005,0.1351215766193713,0.4658229345919427,0.4164329562952715,0.6125852282690794,0.7753624378032153
458,0.0,26.491228070175453,47.80701754385965,-8.076731853570362,5.767513910203914,-23.832249231680358,1.8488946348478752,29.535510270609766,-25.64860571606876,12.861818146998004,36.20967251273033,-23.546830398795116,-8.59490315842577,45.28324091963458,-28.58627200457101,2.8073853458595144,63.49809885931561,9.88593155893538,4.851806210265145,0.0305298628060586,1.3754152837932323,1.6270186891109928,1.2983021750460917,0.8625111676109949,0.5334498652591954,0.2482361178686932,0.2044374811701002,0.5365164068027435,0.2328820275494046,0.2386818131777148,0.8996552548491497
458,1.0,1.6105682229460738,34.238146941729994,1.2594112059753027,6.383937607854828,-8.874074871959714,-0.8208871482413338,61.69182465060803,36.88742382689716,-5.86983385035742,5.50655750644522,-21.025419559998326,20.391265390882108,62.443064317491846,11.170924471166277,20.567620626172456,64.28571428571428,83.33333333333333,-4.445176257083361,0.0305298628060586,1.3754152837932323,1.6270186891109928,1.2983021750460917,0.8625111676109949,0.5334498652591954,0.2482361178686932,0.2044374811701002,0.5365164068027435,0.2328820275494046,0.2386818131777148,0.8996552548491497
459,0.0,27.631578947368453,65.5263157894737,-9.872401719258583,14.300418766653689,-29.09022298314764,5.260636412872044,37.098047775137054,-45.294946056274284,27.153660538318714,40.64261911066804,-23.481490863703147,-6.775598710819564,47.03615730913504,-44.39815608383797,11.365119689627502,74.52471482889733,-9.505703422053235,17.539091101443507,0.1015499061946135,1.5354335255458322,1.4442318394986782,1.5518439500642025,0.7847370695698942,0.7135509800568207,0.1705119903792627,0.0218980342766068,0.6651219881402475,0.1910430676772213,0.2306112017821307,0.6451702936179993
459,1.0,3.492580528411149,43.91965255157437,1.9638210504446807,4.218223876445015,-10.18743152995103,0.5126146941626608,70.24984260380992,-33.64293689780813,-5.088484819191752,31.672925830583697,-19.73717710650682,-3.336735314118555,85.44958143885533,-33.59204595998436,-5.9683308758070375,76.1904761904762,-4.761904761904767,-2.844118376655791,0.1015499061946135,1.5354335255458322,1.4442318394986782,1.5518439500642025,0.7847370695698942,0.7135509800568207,0.1705119903792627,0.0218980342766068,0.6651219881402475,0.1910430676772213,0.2306112017821307,0.6451702936179993
460,0.0,-0.08771929824561431,26.666666666666682,-2.011689505489467,6.774103862574954,-19.406552002777055,1.0513854215809637,-6.97074574396781,-28.698498924564696,-1.3098443084768263,17.056682130626054,-40.893015964653856,-12.155653323896187,-0.23634616600972658,-42.7581855949779,-9.49374927308857,-7.224334600760452,-9.885931558935368,-3.178216854114313,-0.1585116195941068,1.0962398266520998,0.8491727977681606,1.4607941369078827,0.6439095669571576,0.2562322731856373,0.5720727619426349,0.1873947686981754,0.453321104662751,0.558722136226734,0.4556968286025857,0.5455163108132632
460,1.0,-3.673543250090505,28.791169019182018,-2.863937623504098,11.790320866487548,-6.722310080745042,0.905696867621586,-15.760521965151863,0.919377657660525,17.1472040017834,16.801998800250505,-38.291768262632075,-4.063374096923889,-10.748495763301246,10.91074978580231,6.473048505280143,-19.047619047619058,29.761904761904745,14.493402472233452,-0.1585116195941068,1.0962398266520998,0.8491727977681606,1.4607941369078827,0.6439095669571576,0.2562322731856373,0.5720727619426349,0.1873947686981754,0.453321104662751,0.558722136226734,0.4556968286025857,0.5455163108132632
461,0.0,32.01754385964912,47.36842105263157,-15.050285618350756,13.560189168412728,-27.897156434519676,3.342211271772033,29.85582722107818,-51.85309708146525,29.57515163493387,33.549769083949265,-36.09120433809103,-8.130468747442476,52.35044501440647,-65.88678503900947,26.246878898402358,70.72243346007605,-29.27756653992396,15.018111476283627,0.5289771027597558,1.2860818944125556,0.987518547803326,1.3055202957911076,0.6594762279145563,0.1330243112485742,0.5818576241071712,0.0545945113811961,0.6404506473963912,0.3443445166471757,0.569262857757418,0.6059257844957806
461,1.0,12.015924719507787,41.31378935939196,14.24996911968801,-21.478935808346876,-9.691871748945536,-2.882744766107659,77.61400460230999,-49.27093458886523,-9.148423905712644,18.775715379953397,-28.16433125836043,-22.07885165080007,89.84275617712052,-52.78469038694615,-16.88221400971175,98.80952380952381,-28.57142857142858,5.476033115593593,0.5289771027597558,1.2860818944125556,0.987518547803326,1.3055202957911076,0.6594762279145563,0.1330243112485742,0.5818576241071712,0.0545945113811961,0.6404506473963912,0.3443445166471757,0.569262857757418,0.6059257844957806
462,0.0,27.19298245614037,24.298245614035107,-11.160161065018581,8.749464762145154,-21.871387858294522,2.8637378729333474,25.588876689758997,-47.70820629591411,30.51354224968934,6.7919396892183626,-31.101483642287597,-11.474344184025798,46.3488255893773,-59.62316992146488,22.2156171443358,59.31558935361218,-34.98098859315591,19.171221021349304,-0.0492681562198821,1.5792241428672846,1.523532995116648,1.2606725257543552,0.9276872159750056,0.2086423398824508,0.6143932941511496,0.0490406969421014,0.4918497092514292,0.3861222008248588,0.6074277972643944,0.8712118407247619
462,1.0,-0.09048136083967817,30.456026058631913,-1.3626260674060031,10.821974430571135,-8.318002764574818,-0.23402060503801003,46.63158689195392,-49.72120083487501,18.585781292249592,-7.4574225176378235,-24.27587777688999,11.804464450104069,57.39561014320218,-54.928257076360154,31.610111876002644,46.428571428571445,-34.52380952380953,17.564744970626165,-0.0492681562198821,1.5792241428672846,1.523532995116648,1.2606725257543552,0.9276872159750056,0.2086423398824508,0.6143932941511496,0.0490406969421014,0.4918497092514292,0.3861222008248588,0.6074277972643944,0.8712118407247619
463,0.0,30.96491228070175,53.24561403508772,-11.079558012530711,14.919769112840253,-26.699102160197473,4.102109747470806,35.591737646938746,-29.971647897531874,16.150423440987694,69.03508682543425,-42.56448206486324,-12.581490089386271,51.40668514175426,-43.82823204298004,10.480141418560173,77.18631178707224,7.2243346007604625,5.136253985171499,0.4272234393734973,1.6451004979629,0.9324498363814262,1.259882439292208,0.8778750146974093,0.746580639992356,0.1578667799179645,0.0742026110766698,0.6104146431019797,0.5470702965050469,0.4752803096989134,0.6476649892667179
463,1.0,9.808179515019887,39.19652551574375,10.558009064326068,-15.185593959140997,-9.164875744114575,-2.28075616654837,43.32809510074029,-24.47703084883316,7.863468421270703,37.67020802228372,-37.34129007299634,-5.201228154334247,51.93912059769592,-15.498237403834004,-14.321897798566674,57.14285714285714,4.761904761904745,18.867187419549158,0.4272234393734973,1.6451004979629,0.9324498363814262,1.259882439292208,0.8778750146974093,0.746580639992356,0.1578667799179645,0.0742026110766698,0.6104146431019797,0.5470702965050469,0.4752803096989134,0.6476649892667179
464,0.0,23.42105263157894,22.982456140350884,-5.424500457655346,3.384110938897167,-16.350124415551903,0.4410208946465932,35.69770056056034,-14.82006288297657,3.40291404342401,38.208397724429034,-30.617987027631365,3.9259791297078905,40.65477581417283,-31.55222796392012,8.08145823480315,66.92015209125475,4.562737642585546,-1.5434298731746647,0.1241171110401611,1.5112186509901522,1.23896918645943,1.22322298402127,0.7004557804445997,0.5979515161429876,0.1186392317934137,0.0755486975319933,0.3869839256242823,0.2601954725153735,0.5643123936775654,0.7404085272286819
464,1.0,3.546869344914949,23.38038364096995,1.2552144942309607,-0.6783496571357239,-6.50215051669043,-0.8837959771744064,51.89029507180132,-7.062657358936287,15.626582561384428,19.744014123651077,-20.262452354310312,4.924256228308921,66.97856859409397,-16.300743979034817,7.77967335855827,57.14285714285714,14.28571428571428,17.10524906298616,0.1241171110401611,1.5112186509901522,1.23896918645943,1.22322298402127,0.7004557804445997,0.5979515161429876,0.1186392317934137,0.0755486975319933,0.3869839256242823,0.2601954725153735,0.5643123936775654,0.7404085272286819
465,0.0,31.31578947368423,66.84210526315792,-14.2458658575487,2.7449113903643685,-29.60105071660948,1.4228926850027523,28.783848466717,-47.29364451300577,34.11968453567673,11.703739407339242,-43.381389584025385,-8.46919298828186,51.50810571670527,-52.69130462963856,11.834309036271783,68.44106463878326,-12.16730038022813,20.158440584225538,0.1295690006464212,1.606033300354297,1.3458063927473511,1.135999619222504,0.7340868388391714,0.125081748752865,0.6723607830847975,0.2712207998696089,0.6901638110967252,0.5421854200703089,0.4231541683370678,0.8194700396925176
465,1.0,4.3973941368078195,47.26746290264203,3.2897429293999636,-1.440474303462047,-10.5791020803904,-1.447957705018088,78.01622535287234,13.116932268347492,3.810114808862064,5.228657238653356,-40.99880063384288,3.2997855450047076,73.5316213753835,-3.17290606866768,27.809739978486014,85.71428571428572,66.66666666666666,7.053015080583802,0.1295690006464212,1.606033300354297,1.3458063927473511,1.135999619222504,0.7340868388391714,0.125081748752865,0.6723607830847975,0.2712207998696089,0.6901638110967252,0.5421854200703089,0.4231541683370678,0.8194700396925176
466,0.0,14.561403508771932,20.87719298245616,0.33793523529319636,11.555542336271007,-15.140773446385946,1.4842706701990505,21.34673249270258,-19.601419721991686,7.981272146217733,24.46545485287497,-24.28967271825282,-5.8975599987807215,27.40130599014783,-27.22446176317449,11.630508973750398,38.78326996197718,-2.6615969581748944,8.291660358054118,-0.1410919940823788,1.501181654979895,1.3929046824518765,1.4354215928981444,0.8996969687071845,0.5122211664639087,0.4150895946117513,0.2081301960816388,0.3540415963731971,0.319187805940135,0.2086335334892657,0.6223114282493383
466,1.0,-3.3840028954035706,21.552660152008695,-0.25760897381781334,14.464512658645745,-5.484936730435708,-0.26719464908042667,27.038900125084897,34.36085456143125,19.610674464388822,26.039056978492468,-16.582023502659148,-12.030946267564435,44.513736510512004,33.154537398720784,8.735012059514524,22.619047619047628,63.095238095238095,19.42268786297694,-0.1410919940823788,1.501181654979895,1.3929046824518765,1.4354215928981444,0.8996969687071845,0.5122211664639087,0.4150895946117513,0.2081301960816388,0.3540415963731971,0.319187805940135,0.2086335334892657,0.6223114282493383
467,0.0,28.24561403508772,20.87719298245616,-7.960401497073422,6.1897287053314765,-19.064919303642448,0.9467040636854218,32.85308299886764,-44.13319170759111,21.6840158352249,35.175176524970176,-45.6293181841544,1.59506549031172,47.85607467220239,-56.33465793528579,28.610802034008252,69.96197718631178,-32.69961977186312,14.277048493722585,0.0967799545360516,1.4517310549304834,1.5142248879734166,1.3448576466976672,0.714329715627567,0.6122690068821137,0.56655107458502,0.0252248137460659,0.4585758082087303,0.5975521843979005,0.3115999196097944,0.5055522181955798
467,1.0,3.5287730727470157,27.795874049945702,0.06560442372580688,2.9835113441308625,-7.161369473088963,-0.13839048152437528,84.0447106310418,-52.27673842024883,8.530091813101137,28.3517846239161,-40.82937231314108,7.735104201508025,99.70884039202804,-52.692007499375435,-10.372016750311008,90.47619047619047,-39.2857142857143,8.72564449972284,0.0967799545360516,1.4517310549304834,1.5142248879734166,1.3448576466976672,0.714329715627567,0.6122690068821137,0.56655107458502,0.0252248137460659,0.4585758082087303,0.5975521843979005,0.3115999196097944,0.5055522181955798
468,0.0,31.403508771929832,33.94736842105264,-8.881835672682016,-4.102605384927682,-20.736824347974824,-0.5954361080172887,27.9359617616485,-22.399071600987796,29.556876913664667,36.38618230605108,-20.667401836302247,-14.793778694733062,51.754055022145295,-30.700319907515084,5.230155545784343,67.30038022813689,3.802281368821303,21.09617615785568,0.2665687345125053,1.0455341262608733,1.799456282510136,1.050755989359475,0.6945454916033849,0.3572284310687887,0.1405659451845451,0.1630619889391237,0.4628375909096325,0.1666947312243182,0.5345476628564316,0.7217524058408815
468,1.0,7.32899022801301,29.026420557365174,4.377650550434842,-8.77227319052768,-7.400052117185496,-2.3050440385934623,90.9058016656282,18.41444216529988,6.922997717003021,10.841728439957654,-22.617877580494962,14.04041469345858,104.1344587577278,14.09254957909878,5.345401331923316,104.76190476190474,52.38095238095237,11.48718254489256,0.2665687345125053,1.0455341262608733,1.799456282510136,1.050755989359475,0.6945454916033849,0.3572284310687887,0.1405659451845451,0.1630619889391237,0.4628375909096325,0.1666947312243182,0.5345476628564316,0.7217524058408815
469,0.0,13.421052631578956,63.596491228070164,-6.2068782244712795,8.330470158683978,-27.893919322795114,2.822256080026264,19.174974851220018,-31.0097026444899,9.308482285451337,30.996225478723673,-23.45792609235433,-13.010072026919328,26.04382339092295,-38.53953984540759,0.23389671783704546,34.980988593155885,12.927756653992395,2.975169686068188,-0.1067687022178582,1.2903402444865346,1.3667968255974945,1.377613824792331,0.9674739279608048,0.4911600819770502,0.2149312718398201,0.2782484246946716,0.6418229537289752,0.1773073982216226,0.6113833010875207,0.7769732400875012
469,1.0,-1.9724936663047643,43.0691277596815,-2.1000064627254567,11.716345388886285,-10.035459641134159,0.7737728813426603,34.846596706595065,34.30674215274505,7.05621270679524,15.319486881460275,-26.605321624374334,17.67400194096229,45.86548601785054,21.93536922744832,-0.4843824798699714,32.14285714285716,91.6666666666667,5.152828440155632,-0.1067687022178582,1.2903402444865346,1.3667968255974945,1.377613824792331,0.9674739279608048,0.4911600819770502,0.2149312718398201,0.2782484246946716,0.6418229537289752,0.1773073982216226,0.6113833010875207,0.7769732400875012
470,0.0,28.07017543859651,23.7719298245614,-8.609478947141437,-0.4438901628033731,-17.373796932206076,-0.3575230100484994,27.087277328457084,-9.969347615733692,9.218258896673337,63.26415530160154,-43.13784243106156,-14.816386819247729,47.63052947099078,-35.59174820108486,6.770494256962611,62.3574144486692,11.026615969581744,0.8226949172314257,0.3589513546584803,1.3652377888228329,1.121666231047096,1.1973522984335772,0.8543159432717014,0.7468149854162257,0.2131362681017401,0.1822730353194036,0.4080871227632843,0.5922302763885106,0.7637120722305657,0.6497962264296572
470,1.0,8.668114368440083,25.370973579442623,5.170139673683094,-12.938235414862497,-6.695357593612417,-1.3938406143460647,55.607906022919494,30.191764023632505,0.0697318965215743,47.8051878651516,-44.506187322611666,-2.5084114995149176,59.33225231096137,-4.98204139839713,24.12919190644871,69.04761904761902,63.095238095238095,5.217704070713003,0.3589513546584803,1.3652377888228329,1.121666231047096,1.1973522984335772,0.8543159432717014,0.7468149854162257,0.2131362681017401,0.1822730353194036,0.4080871227632843,0.5922302763885106,0.7637120722305657,0.6497962264296572
471,0.0,17.894736842105253,28.157894736842092,-6.1316963218823295,8.568919430871569,-23.66209748948982,2.5401741088040275,24.832686389910563,-41.79663395366274,1.2013142557976364,11.500100954091263,-40.24727722380453,-9.048635337035504,33.04833331329742,-65.6549903444179,30.566717583274695,46.76806083650191,-25.47528517110267,-4.5026898851012325,-0.1990100212875857,1.3642032590806976,1.4598276828698846,1.2253858057809617,0.6418006619642721,0.3520208346168869,0.6796465385519797,0.1201014061818132,0.5353150014847742,0.5361678029764099,0.7326968674835184,0.8086856885633682
471,1.0,-3.2573289902280367,33.966702859211,-3.3487268696233308,14.752043803918236,-8.558468156670617,0.26591298233162863,49.72455894849801,-34.20387339563504,19.440612224599185,4.319604091687612,-36.57239074192014,11.468940542954053,42.812719188517015,-18.353029236375118,-4.537620477974524,45.238095238095234,-11.904761904761918,15.90125678573655,-0.1990100212875857,1.3642032590806976,1.4598276828698846,1.2253858057809617,0.6418006619642721,0.3520208346168869,0.6796465385519797,0.1201014061818132,0.5353150014847742,0.5361678029764099,0.7326968674835184,0.8086856885633682
472,0.0,17.982456140350877,48.24561403508773,-5.829072926348711,2.1118095128569214,-24.082950283153927,1.3702987792998833,33.741085800125916,-30.600554857235064,8.313723019170794,46.03594717322461,-30.707093486040872,-14.967380786026974,32.952907762466246,-33.7471858387578,3.969917071651663,57.03422053231939,3.041825095057038,2.652081343262097,0.2653243961062995,1.0647293428565725,1.3601003274358203,1.531817196411342,0.945011082680233,0.5287771331561192,0.2000896041824693,0.1457763906625823,0.5557816739559385,0.3839463963122211,0.2605364948921689,0.7593616343588419
472,1.0,7.129931234165743,35.921100253347824,4.726742751796431,-5.565811269234333,-8.987148761810248,-0.5781251072716653,60.15344589347584,9.622074448575546,-7.688152811156179,24.519339986260036,-30.7809814335114,2.6239084945352764,73.53798856378344,-3.0506093109619603,3.1311987555591614,71.42857142857142,48.80952380952381,-2.9772158333670085,0.2653243961062995,1.0647293428565725,1.3601003274358203,1.531817196411342,0.945011082680233,0.5287771331561192,0.2000896041824693,0.1457763906625823,0.5557816739559385,0.3839463963122211,0.2605364948921689,0.7593616343588419
473,0.0,32.01754385964912,20.87719298245616,-7.366927945091972,792.522562513976,-14.092949498299001,13.557616099103997,32.64474054380435,-3.057105032906149,11.217361529679648,47.398617103490224,-35.056232080192984,-7.56336498072141,52.74238263195519,-21.166874340276497,2.040994519290895,74.52471482889733,17.11026615969582,3.915351229874417,0.5414441357946245,1.4785088205249957,0.947965936289688,1.5520362894528148,0.6331660927097272,0.3680382521887362,0.1215735704869381,0.2893735589957405,0.3279065115298156,0.4389127659662293,0.7087383337094697,0.5816348673915792
473,1.0,11.943539630836032,20.64784654361198,6.493695480437411,-18.186466078232687,-5.352364380508023,-1.5825289636550277,78.68310557501898,65.24859063079462,2.9262815108282325,22.748594662501432,-35.3832784261498,-0.6153075062518609,91.40173631459577,64.60751879963536,-11.399580978433832,100.0,98.80952380952381,9.694194519223064,0.5414441357946245,1.4785088205249957,0.947965936289688,1.5520362894528148,0.6331660927097272,0.3680382521887362,0.1215735704869381,0.2893735589957405,0.3279065115298156,0.4389127659662293,0.7087383337094697,0.5816348673915792
474,0.0,40.96491228070176,51.2280701754386,-17.16126899113202,8.651200678997562,-28.39431132495064,3.3813587991719185,41.22263706699356,-48.52327086847832,37.358481755749786,30.486375477325023,-34.24765344061802,-9.35029897325852,63.20089091055006,-62.41224150021719,28.072775891989576,98.47908745247149,-22.0532319391635,20.20765421813705,0.4562217458288811,1.2537500115306184,1.4825824421153613,1.3946857099431067,0.8280853143872235,0.0938716614427059,0.3845557770905692,0.0092439233736509,0.6494197101054959,0.304581347239197,0.5393196299912222,0.6401347702181397
474,1.0,11.328266377126294,42.58052841114728,10.759773884273471,-15.151609281869305,-9.977320063458873,-2.8647739157731555,107.53051593237872,-45.68628087893525,-12.88837260893203,1.054385867763763,-24.078962005010485,-2.2905233617645515,128.35436424539597,-55.38489152743553,-16.61641318757905,130.95238095238096,-22.619047619047628,-2.099604333691518,0.4562217458288811,1.2537500115306184,1.4825824421153613,1.3946857099431067,0.8280853143872235,0.0938716614427059,0.3845557770905692,0.0092439233736509,0.6494197101054959,0.304581347239197,0.5393196299912222,0.6401347702181397
475,0.0,8.771929824561408,44.03508771929825,-3.883730467871427,5.513821118150308,-23.58282533176742,3.0832257983135936,13.608185034449827,-25.885283720788365,-0.6971863348147034,5.183787277909624,-29.03263892291268,4.080987081211118,17.520129134399088,-36.46112112923603,-0.17787027544258205,23.574144486692017,6.844106463878319,-4.790744410865587,0.0845826485596761,1.213751535177927,0.988367306599462,1.5401578159634095,0.674204568664616,0.1163908491909784,0.324950745752783,0.1968435978033569,0.5420497970750613,0.1943157996857096,0.326179264781767,0.5253466000565687
475,1.0,2.642055736518256,34.8353239232718,1.287985734957342,2.479670873127371,-7.997842496133412,-0.35589870564762816,26.29160193470339,15.998702464261804,7.16684402625436,10.06571441035189,-17.887011337538418,-8.464820034062882,20.823755381483622,3.527352898699432,8.293668533942267,29.761904761904745,55.952380952380956,8.462741849134336,0.0845826485596761,1.213751535177927,0.988367306599462,1.5401578159634095,0.674204568664616,0.1163908491909784,0.324950745752783,0.1968435978033569,0.5420497970750613,0.1943157996857096,0.326179264781767,0.5253466000565687
476,0.0,32.89473684210527,24.210526315789483,-13.50908751924682,9.186662422677138,-19.775029121210363,1.15169251893259,28.24233737043993,-42.87628076436876,31.95736596268286,29.754843227140036,-25.455898297254876,-2.2415074214440445,53.755905051509934,-47.47199669613761,9.483168773725726,69.96197718631178,-29.27756653992396,18.664813897769537,0.0909752595376555,1.473988023301091,1.6187790239609718,1.408202337350411,0.929117381020606,0.4853662028426071,0.5171084681580631,0.0626183117707832,0.454847095132619,0.2936339752735082,0.369583884032599,0.8210300942800763
476,1.0,3.2573289902279923,27.614911328266366,1.0422865856875685,4.194223993250645,-7.5856925031930755,-0.19988728357518415,76.41539251279251,-32.67254719817224,-8.493408503124122,29.571227239176913,-25.733052193296835,-0.6732738367874358,69.22611279044422,-43.978616217553935,12.38978606838863,82.14285714285714,-14.285714285714302,-7.226619683192048,0.0909752595376555,1.473988023301091,1.6187790239609718,1.408202337350411,0.929117381020606,0.4853662028426071,0.5171084681580631,0.0626183117707832,0.454847095132619,0.2936339752735082,0.369583884032599,0.8210300942800763
477,0.0,20.000000000000018,21.666666666666657,-8.615967189015382,6.759685080231281,-17.98643490888121,1.8914266557590764,28.348695250682844,-25.571548265441912,6.147198188962988,55.70454554182691,-30.789049776022114,-16.838312381534415,36.29155683453806,-38.443069503307804,1.5274442633861351,53.61216730038023,-9.505703422053235,-2.3795737675221194,0.0113262722444081,1.9950104608742687,0.842399206860169,1.0995717757987953,0.7534354109932829,0.7717619348995974,0.2372769235831987,0.0020882146493854,0.4016979400982345,0.4063088229655692,0.4098748399031099,0.8383420381732523
477,1.0,1.0857763300759826,23.416576185305836,0.10076157613339021,3.3268937109211416,-6.67398903752241,-0.5484431881678686,5.985557838008848,-32.30678330029729,13.525614290383992,23.761040479419826,-36.584963235148294,17.68912119327718,24.049171229222054,-39.41669852375463,3.148303832541721,7.142857142857162,-16.666666666666675,13.685918271719721,0.0113262722444081,1.9950104608742687,0.842399206860169,1.0995717757987953,0.7534354109932829,0.7717619348995974,0.2372769235831987,0.0020882146493854,0.4016979400982345,0.4063088229655692,0.4098748399031099,0.8383420381732523
478,0.0,34.47368421052632,43.15789473684211,-9.887548579080585,11.107984584857089,-24.662663186330025,3.665837465507593,31.327054335711544,-24.937971621300893,18.52881696243387,10.877129136490371,-35.29025529032476,-4.154743875755029,55.314126191368906,-44.054996960366445,16.917027557203966,76.04562737642584,7.2243346007604625,8.962922708735263,-0.1498156587023854,1.742457493818168,1.7692114942398725,1.1603055410518588,0.7435547795322864,0.2971897527215612,0.3212003086203341,0.2399041745088451,0.5601309672010762,0.3293747706264858,0.746055675116875,0.5364588689573118
478,1.0,-1.9724936663047643,36.156351791530916,-1.5245200314327967,13.906594336123202,-8.257737769423013,0.02946496094686779,65.43263872305327,35.79159845280664,0.3882215321123539,7.4959533784248356,-35.177205835886205,10.899435277534252,103.91616981257297,2.5998475385762942,25.2109921393302,61.904761904761905,84.52380952380953,-0.7810307347277501,-0.1498156587023854,1.742457493818168,1.7692114942398725,1.1603055410518588,0.7435547795322864,0.2971897527215612,0.3212003086203341,0.2399041745088451,0.5601309672010762,0.3293747706264858,0.746055675116875,0.5364588689573118
479,0.0,50.26315789473686,17.543859649122794,-7.5019231091747685,18.67431655224876,-15.712410031932212,1.1194931705730937,40.28809344065583,-14.54376382284963,17.939383870242096,39.52227010536373,-33.56139389901419,-1.3964325269434141,72.76202912815563,-33.12146110121637,17.385082442417477,110.26615969581752,0.3802281368821214,10.571595141450137,0.4166234144585769,1.3498370515617726,1.6787704104460288,1.4204507390085748,0.6738634146299907,0.3554942862830468,0.1825246647246141,0.1100108037268134,0.3505204225910403,0.4116825529139296,0.5318164413147337,0.8975876220404412
479,1.0,10.206297502714424,20.99167571480274,5.474222475876367,-11.23316949874461,-6.147928880876807,-2.644347684353421,120.56241212254028,2.6061413147375756,17.879025749894062,17.989241727262307,-29.15786073062042,-2.0544111723790226,139.30655325012847,1.0593277706513637,-0.2637230691876269,142.8571428571429,23.809523809523792,23.6626901651497,0.4166234144585769,1.3498370515617726,1.6787704104460288,1.4204507390085748,0.6738634146299907,0.3554942862830468,0.1825246647246141,0.1100108037268134,0.3505204225910403,0.4116825529139296,0.5318164413147337,0.8975876220404412
480,0.0,22.807017543859654,6.578947368421062,-7.016513806601488,8.328788434744915,-11.811251798425637,0.2571783631754698,18.974339061773794,-6.778057574013907,10.173174540810637,29.5195617872414,-35.15130134324773,-4.552584886171784,40.27655160960717,-36.39436744350948,6.89396465095109,45.6273764258555,-0.760456273764254,3.3408247543686267,-0.0956658729298343,1.4666124812334616,1.4500045857755095,1.233323653584993,0.798221997789192,0.5872663449965237,0.2271893968459552,0.0881374392073133,0.2630127478589651,0.4459526524157512,0.799264277432326,0.7525775124467042
480,1.0,-1.1400651465798273,15.038002171552645,-0.8714098067265752,10.625469041818647,-4.499098087237963,-0.624131955930185,48.14584784920066,3.687552725401444,8.969228851203592,35.92747780059926,-29.948525099315916,-15.697133797959085,49.41858983281273,-8.922729489111191,11.183220788613646,46.428571428571416,19.047619047619047,8.236645970303647,-0.0956658729298343,1.4666124812334616,1.4500045857755095,1.233323653584993,0.798221997789192,0.5872663449965237,0.2271893968459552,0.0881374392073133,0.2630127478589651,0.4459526524157512,0.799264277432326,0.7525775124467042
481,0.0,17.01754385964913,51.929824561403514,-6.510306339712213,2.5091286546780056,-25.59013888761774,1.2910214480386095,19.913000451330554,-26.401994149737718,11.860223400556812,15.161230027572747,-26.657097202005787,-7.882515947848789,31.21652695915198,-33.45291967858388,0.9364145973989713,39.92395437262357,11.787072243346008,5.353586077055689,-0.0393496967572076,1.0213709118853915,1.7612006237620683,1.110484046421997,0.8940734477273526,0.2270183630053514,0.1534281991900275,0.2037832762491652,0.5745064197873069,0.1636149655258515,0.3827064459265119,0.8876743387219208
481,1.0,0.6333695258776695,37.74882374230908,-1.0790358541695966,6.481228896658475,-9.14546734787992,-0.627831524894984,63.29113217449904,33.43634473388259,2.8900703539914474,14.352278455437961,-18.24054932306538,-8.933210970955653,62.382855994351026,2.5963978640199725,28.36580141423859,64.28571428571428,83.33333333333334,1.9570096194097442,-0.0393496967572076,1.0213709118853915,1.7612006237620683,1.110484046421997,0.8940734477273526,0.2270183630053514,0.1534281991900275,0.2037832762491652,0.5745064197873069,0.1636149655258515,0.3827064459265119,0.8876743387219208
482,0.0,16.228070175438592,58.33333333333333,-7.877241255611045,6.867370757673119,-29.21899704937807,2.6606317573666605,19.9335707644966,-59.07672127902178,24.354647312058187,18.15401571896167,-23.53814394670871,-4.522391958624583,30.225808104851602,-63.818218591198615,16.024995810806054,38.78326996197716,-35.361216730038024,17.12478447142611,0.076048542919497,1.4732169924236669,1.113799195013024,1.3686311379351257,0.945529341280124,0.3191041280642748,0.4919540330717037,0.0054042208109719,0.6842589159014874,0.2112061743719372,0.3254494321085541,0.5197053172138916
482,1.0,2.623959464350345,44.26348172276511,2.746591596954673,2.0155603650973797,-10.098384169072983,0.34216342526371957,31.372802579955696,-62.73379424568033,27.002234481724585,13.277956030081285,-21.67562630182126,11.13357847934594,11.076862243568364,-61.59959791983079,24.127031992841808,34.523809523809554,-46.42857142857145,30.348573762490695,0.076048542919497,1.4732169924236669,1.113799195013024,1.3686311379351257,0.945529341280124,0.3191041280642748,0.4919540330717037,0.0054042208109719,0.6842589159014874,0.2112061743719372,0.3254494321085541,0.5197053172138916
483,0.0,33.245614035087726,48.421052631578966,-11.779003916864482,10.792257846309127,-26.668028909266305,2.9998071744795407,32.76853339969299,-30.15968165838261,27.050434704734027,10.387889007722006,-28.8785885203812,-19.501378468556396,54.012295174717906,-51.69756385541171,19.791077971413706,76.42585551330798,3.4220532319391594,15.440419738470688,-0.0353416329000591,1.5708478961881331,1.7279421952956824,1.3891813122728405,0.8073943148821552,0.1421445071662034,0.2178914715749446,0.0975161752470436,0.6079610351595823,0.290742083058502,0.7297274867247003,0.860192342786744
483,1.0,0.0,39.75750995294967,-0.57135592387203,10.827786989279286,-9.939315254081393,0.08983153051047577,68.13580731783462,-18.058924772864316,11.393073351775573,4.910308219379567,-32.294640250505566,7.759512701337867,80.88162265453205,-19.225776949199425,9.670710955163564,67.85714285714283,14.28571428571428,11.066556788751969,-0.0353416329000591,1.5708478961881331,1.7279421952956824,1.3891813122728405,0.8073943148821552,0.1421445071662034,0.2178914715749446,0.0975161752470436,0.6079610351595823,0.290742083058502,0.7297274867247003,0.860192342786744
484,0.0,23.245614035087737,3.9473684210526327,-7.126711521843876,4.103477774804576,-10.845761182182589,0.6296545144352628,33.46230202376306,-17.177093324560566,10.53150825737481,35.02403837419179,-18.7942328336706,0.3588355252202913,40.72914400134384,-36.63952576453645,7.560358421606472,63.87832699619771,-14.068441064638781,3.6153495389457833,0.356178192779076,1.423111556792511,1.0314532377769634,1.3039014004329157,0.8489123992398158,0.2981130635837871,0.688132875245139,0.2798319966949057,0.2347396879745746,0.1282436623850328,0.7846563220514984,0.5844266474462518
484,1.0,8.885269634455305,14.00651465798044,2.4939154191404356,-11.524448175018742,-3.5465631643736284,-1.1603328271800661,45.459174896046896,52.45438693843454,0.9128158440482537,14.421145628392518,-33.172588088289146,24.438166587532606,58.975741504547074,28.224199198253295,6.310176289209757,58.33333333333333,73.8095238095238,3.332460084473432,0.356178192779076,1.423111556792511,1.0314532377769634,1.3039014004329157,0.8489123992398158,0.2981130635837871,0.688132875245139,0.2798319966949057,0.2347396879745746,0.1282436623850328,0.7846563220514984,0.5844266474462518
485,0.0,37.456140350877185,2.1929824561403466,-7.746326111124824,10.296601414250372,-11.389524562447617,1.502573543364516,34.03768491757722,-35.604919687575766,38.4350869756305,10.887133522189751,-34.98813677555983,-13.536125882328376,59.011815539364186,-48.185512831355645,27.44799939142435,83.65019011406845,-34.22053231939163,30.727137227152323,0.0488100891329095,1.8546922540768889,1.4814701282098723,1.2472971840570088,0.8888885864495535,0.1137460135186539,0.4620005485032326,0.0191016435885244,0.2641294454074668,0.5715224858027144,0.4685902924621399,0.5114964655956776
485,1.0,2.4610930148389443,15.01990589938471,-1.0717938706446883,5.60092798030698,-4.028423071589615,-0.7879452706077927,70.69781370962444,-40.89973281973496,-5.008565494456718,2.837239023696436,-37.049115617725114,2.9550611250410252,78.18994980960244,-41.93876615618849,5.223251492463632,74.99999999999997,-32.14285714285716,-5.937227349996821,0.0488100891329095,1.8546922540768889,1.4814701282098723,1.2472971840570088,0.8888885864495535,0.1137460135186539,0.4620005485032326,0.0191016435885244,0.2641294454074668,0.5715224858027144,0.4685902924621399,0.5114964655956776
486,0.0,13.859649122807017,33.68421052631578,-7.303901399687662,-2.3347510516434133,-24.5719431418319,-0.016420185609788973,20.911301820096394,-47.34357385410908,7.591836197643698,27.770684448873695,-39.6984941336618,-3.8339553682484873,26.520505820282114,-65.51613322253692,12.879213881254437,37.26235741444868,-29.65779467680608,0.4183793924984719,0.3312974072615411,1.2387216041063531,0.8592526247148614,1.2219297808056917,0.6614906034229769,0.2108190845589355,0.6656131221914221,0.0904329216889667,0.5685677529566244,0.4306169545221253,0.6173111016532856,0.741026108279069
486,1.0,7.347086500180966,35.95729279768365,7.314379564986817,-12.527313436585851,-8.805456876608131,-2.003150500083617,30.806753438059985,-37.831493100469324,7.131637227825038,15.538233725550764,-31.78003777315278,-11.457531202707727,16.970912234287194,-36.90205730530442,-1.3159741125192248,40.47619047619049,-15.4761904761905,14.238442569958387,0.3312974072615411,1.2387216041063531,0.8592526247148614,1.2219297808056917,0.6614906034229769,0.2108190845589355,0.6656131221914221,0.0904329216889667,0.5685677529566244,0.4306169545221253,0.6173111016532856,0.741026108279069
487,0.0,15.526315789473678,29.035087719298257,-6.465157104612884,10.096416879009574,-20.193572803788985,2.6362656785033245,18.51264073857921,-20.407211458655773,5.270518713980943,22.396852747203067,-21.573496916000302,-14.972437068823519,28.91452288903391,-41.88667755923486,3.499211430164828,36.882129277566555,2.6615969581749166,-1.2474604688274464,-0.1961414711993687,1.4138426782800677,1.4089758277870736,1.300333977704909,0.9970783727734313,0.363367204246983,0.3402493186760379,0.1522127503136801,0.4679992696431149,0.1375016963523609,0.5988959818916866,0.6127877757350324
487,1.0,-3.7459283387622277,28.84545783568584,-2.3816031558262285,15.631694536522689,-7.27395742870528,0.3819112779444467,26.34296052088385,1.8433305745826578,9.064473252149696,17.43151850318032,-21.8703504502472,2.9801527331775324,61.78694059113155,-3.8130905403278015,-3.890643772066049,21.42857142857144,30.95238095238093,6.820825002653397,-0.1961414711993687,1.4138426782800677,1.4089758277870736,1.300333977704909,0.9970783727734313,0.363367204246983,0.3402493186760379,0.1522127503136801,0.4679992696431149,0.1375016963523609,0.5988959818916866,0.6127877757350324
488,0.0,16.228070175438592,39.47368421052631,-5.051040405896101,23.694590618542044,-21.073172177945132,4.556167444568127,21.342778387681527,-28.909067626972128,19.058626814050463,5.613233242715965,-23.21181179180568,2.3246128812296707,30.05080815414263,-30.13438413200906,2.900136757673777,40.68441064638784,-0.760456273764254,14.150279826307901,-0.0839208003335848,1.8829669618476803,1.0080833180778883,1.5944837131691505,0.8843518781953408,0.0589448255198415,0.3503605788915819,0.2294423281053758,0.4947139147881317,0.14007100253726,0.3423397524079112,0.6099425415056503
488,1.0,-1.4477017734346842,31.324647122692717,-0.616277775393792,13.605537363431841,-7.668549067734376,0.869018873116878,19.677114212892597,34.421703528755486,6.407090791066761,8.423477573787874,-23.839080514776157,6.640042975375005,30.720848636114972,27.94346863765631,0.39964467576369955,17.85714285714286,76.1904761904762,5.884050002293351,-0.0839208003335848,1.8829669618476803,1.0080833180778883,1.5944837131691505,0.8843518781953408,0.0589448255198415,0.3503605788915819,0.2294423281053758,0.4947139147881317,0.14007100253726,0.3423397524079112,0.6099425415056503
489,0.0,25.526315789473685,4.649122807017547,-5.245553216872523,1409.0560436649469,-12.062934624821464,12.477736501164394,30.924385217213548,-38.05216281530861,15.140519424439901,64.99037071406866,-10.814098075189438,-18.936849953053336,44.02787909452457,-44.02493243411203,19.59850049126981,64.25855513307981,-34.98098859315591,9.216467040456925,0.5400061718465119,1.7367516840793624,0.8291675594112079,1.5981216329074597,0.8721226004597866,0.67995618787575,0.6530766351819092,0.0829341309017527,0.2742057393302509,0.1789513341578495,0.270475506076943,0.8545773723940195
489,1.0,11.690191820484962,15.580890336590647,4.794402583270196,-16.558126758987047,-4.7591127245783955,-1.755121537631621,58.787515578310014,-25.770260557663327,-1.453406376304045,24.642475489989614,-16.812421175197844,9.380006879647773,62.15484635991619,-25.76814293669306,4.000010864785786,77.3809523809524,-14.285714285714302,3.3006296468170326,0.5400061718465119,1.7367516840793624,0.8291675594112079,1.5981216329074597,0.8721226004597866,0.67995618787575,0.6530766351819092,0.0829341309017527,0.2742057393302509,0.1789513341578495,0.270475506076943,0.8545773723940195
490,0.0,37.19298245614038,11.315789473684212,-11.232914269276595,13.065259624285064,-13.557387364209394,-0.1405124744846109,35.188389082358775,-33.014471229949194,28.829397805668442,33.58746442208742,-23.906034553004297,-7.7077204896299545,58.871573269862765,-38.113699367848795,10.180140678994555,84.79087452471484,-25.47528517110267,17.856847704924338,-8.625166883158286e-06,1.6406316696211802,1.635856173489533,1.433300245015749,0.796784906652434,0.5318147317285725,0.3331139901660448,0.0086447238674541,0.3151143530997142,0.2987837599284235,0.5192621209485107,0.7107126828737539
490,1.0,1.0857763300759826,17.698154180238856,0.5367040596325534,10.057096445208957,-5.477923003837604,-0.8661150602397916,76.7687706004841,-34.067828446513545,-6.204821003908556,37.36866906845204,-21.453084535954137,-20.544565558568728,90.20862138599517,-33.82797026153849,-5.327403255941476,78.57142857142858,-22.619047619047628,-5.372539935616283,-8.625166883158286e-06,1.6406316696211802,1.635856173489533,1.433300245015749,0.796784906652434,0.5318147317285725,0.3331139901660448,0.0086447238674541,0.3151143530997142,0.2987837599284235,0.5192621209485107,0.7107126828737539
491,0.0,46.40350877192982,4.912280701754401,-9.644502156959378,205.70063090449727,-9.875704558227493,7.023573962048157,37.61815663353845,-23.397634421737003,20.503451882057753,77.74370334963301,-28.75960181488617,-12.563337896752058,68.76825284316614,-32.9465527976382,13.125813916390538,100.76045627376425,-19.771863117870737,11.240693669051312,0.4324392972205307,1.8240103475946012,1.2314576508149304,1.3917303547018816,0.9730076380787132,0.6305048771108119,0.6012015996227889,0.1507818992997371,0.2283225386957073,0.4667966809835838,0.2581783216883236,0.6218773965216997
491,1.0,10.332971407889978,13.590300398117972,1.9078618653486146,-12.093806681406704,-3.982236443129028,-0.6290477466576183,98.72375823806951,14.202824812229276,-0.5899145492222146,30.632589133749534,-30.425982800908592,0.5482405661962453,123.21980952074676,8.991851135298123,-9.483310939288359,119.04761904761907,29.761904761904745,1.3470885161871005,0.4324392972205307,1.8240103475946012,1.2314576508149304,1.3917303547018816,0.9730076380787132,0.6305048771108119,0.6012015996227889,0.1507818992997371,0.2283225386957073,0.4667966809835838,0.2581783216883236,0.6218773965216997
492,0.0,26.2280701754386,12.192982456140356,-3.175204597241299,36.23184159899952,-10.960186363772518,2.29629198856216,41.89724274172608,-11.140871530530006,11.461501532562469,74.55215625371258,-31.240928092713826,-16.015778638469193,45.09811058781415,-18.805545598091268,5.362827535099135,78.32699619771866,-0.38022813688213253,8.368820754886993,0.4718553352207674,1.240298336945537,1.0740010507870086,1.5710343840925844,0.6096509907875816,0.7058053213076798,0.1981568199037437,0.1650650407078478,0.2396363177939138,0.5125025443207107,0.4378654433610923,0.5307460437611224
492,1.0,10.712993123416581,14.63988418385811,4.028745023285607,-15.220318720720716,-3.746093924205607,-1.3017495310314597,79.58457573545358,39.30009250409161,-12.034891280034188,40.67952363945784,-35.82273954394981,-3.2669977801175976,57.79197653657684,24.505185977498446,23.634425514545576,98.80952380952381,59.52380952380951,-7.9685277591989845,0.4718553352207674,1.240298336945537,1.0740010507870086,1.5710343840925844,0.6096509907875816,0.7058053213076798,0.1981568199037437,0.1650650407078478,0.2396363177939138,0.5125025443207107,0.4378654433610923,0.5307460437611224
493,0.0,7.5438596491228305,32.456140350877206,-4.015240467300307,13.256886124518541,-22.981837257089865,3.1345816578733476,9.562868829041271,-38.613671315177335,12.635028239732748,40.342669739428835,-29.135077312277314,-10.243642512324147,14.708797481754887,-55.3513979627885,4.9025816708535785,17.870722433460084,-19.01140684410645,8.741767537721753,-0.1167016755584675,1.606854588872156,0.9534108259830644,1.4733483391227686,0.9686018050268116,0.7044944953873485,0.4952466165828474,0.1540522164785297,0.5317620355265783,0.2028885326325317,0.7803504879960801,0.714482331461418
493,1.0,-2.5153818313427667,33.42381469417299,-1.140959860584978,12.55216209835417,-8.250318959867553,0.9084334022316787,4.016571929327717,-6.280028352043454,12.236435201363172,35.78710948467396,-30.44751403448911,8.593033972686037,7.688518682607848,-10.614691473284177,8.659583512237656,1.1904761904761862,24.99999999999998,11.332868530700368,-0.1167016755584675,1.606854588872156,0.9534108259830644,1.4733483391227686,0.9686018050268116,0.7044944953873485,0.4952466165828474,0.1540522164785297,0.5317620355265783,0.2028885326325317,0.7803504879960801,0.714482331461418
494,0.0,47.89473684210526,19.298245614035082,-4.649011088152988,27.757245464220336,-14.17773117737503,2.6782649323201735,35.251856254732886,-8.116971802033312,7.9009250474944,27.354651917226924,-38.03234227587766,-3.391892305882438,70.07647352629027,-23.187115958028613,11.569070524644086,99.23954372623574,9.505703422053259,3.289626671850171,0.0872523947594144,1.9235313932870453,1.6653112579908642,1.5738013338801025,0.8772733599177065,0.4774763762126701,0.1031333500415505,0.0847101851181253,0.3230838710269691,0.5643955884316467,0.3048770748261889,0.6577858804787664
494,1.0,3.981179876945351,20.086862106406066,0.5320298019093617,8.049938573553117,-4.745561785473296,-0.8101556800007126,108.55450573876082,-3.4496970295645246,0.837659266586499,15.295811768674227,-36.78792725825913,6.805218120234047,116.78720890696658,-3.5997440876339937,7.4520362629808545,116.6666666666667,15.476190476190466,1.8075148284986797,0.0872523947594144,1.9235313932870453,1.6653112579908642,1.5738013338801025,0.8772733599177065,0.4774763762126701,0.1031333500415505,0.0847101851181253,0.3230838710269691,0.5643955884316467,0.3048770748261889,0.6577858804787664
495,0.0,50.0877192982456,55.26315789473686,-16.166446580519555,8.07812148709328,-27.127848199283854,2.3777823667666453,37.593442537980536,-42.40674043540953,38.614050573131834,47.47277483100025,-32.264607151933376,-16.370147395540478,72.35690962877727,-47.950530435715734,20.568879639438343,105.70342205323193,-10.646387832699622,22.602922525643855,0.1074917763292983,1.8500972587318003,1.7586991010069393,1.1698240363318515,0.9350361956557394,0.6549796256959217,0.2934911870059787,0.0338562452603305,0.629761424346825,0.3668689051723774,0.2191335791230405,0.5484762071120014
495,1.0,3.637350705754594,41.67571480275063,1.991818906698617,2.259051992411898,-9.058313901997483,-0.28603201673766954,112.48112259904137,-35.91824988222293,14.562644349364895,48.188842027064126,-26.136307991363562,-10.084048469570106,109.65548404415748,-34.81970903489822,-9.700484343404625,120.23809523809526,-9.523809523809545,16.79946641731931,0.1074917763292983,1.8500972587318003,1.7586991010069393,1.1698240363318515,0.9350361956557394,0.6549796256959217,0.2934911870059787,0.0338562452603305,0.629761424346825,0.3668689051723774,0.2191335791230405,0.5484762071120014
496,0.0,48.50877192982457,57.54385964912281,-8.739976931525328,17.00944624526557,-28.449407672801453,7.120099148056802,38.39229002650881,-26.431675082052774,25.049316700891943,18.141232492750724,-38.02478104309414,-5.409929942505176,70.78282340222908,-41.106955744480366,23.510509752391307,104.56273764258555,15.589353612167312,16.713826982259487,0.2100355937176245,1.8986079098212847,1.587035587936958,1.3691437609117934,0.7819797200700331,0.1640641878155659,0.2360877430709173,0.2610256298384835,0.624266790173557,0.3825287211865182,0.602728298387521,0.6331973580876287
496,1.0,6.387984075280495,41.078537821208826,6.069466955331615,-0.1707676465613983,-9.7375246262423,-1.012221435977123,122.72989133064884,44.527487353727665,-14.936786969521165,10.361786273377227,-35.36681845939751,6.112195400931563,123.95978526940618,14.555032877548534,14.47028161870385,136.9047619047619,103.57142857142856,-8.79495197764033,0.2100355937176245,1.8986079098212847,1.587035587936958,1.3691437609117934,0.7819797200700331,0.1640641878155659,0.2360877430709173,0.2610256298384835,0.624266790173557,0.3825287211865182,0.602728298387521,0.6331973580876287
497,0.0,15.96491228070176,5.526315789473668,-7.674451065522181,11.93646415256595,-15.092407069501624,1.4748754906880102,18.18379832656456,-42.29292542826717,19.628900698079654,2.7702935920051797,-31.636558306898333,-3.223640385132054,29.64304545953407,-56.18187531975504,9.478892062500744,36.882129277566555,-39.16349809885931,12.02645221217589,-0.1946620891030433,1.5142772541033016,1.274780559098328,1.3229041629264249,0.808293200293088,0.2011755962773513,0.5838132676105734,0.0249073377470342,0.3298234618887602,0.4177947863492015,0.6585345831316489,0.7814586933317367
497,1.0,-3.402099167571493,18.45819761129206,-1.5025194288087906,16.14642747368249,-5.064805270402473,-0.9163641319862359,34.562115606082976,-51.48028016654496,24.78436129613968,7.381792908602902,-33.48292038130105,15.669114772323233,34.9879516726143,-51.84321449720271,13.91153075104441,29.761904761904745,-42.85714285714287,23.77157581733007,-0.1946620891030433,1.5142772541033016,1.274780559098328,1.3229041629264249,0.808293200293088,0.2011755962773513,0.5838132676105734,0.0249073377470342,0.3298234618887602,0.4177947863492015,0.6585345831316489,0.7814586933317367
498,0.0,51.57894736842108,49.38596491228069,-11.541868672090727,24.150728626803186,-25.721550217031265,6.678153941210763,42.437112598861006,-18.475337830330318,21.277896574924092,44.79887934773772,-38.51301201776193,-9.203970436728115,74.02244706358336,-42.61082072412313,22.334986385005195,115.20912547528516,21.673003802281386,9.855739146118594,0.3875205971184245,1.5638305238022212,1.597520848164464,1.409592701479037,0.6357775859655795,0.3986032054946014,0.2287348712821225,0.2877456369900629,0.5884584021737864,0.3756806484852566,0.7727993107238353,0.5042076495318722
498,1.0,10.477741585233446,38.81650380021715,9.249333407095284,-9.642744828567618,-8.586650138721364,-2.6042832253164505,127.32944685811813,43.332817006847925,-2.6639821156158483,16.49144875480455,-32.37686049819952,5.499095355779016,170.2141537464687,42.88077362891043,-17.281751157244862,151.19047619047618,98.80952380952381,6.575808536547734,0.3875205971184245,1.5638305238022212,1.597520848164464,1.409592701479037,0.6357775859655795,0.3986032054946014,0.2287348712821225,0.2877456369900629,0.5884584021737864,0.3756806484852566,0.7727993107238353,0.5042076495318722
499,0.0,47.54385964912282,26.929824561403514,-12.345948040728572,11.682240475444505,-18.774854720107047,2.812038052396071,35.41671979093841,-27.144566982464536,33.78249214861544,33.32249718371525,-26.517523722596703,5.910105312914871,69.96450851296005,-35.71873753190557,12.226147856794721,99.23954372623574,-7.604562737642584,21.61958390513816,0.4858965341384358,1.2113267132419046,1.616870475755252,1.412463936343848,0.7644914056739488,0.3218937968349233,0.2219673927084457,0.0812143422883254,0.4307619598018718,0.2046606412551271,0.5434713288300322,0.7038686083102454
499,1.0,12.034020991675698,26.474846181686562,6.524928149486131,-16.379314548039847,-6.926749541971766,-2.17369172070927,131.85720884015683,-10.29533105369781,1.418108118528849,20.680258483975543,-17.88249804781087,-11.085124037358185,182.03980673338057,-12.16577893864944,-20.103981244346514,159.52380952380958,13.095238095238093,8.343182496454048,0.4858965341384358,1.2113267132419046,1.616870475755252,1.412463936343848,0.7644914056739488,0.3218937968349233,0.2219673927084457,0.0812143422883254,0.4307619598018718,0.2046606412551271,0.5434713288300322,0.7038686083102454
500,0.0,5.350877192982462,-4.912280701754379,-4.844303527514593,-0.17661110629907384,-8.343297232707613,-0.5824310055535964,9.427318031480493,-35.47082712343585,10.994154351787898,57.35837599759157,-37.17031821719354,-10.568030426240282,10.554649004477934,-52.01348343077419,-8.479897279011483,15.209125475285191,-38.78326996197718,6.0220590421920654,0.1654439523255743,1.1105260081630806,0.8454887154923242,1.3240647429663248,0.8464709591082437,0.7898278080958402,0.6426374444693662,0.0641126029619319,0.20348945684839,0.5433746840625902,0.75568455184155,0.6047731296051271
500,1.0,4.3973941368078195,11.56351791530943,0.41709408909236245,-4.5986488230989835,-3.61396459310499,0.20478405260697663,1.68825354154587,-32.6416042636589,4.116136819813132,45.08532308488893,-37.76376537818161,5.5957958833616654,5.03820123582186,-41.635562564272256,2.035186574155823,5.952380952380931,-25.00000000000001,4.75409447690005,0.1654439523255743,1.1105260081630806,0.8454887154923242,1.3240647429663248,0.8464709591082437,0.7898278080958402,0.6426374444693662,0.0641126029619319,0.20348945684839,0.5433746840625902,0.75568455184155,0.6047731296051271
501,0.0,33.68421052631578,27.368421052631597,-10.021361604772983,6.064413813858405,-21.24580813662358,1.3699242543270262,36.86173359528575,-38.405756250154546,17.491039505536165,20.51643382068795,-25.688216939655728,-7.134825497812036,54.47539735565279,-50.86433716690797,22.703488426749562,82.50950570342206,-21.673003802281364,7.93049449288418,0.0655353559763531,1.5027472982079777,1.630381939720612,1.2546069049459834,0.6351391811252475,0.2296485150982559,0.5158289674519971,0.1028155883174971,0.4872690802470384,0.2610391514903298,0.456148812314803,0.6937855707446556
501,1.0,3.6554469779225496,30.02171552660149,0.5804577277638057,3.739816455288203,-7.473451741263004,-0.5219742581457743,71.31164929728409,-24.76724583646338,26.873470188303195,3.1734208794459873,-23.42019542570832,5.852816523859317,112.99248195903444,-21.84802096532552,-15.160830177318019,77.3809523809524,-2.3809523809523947,27.76466176613832,0.0655353559763531,1.5027472982079777,1.630381939720612,1.2546069049459834,0.6351391811252475,0.2296485150982559,0.5158289674519971,0.1028155883174971,0.4872690802470384,0.2610391514903298,0.456148812314803,0.6937855707446556
502,0.0,48.684210526315795,42.01754385964915,-9.501833458078156,197.4252070640087,-23.563579203946205,19.239832529763934,42.76217747040212,-22.58020409901622,26.148795701211867,87.170970786009,-32.62564569799762,-13.482457463159081,70.99726070821002,-37.65780714970533,18.830121324627157,111.40684410646386,9.885931558935358,16.836827197351475,0.5649781148391593,1.8587071654680825,1.0679293265716598,1.1589404967568102,0.967248589086038,0.7784380724272326,0.1885588238693685,0.2067737176797265,0.5336372201642161,0.284833536288573,0.6320138511816622,0.6845356148554318
502,1.0,12.721679334057189,33.89431777053926,12.639869096188816,-22.834399092406144,-8.683775889479461,-2.9232601973429917,94.39965686637382,36.588633242384084,-14.001819538690974,35.9419042996447,-27.495391827175386,7.58174738727182,102.98547187597764,-2.808846616100402,15.288141889716567,119.04761904761907,82.14285714285717,-0.942191124161873,0.5649781148391593,1.8587071654680825,1.0679293265716598,1.1589404967568102,0.967248589086038,0.7784380724272326,0.1885588238693685,0.2067737176797265,0.5336372201642161,0.284833536288573,0.6320138511816622,0.6845356148554318
503,0.0,23.42105263157894,23.15789473684211,-4.414476461636396,319.78604328221525,-15.989910363656756,14.096669771409776,35.66996238008626,-10.740743466534164,2.3912925001253527,30.034390724287128,-34.17110144860682,-1.7691837600730675,41.14370561768861,-25.904779841311708,6.541600501192879,66.92015209125476,9.885931558935358,-1.9676680517905858,0.4817484184072793,1.5119007083615776,0.838138391059306,1.5572893714165947,0.7885663872099437,0.1736645272406231,0.2397313060893663,0.2006574003551852,0.3652779912876277,0.3808907265268231,0.5156038971015547,0.5770694283296147
503,1.0,10.55012667390518,22.6384364820847,6.009296767134442,-15.74398506603858,-5.442169485545767,-1.3820595621098164,34.563394937972134,38.11250932778207,7.9650192055849445,15.826612374197113,-29.363088152821714,-0.4585942120372666,58.07895183458855,13.93361124079091,15.62873137300791,48.80952380952381,69.04761904761905,13.973744728030034,0.4817484184072793,1.5119007083615776,0.838138391059306,1.5572893714165947,0.7885663872099437,0.1736645272406231,0.2397313060893663,0.2006574003551852,0.3652779912876277,0.3808907265268231,0.5156038971015547,0.5770694283296147
504,0.0,9.912280701754405,41.052631578947384,-1.504392347825001,12.034532753365701,-26.134891848359743,3.02898930068638,10.858424573389168,-48.08885781016623,7.322906713512922,41.13279235690499,-48.20883122269556,-4.380818612319137,19.500309298290496,-64.1317348219033,29.951202249458465,21.673003802281386,-26.996197718631176,5.976641052119272,-0.1600544030941896,1.394305813363644,1.0981792021009458,1.5824434398370988,0.639559948866524,0.7110162289709798,0.4486124241014672,0.0302649395699678,0.6047454005068138,0.5901741189109923,0.5213205223602806,0.8411583169971415
504,1.0,-3.709735794426361,39.3412956930872,-1.993620743872082,15.532867440959963,-9.321032722574785,0.5755771485872474,11.421488737582175,-47.79100807334616,24.745637363167816,11.461612192819448,-36.170427929401036,1.5900833357647581,12.408900466657858,-54.40756843218302,47.36502794050379,7.14285714285714,-27.380952380952383,22.685251160399076,-0.1600544030941896,1.394305813363644,1.0981792021009458,1.5824434398370988,0.639559948866524,0.7110162289709798,0.4486124241014672,0.0302649395699678,0.6047454005068138,0.5901741189109923,0.5213205223602806,0.8411583169971415
505,0.0,45.61403508771929,49.035087719298254,-15.772044401792273,916.5981034264826,-25.917093732014283,28.402097511514988,39.88814481769498,-39.81195108472125,32.2015914490704,49.99288351944531,-42.31015778197901,-10.195020808360367,67.85922806359879,-46.9248498630811,16.76360241249761,103.04182509505706,-10.266159695817489,16.475211933840058,0.4137283455081715,1.8939489948253725,1.1755868771810003,1.5913594050329876,0.6788081889986146,0.6243675453140531,0.6066777523042195,0.2405143503385345,0.5990748761895864,0.5161824721370462,0.3955892535159448,0.7309430825522414
505,1.0,10.604415490408957,38.906985161056795,9.31669232950707,-8.555650211524457,-9.312554348215007,-1.8630214111691412,96.13865010279991,9.938711706301495,3.90475653689073,31.30370094176971,-38.0004963681413,0.11014207952692034,115.35664915637818,4.936400120380924,-3.1320282253052945,116.6666666666667,52.38095238095237,13.368162172418208,0.4137283455081715,1.8939489948253725,1.1755868771810003,1.5913594050329876,0.6788081889986146,0.6243675453140531,0.6066777523042195,0.2405143503385345,0.5990748761895864,0.5161824721370462,0.3955892535159448,0.7309430825522414
506,0.0,37.10526315789473,36.403508771929815,-9.746393763303018,24.269948687263422,-20.92211456094851,3.2556406329135257,28.815216171458214,-23.690339724983577,27.419386440467907,26.785230803488204,-41.39570320464918,-7.117197369140582,58.493046588540444,-36.46577403680943,11.837902283314005,75.66539923954375,4.1825095057034245,17.783107550530598,0.3420199409713715,1.7700234612520416,1.1384063298127352,1.3343059087300793,0.9541443252133488,0.1832906197014825,0.2627131616950887,0.1551225729021052,0.4950144380191572,0.5347765118988054,0.4291112246054161,0.5678998577442155
506,1.0,8.487151646760772,31.469417300036163,6.298730591090074,-9.542956164659945,-7.609981201577121,-0.9539204342322583,72.33654303852161,9.763592261235265,-2.6043330631067896,16.529600676806623,-36.57425730181571,-10.300649522834648,62.35606877876343,-2.4878290493759003,22.12946884530327,86.90476190476191,44.047619047619044,3.8365962042423707,0.3420199409713715,1.7700234612520416,1.1384063298127352,1.3343059087300793,0.9541443252133488,0.1832906197014825,0.2627131616950887,0.1551225729021052,0.4950144380191572,0.5347765118988054,0.4291112246054161,0.5678998577442155
507,0.0,81.66666666666669,15.526315789473678,-17.721455954556852,717.7853294912709,-16.175562759991447,15.610510697185687,34.6346176896329,-30.346034620706885,39.02800161862254,69.03178034933902,-30.953673441542385,-3.790372604310921,97.73020172632094,-42.959403054850895,26.023585165739703,143.72623574144484,-19.391634980988602,21.087658392987233,0.5326873411220971,1.959298613830152,1.6870069463880526,1.2959726440438182,0.7915437116237198,0.6406938709330434,0.6674315150814699,0.1615304820860715,0.369034931498942,0.2756651468323229,0.2459727256878161,0.8989576915891968
507,1.0,14.277958740499464,23.01845819761126,5.111105288619511,-16.643574714772612,-6.655981459457694,-3.0761317590824566,201.1857666994338,-4.0647798629099725,-6.845406937739451,39.847407338044015,-22.412815514633387,-8.283337400223601,248.87116482089965,11.096920557685408,-20.871596951926996,244.04761904761912,17.85714285714284,-1.6599207578641861,0.5326873411220971,1.959298613830152,1.6870069463880526,1.2959726440438182,0.7915437116237198,0.6406938709330434,0.6674315150814699,0.1615304820860715,0.369034931498942,0.2756651468323229,0.2459727256878161,0.8989576915891968
508,0.0,54.473684210526315,51.491228070175474,-13.494200621858665,11.339745513730382,-27.037238773620974,2.7699771259686923,32.10917260869921,-45.60759324895092,51.486175200834026,6.76193350549108,-29.24434873935344,-8.58929977205789,76.30974607805723,-52.874747939482326,34.32293419545045,103.04182509505706,-17.870722433460063,38.5730102329177,0.2202664886964326,1.8010356283196345,1.7621940329129586,1.3487823647463009,0.8339439936607719,0.0210144110691261,0.4495893292799996,0.1488329061060548,0.6268313584957415,0.244575831567258,0.3088380900935516,0.7210840504105867
508,1.0,6.4603691639522065,41.024249004705005,5.1051406586152925,-0.44719792710652406,-9.766893448973658,-1.1716608937532014,128.09164320713634,-2.6603679958505766,-9.733962339187663,-1.2876727142487332,-18.998112110751965,-5.779829216710919,143.0708807126942,-12.19292922036873,1.6577080948161793,142.8571428571429,36.904761904761926,-4.4986664963903245,0.2202664886964326,1.8010356283196345,1.7621940329129586,1.3487823647463009,0.8339439936607719,0.0210144110691261,0.4495893292799996,0.1488329061060548,0.6268313584957415,0.244575831567258,0.3088380900935516,0.7210840504105867
509,0.0,24.298245614035107,61.84210526315792,-6.918714676086979,1.744068156981493,-29.423128648947227,2.872389131449804,25.355664192574736,-33.8358679072016,17.269191620412784,46.474576141568555,-42.02795962264817,-2.965191089245023,42.388055811333025,-51.84869019176941,21.568584772930755,55.513307984790885,7.2243346007604625,10.274042909734302,0.1495805539007564,1.1349311647760674,1.7528569381753465,1.3701359695562654,0.8849163873337942,0.6810486956894167,0.3948667877631827,0.2219505181318315,0.6687247594954739,0.4658924112718386,0.5009456476351757,0.6836663427550898
509,1.0,4.198335142960552,45.22258414766558,3.5027087869504925,0.3527907858006163,-10.2845255232636,-0.32555003857253073,85.0522678553351,7.515112249066358,-6.632969398087241,30.532764774958054,-35.475607220355066,1.814620991734761,82.84176264924601,7.073738369669957,2.06131580586959,92.85714285714289,55.952380952380956,-3.071864904549515,0.1495805539007564,1.1349311647760674,1.7528569381753465,1.3701359695562654,0.8849163873337942,0.6810486956894167,0.3948667877631827,0.2219505181318315,0.6687247594954739,0.4658924112718386,0.5009456476351757,0.6836663427550898
510,0.0,48.070175438596486,9.561403508771926,-9.725675686578716,9.236902102129086,-11.338866959310112,0.8539531892985952,39.35769588769522,-21.748789692233327,27.654935298946782,48.93997671126269,-18.79811543185057,-0.7314872281947604,70.27326536018994,-28.340238888142423,9.596797109849508,104.94296577946773,-14.448669201520914,18.530617281078175,0.5581579194159534,1.0979830144498328,1.663657928466828,1.3711165111153658,0.7795448177779544,0.3620219915659281,0.3799329483554262,0.1855382524077288,0.2550226103219146,0.1425098007765659,0.6591119397375995,0.7376095128685388
510,1.0,13.481722765110371,15.418023887079247,4.341273266251466,-21.075017854332668,-4.442296966472981,-1.7908681642554214,144.61380843707926,24.761056643991488,1.5749532476045047,24.603117293584198,-19.11261244680259,1.4257627763023195,177.04543728911148,18.652108248581033,-7.336575873127238,177.3809523809524,44.047619047619044,5.891853053290252,0.5581579194159534,1.0979830144498328,1.663657928466828,1.3711165111153658,0.7795448177779544,0.3620219915659281,0.3799329483554262,0.1855382524077288,0.2550226103219146,0.1425098007765659,0.6591119397375995,0.7376095128685388
511,0.0,32.54385964912281,-3.508771929824561,-9.564114125033797,8.263590250945253,-10.404019840098865,1.5358492682024938,26.54966367318863,-33.74927742524802,19.86754496546419,2.8034835456101526,-17.951002448474597,-4.892644309912475,52.78000354612939,-57.980906103376604,32.356835369266946,67.30038022813689,-36.12167300380228,10.441851367168118,-0.0266035649100574,1.778090230880626,1.3934565000908932,1.2435838678112614,0.8267736180341816,0.0355770002251681,0.59177601999603,0.0345185224155101,0.2424227345158417,0.1993677965331138,0.7307531707346298,0.8136531935327791
511,1.0,-0.23525153818314548,13.536011581614193,0.028109388836572435,8.739345893811624,-4.580759999023942,-0.847105106856394,68.388261410299,-49.471283600043805,26.11168102822159,5.951765963387179,-21.03017224973771,1.0282839467171456,67.11200520335025,-44.11511782309348,-4.0130420907882325,67.85714285714286,-42.85714285714287,26.48162477147782,-0.0266035649100574,1.778090230880626,1.3934565000908932,1.2435838678112614,0.8267736180341816,0.0355770002251681,0.59177601999603,0.0345185224155101,0.2424227345158417,0.1993677965331138,0.7307531707346298,0.8136531935327791
512,0.0,45.87719298245614,29.29824561403509,-17.945612377010956,2.485388039705727,-22.75637953002977,1.10983525568904,37.993864094628414,-50.596714556115366,51.29443599781431,38.6139958820265,-38.507235649190044,-14.73326086172233,68.03918877471382,-57.668901376895064,25.26912603627778,100.0,-36.12167300380228,33.774693405321344,0.4643885898098971,1.492622240738156,1.3659361974066722,1.1464967515053317,0.8509938940544453,0.2641168867440698,0.6392746877353508,0.0765161142416999,0.519232728235941,0.5728207732546877,0.4304778625614875,0.8630652597599306
512,1.0,11.382555193630095,31.867535287730718,9.047198978327797,-17.852196771670638,-8.93043341920916,-1.8950540625004564,94.5897519508684,-36.672375490013785,0.31868875171738864,6.5135868836626365,-37.92656241756806,2.0525248918737082,135.2781222890402,-39.65447812050461,-6.293807386006467,116.6666666666667,-16.666666666666686,9.630868213391452,0.4643885898098971,1.492622240738156,1.3659361974066722,1.1464967515053317,0.8509938940544453,0.2641168867440698,0.6392746877353508,0.0765161142416999,0.519232728235941,0.5728207732546877,0.4304778625614875,0.8630652597599306
513,0.0,28.421052631578945,25.263157894736832,-5.7142206909865045,17.4059013180907,-18.553294506869634,2.519980864282889,27.63887989236238,-24.249228985189298,17.64377144241569,44.20265526469955,-23.060736844077823,-6.879222732889767,48.16057220238961,-39.84999120654188,16.67009414449476,63.49809885931557,-4.94296577946769,11.37770897420953,0.5880176707705045,1.2198955151771154,0.9568347832015178,1.2706985046549382,0.8326623689534746,0.1286189849808667,0.420129022997841,0.190728249187127,0.4322889776277921,0.1800247983837312,0.6099318666545626,0.52756429482793
513,1.0,12.070213536011565,26.728193992037607,9.842069844626433,-25.831240427489643,-6.6796908179384324,-2.4460114789776277,56.280214811823484,15.716303359705863,1.6036836589141679,9.91703974197058,-22.047144796298735,4.618032033447439,57.30180487006103,16.532844286424407,-3.4086371645797975,74.99999999999997,46.428571428571416,11.713758284884657,0.5880176707705045,1.2198955151771154,0.9568347832015178,1.2706985046549382,0.8326623689534746,0.1286189849808667,0.420129022997841,0.190728249187127,0.4322889776277921,0.1800247983837312,0.6099318666545626,0.52756429482793
514,0.0,19.82456140350879,44.64912280701756,-7.889976014687949,4.477580043166918,-27.876153175385642,1.0589375195638073,25.33437471617144,-50.43342980674333,16.4770796410461,36.79744128214699,-43.502421313602014,-10.269428857712048,35.98844552490461,-70.20531181745669,35.48396436391774,49.80988593155893,-28.517110266159694,8.946094302345605,0.4115740142825033,1.030947946226977,1.2293204980713908,1.5684872597106458,0.9985781088700192,0.290919748913769,0.4857384069699113,0.0189749253913189,0.6379241856455802,0.5227041847444795,0.6519241290831308,0.6793660455758496
514,1.0,9.75389069851611,41.585233441910944,9.437188441189104,-12.419791447884144,-9.751090684352503,-2.108564530867252,45.348913787144475,-56.14432294133551,11.005916167081153,21.578470660102056,-39.16742413186126,-1.0818165531344737,72.21357823741927,-61.97005918096161,-9.468557330530025,59.52380952380951,-38.095238095238116,20.670609359524626,0.4115740142825033,1.030947946226977,1.2293204980713908,1.5684872597106458,0.9985781088700192,0.290919748913769,0.4857384069699113,0.0189749253913189,0.6379241856455802,0.5227041847444795,0.6519241290831308,0.6793660455758496
515,0.0,10.61403508771932,35.350877192982445,-7.0242618601752405,5.2620954275668375,-26.335348259722625,2.256250744430943,8.521954746865191,-59.52776376202892,28.825030538976492,1.2890912668586996,-43.745394363713764,1.9622467592347093,20.52169010795124,-72.96075082930567,9.637662891562272,20.152091254752836,-45.247148288973385,21.72365471425149,-0.0316448671792481,1.5172676602799893,0.969651250120622,1.0984992778452507,0.6485624790594388,0.0910474947657404,0.6822834634427521,0.0201751732280302,0.5959467058481577,0.4761643026072629,0.7875986116268983,0.524586622015342
515,1.0,0.0,38.09265291349979,-1.266006622903726,4.6221891472258525,-8.822418580869584,-0.25563230230924994,19.326754950532177,-59.48174350641222,1.3330366466197674,-3.9827387879194043,-44.2861919955989,28.921010605125343,25.30433933917311,-66.6407482511566,15.808257334762654,19.047619047619047,-44.047619047619065,0.08507018803132205,-0.0316448671792481,1.5172676602799893,0.969651250120622,1.0984992778452507,0.6485624790594388,0.0910474947657404,0.6822834634427521,0.0201751732280302,0.5959467058481577,0.4761643026072629,0.7875986116268983,0.524586622015342
516,0.0,43.07017543859648,35.350877192982445,-12.714592857524899,811.7373398298625,-23.54416157521304,24.676185495531477,39.50358405057304,-41.95035430946438,29.801854724988463,16.649453630705025,-36.00806074662615,-11.34075521343525,65.44863138438626,-50.11569271363627,24.50553187251241,99.23954372623574,-21.673003802281364,17.31015849202885,0.5381810500991266,1.9912004366067333,0.9068319056750032,1.284988914074665,0.7349061332118534,0.0068297607509349,0.6329726372592004,0.1728621809318775,0.5328775671533256,0.5544684493370794,0.2929695632184761,0.7186887975668582
516,1.0,12.124502352515387,33.38762214983713,11.759112184900644,-19.583958484750607,-8.299613256750094,-2.8686442824418235,79.44332528867666,-3.5430656120138626,-4.798394963034269,-2.07237496806556,-35.80454633750506,4.661102842865816,101.14002022508788,-8.358870579330691,-7.626773466502179,101.19047619047619,28.57142857142856,6.982531036172124,0.5381810500991266,1.9912004366067333,0.9068319056750032,1.284988914074665,0.7349061332118534,0.0068297607509349,0.6329726372592004,0.1728621809318775,0.5328775671533256,0.5544684493370794,0.2929695632184761,0.7186887975668582
517,0.0,33.68421052631578,20.87719298245616,-1.3756578035482914,0.3145154206784406,-16.49136854321388,0.6178600848232296,36.2699759568077,-27.630776627106435,16.825623227418497,63.189723212260574,-40.73966123630548,-8.064917793599102,54.584957874907026,-31.446267270686302,19.052990862043305,81.36882129277568,-12.547528517110262,15.482235544881776,0.3107649244571955,1.4819874987770882,1.2659582519173862,1.1504833812952429,0.6153744498834411,0.7480392525575684,0.4474375118756608,0.2136558871132843,0.3713830966230944,0.5776305460091339,0.2031035745409981,0.7080076147792966
517,1.0,8.830980817951485,22.891784292435723,4.307203084671629,-10.716876329087178,-6.0494830027441715,-1.3667321688742629,74.1634987753728,28.06401826964764,5.740414994031262,42.85369408580688,-36.05241045224994,-7.431110767723192,95.7184317797224,28.860821957618455,-9.798438167415302,89.28571428571428,57.14285714285714,10.31281802240498,0.3107649244571955,1.4819874987770882,1.2659582519173862,1.1504833812952429,0.6153744498834411,0.7480392525575684,0.4474375118756608,0.2136558871132843,0.3713830966230944,0.5776305460091339,0.2031035745409981,0.7080076147792966
518,0.0,63.77192982456139,58.68421052631581,-22.276700148307114,10.383524229595364,-29.489804546675547,3.0457785615832123,34.685739224275295,-51.23716443670734,59.24431970631505,20.534321190404725,-41.59336617656189,-20.23004087201903,84.4461819885247,-60.246188522821065,36.270821965957076,119.77186311787077,-22.81368821292775,37.32648808158744,0.3791366908624485,1.9165742397903505,1.5701206323486887,1.1234267731698069,0.8860278625285176,0.0814270685339518,0.5237892637774902,0.1298699437763598,0.6759217433464962,0.54530152392422,0.5460648688905989,0.8608870736030658
518,1.0,10.18820123054649,45.63879840752805,8.31666053865554,-11.500389498643626,-10.559023525535327,-3.099055541852924,134.49029570209333,-26.37241787599254,4.356994850689233,14.715305435707581,-36.68836270309712,-13.587545293918934,171.02127092300728,-19.290586566710964,-16.77767652120483,158.3333333333334,7.1428571428571175,12.705887811890527,0.3791366908624485,1.9165742397903505,1.5701206323486887,1.1234267731698069,0.8860278625285176,0.0814270685339518,0.5237892637774902,0.1298699437763598,0.6759217433464962,0.54530152392422,0.5460648688905989,0.8608870736030658
519,0.0,37.01754385964912,61.14035087719301,-13.416079269975413,45.29674615497032,-28.984479986367173,13.071035658309427,37.171834984837474,-34.331681336922685,26.495166069125787,52.13960483411641,-46.88610335106406,-19.645472117581342,58.40494666260989,-47.80908099779878,15.107852393921096,87.45247148288975,5.703422053231955,13.258514999006685,0.3519988182851486,1.7963352244499249,1.095390695161053,1.4174912164253612,0.8315916955451227,0.5553035491877089,0.1563528070663633,0.1373249425041178,0.655743630787661,0.587100567683812,0.7239673553071821,0.628566373500834
519,1.0,8.324285197249349,44.317770539268885,8.953224729487097,-8.892841112535354,-9.863465996473074,-1.647739265710113,77.00163434850033,0.9065521065435789,-0.5937179345055554,37.19949090795562,-40.6813028009823,-12.783418380023415,70.05458958573006,-16.621843652768042,9.475602406195627,91.6666666666667,45.238095238095234,8.665493428402037,0.3519988182851486,1.7963352244499249,1.095390695161053,1.4174912164253612,0.8315916955451227,0.5553035491877089,0.1563528070663633,0.1373249425041178,0.655743630787661,0.587100567683812,0.7239673553071821,0.628566373500834
520,0.0,23.859649122807024,19.385964912280706,-3.7306358594489053,71.06686243148089,-12.521754222953984,5.143607660257388,33.94012266572548,-10.720339373860332,12.190775993244984,34.47846240630563,-37.16682769314937,-3.6283180315936914,41.690735094811515,-14.853998088292231,1.6326755836568063,65.39923954372622,6.844106463878319,8.102959982670352,0.2378734327875466,1.9647235285602505,0.8281078623355643,1.509150700452828,0.989058723436356,0.3537965140297558,0.1867692017772121,0.2813520791495861,0.2888868270795137,0.5683060032442873,0.4457347367764486,0.7155257431286087
520,1.0,5.772710821570759,17.44480636988779,2.7351686165971945,-2.339269731461624,-4.907166102744198,-0.8276569847972315,26.215940078181134,75.72002798247229,1.3707965878299255,11.408017514515056,-38.70294600176486,4.997949003755197,18.64728171735517,49.92903059173513,19.584319922107696,33.3333333333333,105.95238095238093,4.3823266541095585,0.2378734327875466,1.9647235285602505,0.8281078623355643,1.509150700452828,0.989058723436356,0.3537965140297558,0.1867692017772121,0.2813520791495861,0.2888868270795137,0.5683060032442873,0.4457347367764486,0.7155257431286087
521,0.0,22.807017543859654,17.719298245614024,-4.980409083608284,14.09279923272766,-15.965176777107226,1.4986489813208603,27.339720238864352,-9.782167572348843,10.159876325425987,19.587840629996656,-34.34419652089081,-6.417018409617681,40.23594618342445,-34.79545396345623,10.334142557423597,56.273764258555126,6.083650190114076,5.139924592070938,-0.1809757792730992,1.6533329909715957,1.4061517709530111,1.386848788142346,0.6573080907133837,0.4339333488417785,0.3101347253033262,0.2248123544882687,0.3575000281162015,0.4221649328108552,0.7892010366650393,0.7608763258455506
521,1.0,-3.890698516105695,22.403184943901564,-1.782225168278062,16.49581596176686,-6.0443468578584625,-0.19585694991899327,35.17593500791578,36.5802351298762,14.929966902047909,13.64353899230446,-37.02925040250252,12.042612628530236,48.62821081958655,13.991171580310692,20.96252251501891,29.761904761904745,66.66666666666666,13.536457370618393,-0.1809757792730992,1.6533329909715957,1.4061517709530111,1.386848788142346,0.6573080907133837,0.4339333488417785,0.3101347253033262,0.2248123544882687,0.3575000281162015,0.4221649328108552,0.7892010366650393,0.7608763258455506
522,0.0,13.070175438596499,9.03508771929824,-1.4666134439918155,7.457485248665785,-9.686277311098568,1.2164048957361562,15.914797852777562,-8.077700433340262,-4.445428570646404,32.88868781688876,-14.273491926704251,-0.5712901152862937,25.116834844354898,-21.7234968588093,4.808819668186337,31.1787072243346,0.3802281368821214,-6.351430567017384,-0.1631425855824672,1.0988099946395389,1.6834023257094366,1.399579205897346,0.904158610467,0.5169443956998714,0.4046713068995212,0.2231159683117308,0.2203858455037511,0.117396647074663,0.3808612219189305,0.6387644850676326
522,1.0,-3.0401737242128246,13.608396670285906,-1.1090743720224339,15.173657524270379,-3.7802885935525166,-0.4897712847517832,33.964208772929695,52.10574626566788,10.493756086414585,19.68248552131735,-5.284979221677766,-10.476792388963075,37.71416567301253,35.45515233554124,11.069351997907084,29.761904761904788,72.6190476190476,9.545396745896472,-0.1631425855824672,1.0988099946395389,1.6834023257094366,1.399579205897346,0.904158610467,0.5169443956998714,0.4046713068995212,0.2231159683117308,0.2203858455037511,0.117396647074663,0.3808612219189305,0.6387644850676326
523,0.0,19.736842105263165,25.526315789473664,-4.808085281650465,11.214186740231579,-20.84352121787597,2.849451662486757,27.2300001948919,-30.232824381452218,16.248747855145538,34.149589336875266,-20.221508322350523,-8.862158406649856,35.19958718655944,-50.34549783074187,21.085665712941125,51.7110266159696,-12.547528517110262,11.637514615516805,-0.0467762404728301,1.868786897773492,1.0871929495534456,1.2319895821203402,0.7363086312601832,0.5779056217678339,0.4676937465189174,0.137828828341414,0.4703811608542825,0.2183835424670955,0.6193468913032629,0.8773598843692088
523,1.0,-0.524791892870069,29.134998190372773,-0.43131031975565115,8.527484202478242,-7.741246661421086,-0.795355702480327,36.518134090860265,-3.0193012919547013,-11.937725890559037,19.24291319504814,-26.06317254786927,6.182784963601096,45.43396731763387,-12.561841596146085,10.040416051315848,35.71428571428572,25.0,-12.306009275722719,-0.0467762404728301,1.868786897773492,1.0871929495534456,1.2319895821203402,0.7363086312601832,0.5779056217678339,0.4676937465189174,0.137828828341414,0.4703811608542825,0.2183835424670955,0.6193468913032629,0.8773598843692088
524,0.0,30.789473684210545,33.77192982456141,-6.500965496214639,8.812689756613512,-21.353239852191663,1.0393286937412594,36.52543569301956,-39.18095842895259,18.380078028892342,31.227891757917625,-39.00534596660229,-10.795655237317847,51.089801947978145,-43.95325678834061,20.850544464164745,77.94676806083649,-18.631178707224315,12.14949299258741,-0.1682747625775227,1.5533535152921771,1.7457000101358808,1.100433256220408,0.6176532735113447,0.6998805923744499,0.5122989297108613,0.1679851171887603,0.5045506277050671,0.5927868115352461,0.2102649409571829,0.7229677004326007
524,1.0,-3.0401737242128246,32.392327180600766,-3.4066093854332458,13.831180383482945,-7.876624193266224,-0.4455202132790381,99.10197228742494,-11.772516226736574,14.251063818938547,37.122747323430616,-38.37023569858151,-9.720374080603788,73.41690868209008,15.122158821152087,-7.2859747225483495,92.85714285714289,16.666666666666675,11.011111841642407,-0.1682747625775227,1.5533535152921771,1.7457000101358808,1.100433256220408,0.6176532735113447,0.6998805923744499,0.5122989297108613,0.1679851171887603,0.5045506277050671,0.5927868115352461,0.2102649409571829,0.7229677004326007
525,0.0,32.98245614035087,68.15789473684211,-9.467243060388842,16.511046622958503,-29.957183449275128,5.963290454636194,29.05992307890064,-34.28278185815482,25.34728065301637,57.43438084057977,-29.382573528685164,-11.685343418273275,53.85976158557524,-46.4964896260747,19.53523464494513,71.10266159695817,10.646387832699645,15.777036859239887,0.2143351106709279,1.68274935612156,1.3224350037240409,1.4320924573087428,0.9833377402776226,0.5476128208509297,0.3864294936548699,0.2393476203231517,0.6807873778814577,0.1678008737812873,0.2273111179801477,0.6263813422994061
525,1.0,5.917480998914226,45.964531306550846,5.507226605698223,-1.2090264999122025,-10.216347802842806,-0.9452345948774976,81.1401304131639,23.25818313998329,-19.088464587669442,31.28168742318598,-26.80927187318163,5.926938996910048,70.79246142409987,7.6612012611599,6.050056978251739,91.6666666666667,79.76190476190477,-13.44779142285537,0.2143351106709279,1.68274935612156,1.3224350037240409,1.4320924573087428,0.9833377402776226,0.5476128208509297,0.3864294936548699,0.2393476203231517,0.6807873778814577,0.1678008737812873,0.2273111179801477,0.6263813422994061
526,0.0,27.4561403508772,26.228070175438624,-10.94182534529844,-2.5382940403357646,-17.55385938818147,-0.17824917357280867,26.291306760792587,-21.403194397975756,12.577689317569218,60.65618919415323,-30.476633054035673,-8.755038870546539,46.75420031367559,-26.325805690336455,-3.8348311134217106,60.456273764258526,-0.760456273764254,1.4717479743476314,0.2856297394120712,1.4154642090967626,1.1109521770275337,1.0712840030948694,0.8306287270440732,0.7589386093808939,0.1761898892552461,0.0631128506119476,0.3927641656844623,0.3728418245495133,0.3886062182743615,0.7601902909356779
526,1.0,7.256605139341277,23.507057546145482,2.9973683495994052,-10.52336360669388,-6.708829112375692,-1.5310691383704,42.08301417603209,-5.3150033782680906,-0.8636238819873299,45.09859613379066,-25.9137792152494,-14.684077023061437,64.41364766987616,-15.088482647123936,-12.45907738291887,52.380952380952394,16.666666666666675,2.4256977645559896,0.2856297394120712,1.4154642090967626,1.1109521770275337,1.0712840030948694,0.8306287270440732,0.7589386093808939,0.1761898892552461,0.0631128506119476,0.3927641656844623,0.3728418245495133,0.3886062182743615,0.7601902909356779
527,0.0,14.561403508771932,15.614035087719301,-4.533192473641701,4.909292720905967,-16.297875603812393,0.17382975666664358,21.353011409906443,-25.531915789835324,0.8451222791294288,37.82942316380282,-10.152045114150843,-18.028562593528985,27.416378379190864,-40.25436650434057,7.627899498122059,39.16349809885933,-13.688212927756659,-4.169651319563522,-0.1277616730396443,1.1471840374493358,1.476852353075684,1.0975579912376463,0.7293930137740738,0.6575895603895295,0.3122776074492157,0.0442169971574514,0.3606300302575168,0.1310335870321871,0.5548571738696622,0.7002377791787971
527,1.0,-2.1896489323199764,20.756424176619603,-0.6437940743008408,9.089516544823951,-5.763466722639721,0.013007401709819177,42.61751522053476,-15.962481334561595,-12.749862534223588,20.811332999895615,-20.62038425575222,8.13682949389637,51.164867509959656,-36.93352638309377,23.401273253786936,39.2857142857143,1.1904761904761862,-12.961749330338623,-0.1277616730396443,1.1471840374493358,1.476852353075684,1.0975579912376463,0.7293930137740738,0.6575895603895295,0.3122776074492157,0.0442169971574514,0.3606300302575168,0.1310335870321871,0.5548571738696622,0.7002377791787971
528,0.0,15.263157894736823,8.59649122807018,-4.439040328149546,11.67557022834358,-10.830404583481812,0.7876006903436483,13.076277939340496,-21.447226324329282,12.623471775365802,33.083764106901015,-33.40475405929041,-10.385286482696765,28.809273080874643,-28.58007092397604,2.236493266625361,30.038022813688194,-14.828897338403046,8.459901713740022,-0.0328793806154481,1.4197615465751132,1.1579854014999058,1.584961924285761,0.8961502337758515,0.4828855276233895,0.5700819508059114,0.2197525270238957,0.2479272985685635,0.433181174088645,0.3759149798165573,0.8344924209793856
528,1.0,0.36192544335864607,14.694173000361932,-0.2981805844934904,9.452274625355738,-4.548540526545652,0.16413676176800784,12.690662965063382,35.15781773692943,15.998782161135772,17.921384336523396,-30.08549861748142,-1.9790000876897529,36.17797137205567,25.896684844089336,-2.196080308008952,13.095238095238093,54.761904761904766,15.689993360064358,-0.0328793806154481,1.4197615465751132,1.1579854014999058,1.584961924285761,0.8961502337758515,0.4828855276233895,0.5700819508059114,0.2197525270238957,0.2479272985685635,0.433181174088645,0.3759149798165573,0.8344924209793856
529,0.0,36.8421052631579,17.982456140350855,-7.883525849511908,0.7337965641967426,-13.25446116752762,-0.09167058616608159,39.216031051763764,-12.010500423308358,4.054106654998302,50.9926553564777,-26.191803422033733,-2.7029426789319633,58.391369093643995,-22.701340448235584,4.233649955935803,90.11406844106462,3.4220532319391594,-3.5650036788905743,0.3392282509420426,1.5051501503361164,1.2752208136583292,1.1554416630734476,0.7248399160070597,0.6011912815031046,0.16687767684892,0.0893828334995161,0.3092258388521283,0.2741323077059877,0.4252021412975427,0.7562839446713261
529,1.0,8.830980817951485,18.20484980094099,3.63500066342457,-11.697397411050304,-5.33770708111706,-1.0268307814857325,75.20628089208425,-3.101927793607351,-1.123199885982995,33.30073306335826,-21.964908863575218,-3.3958277086355015,82.43410824974251,2.2915086002688323,8.729570590283942,90.47619047619047,14.28571428571428,2.7736754971599886,0.3392282509420426,1.5051501503361164,1.2752208136583292,1.1554416630734476,0.7248399160070597,0.6011912815031046,0.16687767684892,0.0893828334995161,0.3092258388521283,0.2741323077059877,0.4252021412975427,0.7562839446713261
530,0.0,28.771929824561404,-2.1929824561403466,-9.399263805591707,26.839170688303348,-9.913956826542037,1.774743764095632,36.420383518601525,-29.212712582349766,12.01525486698969,70.77436855496416,-32.94941344519392,-8.464911355477156,48.58714632751629,-49.47442659457777,17.806687277457268,75.28517110266164,-30.798479087452467,2.4709473001573805,0.5539403030175396,1.1882622602339097,1.0928379112340405,1.416730730665139,0.9979472389452292,0.5910858668259692,0.6746851873002372,0.0905345168023356,0.2229183200014908,0.5149142068096453,0.5917159265336398,0.6424905420577274
530,1.0,12.432138979370233,12.486427795874032,3.2410181511346003,-21.110778457139258,-3.345995363724652,-1.841012399567421,69.44218758926266,-30.221489678519276,11.18047187225848,27.599885384570435,-32.29647257959216,-1.512546615307997,79.4101509468218,-20.978092389822244,-12.353806858818484,90.47619047619051,-21.42857142857144,14.272198400363578,0.5539403030175396,1.1882622602339097,1.0928379112340405,1.416730730665139,0.9979472389452292,0.5910858668259692,0.6746851873002372,0.0905345168023356,0.2229183200014908,0.5149142068096453,0.5917159265336398,0.6424905420577274
531,0.0,32.719298245614034,65.5263157894737,-12.86884004857396,13.134517261901625,-30.141954154342198,4.425303596617081,32.21383159457707,-47.020609039565606,32.053506132953615,37.08449623501249,-31.405385059141,-13.247608882273854,53.23786805048842,-54.77197466365333,19.36284119498628,74.90494296577947,-12.547528517110262,19.725362487610067,-0.1202729738046616,1.957833793574761,1.41515559262755,1.2221707687639698,0.7947701079588843,0.6333368374369122,0.5715903157338456,0.1945544651804802,0.6920209318212354,0.3655876622642988,0.3522752217880303,0.8909741105520337
531,1.0,-1.6286644951140183,47.5208107129931,-3.402069840872146,13.560617740667347,-11.180536123479012,0.33437490797061376,61.137720072024315,-0.6767077404223332,1.9004353737884117,23.961600364627643,-28.503371824720446,1.4576540622734946,73.95488518207642,-4.237995445582731,7.726749509466302,58.33333333333333,46.428571428571416,-1.4221312723075918,-0.1202729738046616,1.957833793574761,1.41515559262755,1.2221707687639698,0.7947701079588843,0.6333368374369122,0.5715903157338456,0.1945544651804802,0.6920209318212354,0.3655876622642988,0.3522752217880303,0.8909741105520337
532,0.0,16.929824561403528,51.49122807017543,-7.151780111285122,5.523851099770005,-27.390241001857728,1.2565779387669007,23.246039143925955,-44.63265782755519,20.1297977022882,35.16222637424298,-35.42544979618847,-14.298552966548916,31.165288749121988,-53.379366967091194,11.679712112533714,43.72623574144485,-16.349809885931556,13.251024853869634,-0.0656383539603499,1.6596552461251477,1.1259907914832143,1.0118018014970616,0.8579152210506416,0.3607557226242243,0.5131333294259726,0.1649050145824084,0.6282541282087221,0.3913677930092542,0.446699990655565,0.8722767995410328
532,1.0,-0.6876583423814697,41.29569308722401,-1.2758858882497837,5.99935353599117,-9.738779261092889,-0.7334260598080178,34.259486239520086,-13.769819734276078,6.794688102674407,12.181268562322023,-30.673963847664442,10.46735307919623,24.85797638755518,-5.842213370972171,3.4181738426292796,33.33333333333335,21.42857142857144,5.71584138399488,-0.0656383539603499,1.6596552461251477,1.1259907914832143,1.0118018014970616,0.8579152210506416,0.3607557226242243,0.5131333294259726,0.1649050145824084,0.6282541282087221,0.3913677930092542,0.446699990655565,0.8722767995410328
533,0.0,35.52631578947369,57.807017543859665,-13.51046231903672,5.609970645924722,-28.16791875917505,0.46997259031793526,31.125663668696802,-39.69967136149596,31.413545320008396,49.99672810319091,-40.26564643493374,-7.450064209531648,56.94845869491332,-51.82265435329712,17.997087600507754,77.5665399239544,-4.94296577946769,17.91258778885596,0.0741493753568196,1.698042346762909,1.445973582344807,1.149173129776456,0.6801512003591141,0.6964251773750707,0.368149689646897,0.1277750274069609,0.6514773530703406,0.4056613992031408,0.5277101867458039,0.8597601401462792
533,1.0,3.2030401737242142,43.52153456387984,1.056906099171373,3.0212125735137096,-10.442174465050469,-1.1482640447450176,77.6706252598216,-26.091021926242007,30.396771206579665,33.092761726585486,-31.7795250400185,-3.0353404465739753,75.4016836976643,-2.6343607189610374,-3.7604958630211627,83.33333333333333,5.952380952380931,31.687387855258507,0.0741493753568196,1.698042346762909,1.445973582344807,1.149173129776456,0.6801512003591141,0.6964251773750707,0.368149689646897,0.1277750274069609,0.6514773530703406,0.4056613992031408,0.5277101867458039,0.8597601401462792
534,0.0,24.298245614035107,72.19298245614037,-9.944768915848323,4.298495261900248,-29.732689861977633,1.9951802817351982,33.588575008135855,-38.62578158942343,22.93690995598572,15.54387143906586,-44.02168891198841,-5.921693757774671,42.14919989429473,-43.00313409824681,5.968291190316477,65.77946768060838,5.703422053231932,12.647213920301612,0.2962736962911914,1.5745544827299875,1.05062657089704,1.2361377058258018,0.9407790353072312,0.0418932138883471,0.178907411164972,0.1447380136855695,0.6871555484658678,0.5105052691163868,0.4822034803357941,0.5210591453038463
534,1.0,8.07093738689828,46.12739775606225,7.867138446594035,-9.024603861850045,-9.927645834753251,-1.8314963930417427,34.415206588352106,-1.2447372340973817,0.35598308124180633,-0.24586529137452517,-40.73463723299283,9.820304296585858,45.55918049740557,-10.04284785168501,15.125395588024304,45.238095238095255,44.047619047619044,8.327863655994605,0.2962736962911914,1.5745544827299875,1.05062657089704,1.2361377058258018,0.9407790353072312,0.0418932138883471,0.178907411164972,0.1447380136855695,0.6871555484658678,0.5105052691163868,0.4822034803357941,0.5210591453038463
535,0.0,16.403508771929843,45.70175438596493,-5.554295416609545,-0.30472006421197184,-24.582383820662855,0.8251782584746792,27.039065327019497,-26.086266119970947,15.590030113477304,30.87352131480432,-34.45188194033746,-7.314047035129301,30.150760342374006,-39.71025531792479,6.5016577212482,47.908745247148296,7.984790874524705,9.516534147985114,0.0887864529657254,1.0255799383850397,1.692411485137474,1.1186952316102712,0.8737593620681272,0.4230579281525164,0.2612755988463951,0.1917080693921382,0.5598276934209131,0.3110858893214763,0.6067997010062441,0.5013287547871366
535,1.0,3.6554469779225496,36.51827723488961,1.5510384220783546,0.39225150165842493,-8.236183937560426,-0.7707005123864352,68.74502714405138,17.1980125925328,0.11034653338644063,15.650518583439066,-31.803449715751697,5.832518413137267,67.16869691770397,0.021324886677009935,10.512535629399089,74.99999999999997,59.52380952380953,1.9007964045176795,0.0887864529657254,1.0255799383850397,1.692411485137474,1.1186952316102712,0.8737593620681272,0.4230579281525164,0.2612755988463951,0.1917080693921382,0.5598276934209131,0.3110858893214763,0.6067997010062441,0.5013287547871366
536,0.0,35.350877192982445,18.24561403508771,-5.957959706402272,9.78890491571942,-16.301223790425645,1.8407955463376702,32.080103234940594,-27.84205550074962,17.10775120436714,19.805057814967817,-35.11600092485531,5.133942957099347,56.6387635082892,-39.94281265856985,20.668822270136754,78.32699619771861,-14.828897338403046,11.246380649001434,0.1152160606474509,1.7797358490218405,1.4178889040069995,1.26103612607381,0.91099071905291,0.3113857610156516,0.5872336500787801,0.1980228590306935,0.3804284787910632,0.4688368852830282,0.2365221771584719,0.5164261338370444
536,1.0,3.402099167571482,23.235613463626482,1.5544840402435423,2.7568057490134246,-5.732600902766682,-0.6722349687944051,81.93348109041641,15.183251754222438,-8.581955903587524,22.336996636522755,-27.907533909203895,-9.947648526841524,91.77601447190283,14.572399885979937,4.717252004585859,88.09523809523809,41.66666666666667,-6.856747533037155,0.1152160606474509,1.7797358490218405,1.4178889040069995,1.26103612607381,0.91099071905291,0.3113857610156516,0.5872336500787801,0.1980228590306935,0.3804284787910632,0.4688368852830282,0.2365221771584719,0.5164261338370444
537,0.0,49.736842105263165,19.82456140350879,-7.532225160162076,15.554024751688434,-13.82316832562096,1.4372002304042564,39.509142499926696,-4.2626892652237185,10.910974917212801,75.88758116027276,-40.89632492867191,-14.114010475892469,72.2093110649662,-22.603970074760515,8.0217879916741,108.36501901140684,14.828897338403046,3.088444455896919,0.5387061970535143,1.3963581195884762,1.432970989601612,1.241228895721424,0.8201520431896185,0.5660736606858467,0.1440642574649438,0.2134376552286283,0.3248655497128631,0.544893638841001,0.5181765126427034,0.6158961665936968
537,1.0,12.504524068041988,19.507781397032197,7.244164070971193,-20.93236759739159,-5.103414165610987,-2.428448442943054,122.34023628637792,59.865401311695244,-11.363725459396878,33.01866041299102,-38.451828047874805,-2.86481934419327,144.32828133934242,25.981979685483925,4.543957306418545,150.0,90.47619047619047,-3.8221212820197525,0.5387061970535143,1.3963581195884762,1.432970989601612,1.241228895721424,0.8201520431896185,0.5660736606858467,0.1440642574649438,0.2134376552286283,0.3248655497128631,0.544893638841001,0.5181765126427034,0.6158961665936968
538,0.0,40.000000000000014,63.77192982456139,-18.884674019656345,3.4020281029998323,-30.15178282802725,0.8025957591513588,29.366767516119996,-54.868415868157506,33.849414317656425,49.456628393082156,-38.92212967671216,-11.731029636833634,61.9927647165951,-60.97496218142619,19.60298042504536,80.60836501901143,-26.23574144486692,15.224824348395686,0.3501945629246332,1.411172518535328,1.4409372134919285,1.266087983489003,0.9438663885806546,0.4207481310474741,0.5648222160503209,0.0808529225695657,0.6990203756163389,0.4423590910029148,0.4544733103574894,0.878054949775601
538,1.0,9.066232356134641,46.90553745928339,9.21843239716198,-10.194165189652903,-11.006848305641647,-1.9684430888272209,84.23525872535438,-41.48201796950053,-4.512598941254176,19.887226866464825,-29.82383455878217,-3.0621295187259534,81.87007871101734,-42.58096050121867,-4.927859362198639,101.19047619047619,-14.285714285714313,4.813248575046147,0.3501945629246332,1.411172518535328,1.4409372134919285,1.266087983489003,0.9438663885806546,0.4207481310474741,0.5648222160503209,0.0808529225695657,0.6990203756163389,0.4423590910029148,0.4544733103574894,0.878054949775601
539,0.0,55.00000000000003,37.456140350877206,-17.643079561676302,0.3790341403655306,-25.202368553558973,1.2720301215901841,37.674090384763346,-38.607026295957006,37.53176048334532,21.01912102247041,-48.74551526506457,0.8020018858672984,76.87688660262964,-56.72466138459973,33.16478525179398,112.16730038022816,-15.5893536121673,20.12253486200652,0.4305084410305622,1.6131748404323212,1.5073295681478496,1.0540402736347494,0.8758590876266459,0.1689081086280525,0.3701260739198624,0.0447750436258792,0.5648514887518669,0.5948305016803612,0.6000287803375008,0.8419656687809636
539,1.0,11.364458921462163,35.342019543973954,8.103668323920532,-15.810604158540343,-8.899852578288348,-3.098712472779064,120.38160325454963,-27.77960514575103,-14.914494513115883,15.224702116207055,-43.61118902376202,-4.267096550798632,159.47697328442337,-49.48429932434356,9.976069161110956,145.23809523809524,-2.3809523809523947,-6.733665438057113,0.4305084410305622,1.6131748404323212,1.5073295681478496,1.0540402736347494,0.8758590876266459,0.1689081086280525,0.3701260739198624,0.0447750436258792,0.5648514887518669,0.5948305016803612,0.6000287803375008,0.8419656687809636
540,0.0,43.24561403508771,24.912280701754376,-14.81148988162866,9.907767974031923,-20.563301083593334,1.9854855243897074,25.480621489739175,-41.697162953571755,34.1811453498263,30.633407205996367,-34.753506984837344,-12.12981696738784,65.39813325561575,-51.47386653473915,21.664680490490685,79.08745247148292,-27.376425855513318,19.810873191351845,0.1193012840858055,1.8116993000987804,1.558088505514244,1.271594961553369,0.9500663043893652,0.4031571418990438,0.5451139762993812,0.0728534062021183,0.4712276895485442,0.4572501343269493,0.4935122435731673,0.8459842298849102
540,1.0,3.3659066232355928,28.827361563517904,1.5825624935521976,2.4520681281325896,-7.485930340904979,-0.9550939031583328,94.40320970837601,-34.2261704150158,-8.050652910432543,15.421809138921127,-30.6538367552212,9.50346005137509,110.33772708319383,-44.5116610990202,10.149170377342731,101.19047619047619,-15.4761904761905,-6.392199317016356,0.1193012840858055,1.8116993000987804,1.558088505514244,1.271594961553369,0.9500663043893652,0.4031571418990438,0.5451139762993812,0.0728534062021183,0.4712276895485442,0.4572501343269493,0.4935122435731673,0.8459842298849102
541,0.0,33.245614035087726,60.43859649122809,-13.749222723626797,18.998129681759444,-29.581984106750912,6.916411504213915,33.5417465654611,-34.50227142683101,23.4162180879671,39.42537457737476,-36.38702578981017,-4.2948270226289775,54.1385684944093,-54.426173120463794,17.995623296876563,77.56653992395435,4.94296577946769,9.699304835003739,-0.1303182780723635,1.8431252586230928,1.5102378319466954,1.5385922121781332,0.6011640839470379,0.6834210242687616,0.3710981926007073,0.1991607370729217,0.6694122565317231,0.3245818944511276,0.6861222840028733,0.8761770507182638
541,1.0,-2.533478103510678,44.842562432138976,-1.7876632621402155,16.68070769768979,-10.669397926858725,0.8533118524560068,62.43927351987799,2.8532385211107014,6.2360942193375735,33.65714788049572,-31.93484292140839,-2.5117901821905986,79.15259379532307,-2.4568487294756136,12.505654388031395,58.33333333333333,48.80952380952381,4.487272658462804,-0.1303182780723635,1.8431252586230928,1.5102378319466954,1.5385922121781332,0.6011640839470379,0.6834210242687616,0.3710981926007073,0.1991607370729217,0.6694122565317231,0.3245818944511276,0.6861222840028733,0.8761770507182638
542,0.0,60.26315789473684,19.91228070175439,-10.877332741005352,633.2739289850173,-13.938766267159897,14.281687996469472,39.66704631805105,-8.463881887862879,13.824823801508934,27.433133251155905,-23.8397354617083,-6.471423603946169,81.34220698862755,-16.89285117170187,2.3253396278106964,122.81368821292777,9.88593155893538,2.9182544674182105,0.4623199274280805,1.7699642248309466,1.420644375988927,1.519977321817127,0.6241745134052995,0.2264779511890847,0.1998410864604499,0.2211295666187937,0.300721484620516,0.3211530374412468,0.3383102959869022,0.571497775839012
542,1.0,11.762576909156696,18.910604415490397,4.292235282138268,-12.004347157505679,-5.053472153026317,-1.1453373567814173,155.67992940067478,54.599359162949554,-25.016261028191966,10.133158769472628,-28.73078357444183,12.19425129221704,167.31403993967155,29.4863468902572,14.693274044503202,185.71428571428578,83.33333333333333,-20.624174051160658,0.4623199274280805,1.7699642248309466,1.420644375988927,1.519977321817127,0.6241745134052995,0.2264779511890847,0.1998410864604499,0.2211295666187937,0.300721484620516,0.3211530374412468,0.3383102959869022,0.571497775839012
543,0.0,42.192982456140335,0.7017543859649145,-8.590539314948176,9.665136275160325,-9.547108448506169,0.6455548490823748,34.967266908098836,-28.012570196642905,21.10885396473119,17.959515536166435,-23.945532817680636,-5.39712881530745,63.95070088985497,-41.03040453735423,20.826197547334345,91.25475285171103,-27.75665399239543,13.040576374285342,-0.0880925181596854,1.9976083189754223,1.5937120129659794,1.0810511361087285,0.7323212653359744,0.3347973145070495,0.5881709317418057,0.0928363094969179,0.2195913850135131,0.3666031601473974,0.353086003339599,0.6691047400506213
543,1.0,-0.7057546145494031,12.595005428881635,-1.5510834712490151,10.659819399476355,-3.6187576811272604,-0.9387866080467377,73.88432561166462,-21.66454287689379,31.21146557616754,12.594292776096783,-24.446707174894833,0.8389281427681028,87.08279268457358,-16.746201089402923,2.8274764039804445,72.6190476190476,-11.90476190476193,29.751244003202302,-0.0880925181596854,1.9976083189754223,1.5937120129659794,1.0810511361087285,0.7323212653359744,0.3347973145070495,0.5881709317418057,0.0928363094969179,0.2195913850135131,0.3666031601473974,0.353086003339599,0.6691047400506213
544,0.0,17.456140350877213,13.859649122807017,-5.985795195849697,-5.657076087451729,-12.906287620408996,-0.04916583897363047,22.69117035741499,-13.867869372689157,13.444247923113274,41.64320457441419,-23.600062806970246,-10.480438457957986,32.242237378047925,-28.260282184521767,0.5229620465639684,43.72623574144485,-1.9011406844106404,7.326166852642283,0.3252373920893173,1.0181151268059618,1.2102884455844545,1.1279330295497982,0.7963113868493082,0.3946524441443365,0.3765924645478454,0.2141992184793305,0.2970176017224598,0.2709951690486428,0.5704800102741123,0.6312960048788689
544,1.0,8.776692001447707,17.915309446254057,2.880159367915036,-12.883258545961674,-4.588990736060195,-1.2420656562807997,69.7810609328986,32.49016379540599,-10.380597786848611,13.557619342697347,-22.83566724734968,4.397740241469894,64.99568060310632,18.454593930755326,8.565108264100019,84.52380952380953,55.952380952380956,-7.170523907266446,0.3252373920893173,1.0181151268059618,1.2102884455844545,1.1279330295497982,0.7963113868493082,0.3946524441443365,0.3765924645478454,0.2141992184793305,0.2970176017224598,0.2709951690486428,0.5704800102741123,0.6312960048788689
545,0.0,45.26315789473685,44.035087719298275,-14.950269308053388,-5.177686312406681,-25.896976997638056,-1.1975423859746037,31.65054386663444,-35.833977780997714,33.05247431845324,46.736978990639514,-46.871687256345695,-16.386134854867727,67.614345770313,-53.56840506509044,25.95344752709552,90.49429657794677,-7.604562737642584,18.145460149878588,0.581982832927215,1.184123517221382,1.3760670671250668,1.0654114716333027,0.6748331616842613,0.1489160620663015,0.3518237601705757,0.1069045804067388,0.591441967388881,0.5836946717448693,0.6495113403378769,0.681220862588334
545,1.0,13.608396670285906,38.23742309084328,13.30939631206225,-26.206856313752226,-9.201322390088562,-4.615251540451193,125.4292891125754,-15.531678994834808,4.876006396800303,8.560855171717785,-39.84615544801523,-0.8998661608815905,134.89498130903027,-23.033167788730292,-7.313190862599139,155.95238095238102,16.666666666666675,18.232155679395447,0.581982832927215,1.184123517221382,1.3760670671250668,1.0654114716333027,0.6748331616842613,0.1489160620663015,0.3518237601705757,0.1069045804067388,0.591441967388881,0.5836946717448693,0.6495113403378769,0.681220862588334
546,0.0,43.85964912280702,51.140350877193,-20.562801504407837,19.76022360472003,-28.917539233937873,7.3356415952505305,39.65767212092144,-56.153937458529526,41.6407155876638,11.981785074695361,-47.72677583409172,0.6636083250709301,66.0982516246611,-72.98662892008142,44.14245286973832,100.3802281368821,-33.84030418250952,20.968339310948178,0.0410620605137854,1.973119751007614,1.567967065094211,1.484147734623711,0.8520429539050051,0.2334851984235034,0.6005594595885763,0.0384798679691607,0.6749594614133951,0.5857408590678631,0.7912854551349782,0.8403614478181236
546,1.0,2.4791892870068555,44.69779225479549,-0.3819228799377683,8.620388926393186,-11.061532902038707,0.5764472868393433,75.42163145030962,-57.89889145888733,19.223175901332112,10.589749262748182,-39.41931595076623,-5.450224045763285,95.27943636768867,-57.208602767767694,-22.532130126296845,79.76190476190477,-39.2857142857143,19.124153061639817,0.0410620605137854,1.973119751007614,1.567967065094211,1.484147734623711,0.8520429539050051,0.2334851984235034,0.6005594595885763,0.0384798679691607,0.6749594614133951,0.5857408590678631,0.7912854551349782,0.8403614478181236
547,0.0,29.47368421052632,23.50877192982457,-4.544384307741622,6.369124558299233,-15.000203885127494,0.7677015803721599,27.215137731170458,-9.040515190953203,16.208919657734967,48.953313173929345,-31.691970183719743,-8.635575544815355,49.48130352795788,-20.093514009636028,4.915795770848952,64.25855513307988,12.167300380228152,11.93720633387392,0.0366345483783569,1.7540698177433578,1.3507984282623715,1.103116896575824,0.8591896555863019,0.7382089340870958,0.1897251953720756,0.2969083379600727,0.3434327554100406,0.3927311257399943,0.5121414384284424,0.5898367270906081
547,1.0,1.7191458559536743,21.26311979732174,1.9583407608602776,3.8262407114683317,-5.645970912045994,0.05120882801943338,60.387127535200214,68.3944353893912,3.0669142447219855,33.941625987432225,-35.13267232171637,7.08136015070785,62.22995683171768,60.86690538672943,18.196792359925773,63.095238095238095,103.57142857142856,5.275208385121055,0.0366345483783569,1.7540698177433578,1.3507984282623715,1.103116896575824,0.8591896555863019,0.7382089340870958,0.1897251953720756,0.2969083379600727,0.3434327554100406,0.3927311257399943,0.5121414384284424,0.5898367270906081
548,0.0,14.298245614035077,9.03508771929824,-3.271511714634334,8.004020667608614,-11.524032166387265,1.7611634264528053,21.296671271113922,1.4395306657125406,-2.732093305448169,7.4742496809090175,-31.92958994687499,-0.07119908002217734,26.860154608467667,-24.6018558746967,2.959642888178271,38.403041825095066,10.2661596958175,-5.99865628199084,-0.0405099364935238,1.953120578989357,0.8805540822683009,1.03083102999085,0.9422053069322638,0.1048459489906914,0.2920964738022552,0.2539739244690523,0.2350838215935253,0.3791230205843242,0.7832809761005026,0.7163022329687625
548,1.0,-0.18096272167934524,14.730365544697776,-0.46766112391729564,4.650730845444628,-3.978249204148787,0.17314064407727425,6.24079174130896,65.36030002955951,6.809999232199182,-1.3168235079943247,-35.88037187685388,6.3676704543347835,6.705378322733857,52.16070516606026,7.852001576780587,5.952380952380953,89.28571428571428,6.623307778115306,-0.0405099364935238,1.953120578989357,0.8805540822683009,1.03083102999085,0.9422053069322638,0.1048459489906914,0.2920964738022552,0.2539739244690523,0.2350838215935253,0.3791230205843242,0.7832809761005026,0.7163022329687625
549,0.0,63.33333333333333,25.263157894736853,-16.98799817358023,1178.0026046096762,-20.69448948628194,22.00106065774805,36.409824274780874,-36.724287443879156,39.29347086325456,47.22851882298564,-33.00640281045357,-11.699211038926416,83.84408158373327,-51.573974079131865,31.26915658112377,122.05323193916348,-20.912547528517113,22.6017447221215,0.5631459942475192,1.7277323680687875,1.659531420926556,1.491395695555145,0.9617181660729642,0.4399242337281353,0.5373982369368356,0.0791588527401187,0.4751504405759966,0.4780952611843431,0.2577258268609696,0.5943186780740675
549,1.0,14.151284835323906,29.06261310170104,8.876799866216878,-16.532893250066216,-6.795389328977253,-2.7314874686687363,151.3748101137253,-29.801826349528238,3.524227179992323,33.5131084358288,-28.531401382026033,-14.719298377585178,208.85238759012572,-31.005648991017733,-9.74073043592032,186.90476190476195,-9.523809523809545,12.467486169430497,0.5631459942475192,1.7277323680687875,1.659531420926556,1.491395695555145,0.9617181660729642,0.4399242337281353,0.5373982369368356,0.0791588527401187,0.4751504405759966,0.4780952611843431,0.2577258268609696,0.5943186780740675
550,0.0,49.035087719298254,64.64912280701756,-16.158585020437922,17.95168682461663,-30.258433991182777,6.646597716031577,40.06009507112736,-50.85208691686856,42.03344045678543,43.17929059764274,-32.59412845515279,-13.98435238722584,71.03671608497561,-56.800432497648835,31.073926045575174,107.60456273764261,-19.01140684410645,26.08722870430008,0.5142369560154381,1.7390373755948874,1.149313221987633,1.112096516363269,0.9955750429927784,0.2387388363445549,0.6865623070892101,0.2026052581459033,0.6932318395301778,0.2642706339480166,0.2421224671301525,0.6249428387387242
550,1.0,11.88925081433223,46.01882012305465,16.425156097192193,-20.516236855541848,-10.128507651262819,-4.338664939608838,88.42632745675172,-8.463062203373484,-2.8248604764032237,12.171889455292861,-25.95617097448154,6.145977769734157,94.55597131480256,-9.939465141374837,15.890828707490279,110.71428571428572,33.33333333333335,13.828701585409098,0.5142369560154381,1.7390373755948874,1.149313221987633,1.112096516363269,0.9955750429927784,0.2387388363445549,0.6865623070892101,0.2026052581459033,0.6932318395301778,0.2642706339480166,0.2421224671301525,0.6249428387387242
551,0.0,14.210526315789473,16.491228070175445,-5.1210015416830235,-2.4766414114015256,-16.09724379057411,0.8038022326353644,13.153139360174926,-13.219081054351879,17.92673338931019,29.50818668776103,-34.345770941700735,-4.5696063477536075,26.907214480189733,-37.26642927853199,3.355750561686377,29.27756653992395,0.7604562737642651,12.705793219978153,0.1692929209119347,1.2634639507064274,1.0898366359477525,1.0259239289292663,0.7697709569771052,0.3294472247073978,0.3189070497371811,0.1827857039532521,0.3569243771701866,0.4551322402481842,0.7625940215422773,0.8570730682089516
551,1.0,4.325009048136064,21.190734708650005,2.2832005149471257,-6.706345784805379,-6.245352629609268,-1.2053751496652998,24.45720753011478,16.025229375252927,6.390346000075109,4.474781476605916,-33.441739614512414,11.294292625479807,18.769174758523267,15.26033763797674,16.896013274731025,29.761904761904788,40.47619047619049,8.677810456526025,0.1692929209119347,1.2634639507064274,1.0898366359477525,1.0259239289292663,0.7697709569771052,0.3294472247073978,0.3189070497371811,0.1827857039532521,0.3569243771701866,0.4551322402481842,0.7625940215422773,0.8570730682089516
552,0.0,5.2631578947368585,58.5964912280702,-1.757612549104004,-2.1289831260327796,-28.947997490221056,0.9057578793590704,11.485887833761431,-49.650005272294415,10.602164179058281,25.260720881754438,-40.21075487002943,1.1107887087027368,11.001005921446616,-53.596601068362304,6.59311825399902,17.11026615969582,-20.152091254752857,8.96580980885606,0.1553025203517374,1.2708194704837104,0.8066597377647413,1.067549125916356,0.6430220026248061,0.374344488120068,0.3397745995165583,0.0005663407078276,0.6600021320998258,0.4847215613309408,0.2911656036033672,0.7544413920666129
552,1.0,4.343105320303997,43.48534201954395,3.0430824331725503,-6.253999039266455,-10.280523946611918,-0.5765055180775525,13.140012148851765,-48.263060940478454,8.602611660248627,14.905321737142629,-28.989210581328773,2.8317735283535206,6.580196531717575,-50.2290339551118,13.738831582343547,17.85714285714286,-26.190476190476197,11.528181092788547,0.1553025203517374,1.2708194704837104,0.8066597377647413,1.067549125916356,0.6430220026248061,0.374344488120068,0.3397745995165583,0.0005663407078276,0.6600021320998258,0.4847215613309408,0.2911656036033672,0.7544413920666129
553,0.0,12.543859649122812,35.87719298245615,-6.7202369843156085,4.024027890380766,-22.503113038419485,1.3315277616121612,10.265129760935764,-25.86239884612038,10.758206261611747,19.616008657968553,-18.960480483498355,-6.2611038847605105,24.092225239180664,-41.153666225984466,-1.8837922158948306,23.95437262357416,0.7604562737642651,4.033756188743973,-0.002736619549381,1.3558800497498449,1.045792371986043,1.198389877199133,0.6956264896086295,0.3666407952710153,0.2776690623948375,0.1114181080705631,0.5088039497120134,0.1001862913039819,0.5786997320085431,0.7173970038097115
553,1.0,0.18096272167933414,32.24755700325732,-0.605894096495474,3.989639642981646,-7.858185868862543,-0.5162172685245769,10.478318904297712,-12.456894587484268,20.279680106404108,5.928558261066752,-15.49801126782736,-1.294337447200078,15.870023155623292,-9.789926594858478,-3.533721780054755,10.71428571428572,15.476190476190466,19.87036503878268,-0.002736619549381,1.3558800497498449,1.045792371986043,1.198389877199133,0.6956264896086295,0.3666407952710153,0.2776690623948375,0.1114181080705631,0.5088039497120134,0.1001862913039819,0.5786997320085431,0.7173970038097115
554,0.0,48.333333333333364,61.403508771929836,-17.550556156478514,429.16749797668564,-29.056005394656847,29.208085259283756,40.43664264482929,-48.544516366464784,38.547694411190434,54.57191686438101,-30.42438790373244,-18.5629342282271,70.81007403640885,-53.85004652320553,23.494029014566898,107.60456273764261,-17.110266159695808,21.29767773729653,0.4037671409726792,1.872699383726229,1.191900886028555,1.4893062111907862,0.8981083550390273,0.7224756828294697,0.516808028305392,0.153129477841118,0.6736642785831322,0.4510110572678116,0.288554311914465,0.777890600932795
554,1.0,9.229098805646018,44.75208107129931,10.76200479268512,-9.422423546786195,-10.384198772154395,-1.919984484699011,91.9831786842233,-14.284672375058861,-4.048681902081341,35.894533705393464,-30.562730276909157,-5.641336202445046,89.14782025197712,-17.843032592542606,-6.868668484585783,109.52380952380953,23.809523809523814,7.126302002149076,0.4037671409726792,1.872699383726229,1.191900886028555,1.4893062111907862,0.8981083550390273,0.7224756828294697,0.516808028305392,0.153129477841118,0.6736642785831322,0.4510110572678116,0.288554311914465,0.777890600932795
555,0.0,50.35087719298246,58.68421052631581,-16.592902134869725,5.336316959241594,-29.19367810718978,3.1003393014098712,33.933150159240725,-48.6600272181968,48.67861298041119,49.369404525451046,-29.718288218542444,-20.600502971686872,72.40259982376946,-53.688137593369454,26.573106063472164,100.38022813688214,-18.63117870722435,32.41718676122765,0.1563565215222485,1.9663779572756703,1.5350608247595214,1.0614694610179285,0.6874339137451726,0.5326525638585404,0.5556746397908487,0.140353568228404,0.6613399193883733,0.3390480548567888,0.3274158857979463,0.6143745374703579
555,1.0,5.302207745204468,43.612015924719486,4.380634167279096,-1.7348621076844317,-9.984456306472866,-1.0897977359519473,101.16533728585564,-16.126790938523826,3.597581523256288,18.375895581396783,-22.871685364431073,-0.861095894836994,112.58722535167198,-21.459057350353874,7.5381147118696035,111.90476190476191,20.238095238095234,8.065010337627921,0.1563565215222485,1.9663779572756703,1.5350608247595214,1.0614694610179285,0.6874339137451726,0.5326525638585404,0.5556746397908487,0.140353568228404,0.6613399193883733,0.3390480548567888,0.3274158857979463,0.6143745374703579
556,0.0,35.6140350877193,6.929824561403519,-6.506397682322884,31.155947485609104,-11.475223920211397,2.5518152321763132,36.229999463021365,-9.33870255303918,12.670685303557306,50.09172990480288,-33.2825526344356,-3.831057051864528,57.183377042549836,-35.56053195438531,15.648121956989968,84.03041825095055,-3.4220532319391483,6.534095419411484,0.3894369377175764,1.6420561442639083,1.071260498827792,1.345597716782306,0.7200399031169659,0.4823969726264313,0.2887975597959538,0.0874505989147448,0.2624629936778738,0.3921594331656868,0.7036505229589312,0.5289002128353513
556,1.0,10.369163952225824,15.038002171552645,3.154215363931767,-12.0068836424854,-4.038137468624936,-1.7683677342067217,70.47731860424533,-2.43877727832279,-5.0267400845250165,23.389477765844102,-29.380017479152333,5.262996462526703,94.17270039472758,-8.956633786940394,-3.355510213114954,88.09523809523809,11.904761904761907,-1.601771723912826,0.3894369377175764,1.6420561442639083,1.071260498827792,1.345597716782306,0.7200399031169659,0.4823969726264313,0.2887975597959538,0.0874505989147448,0.2624629936778738,0.3921594331656868,0.7036505229589312,0.5289002128353513
557,0.0,14.912280701754387,13.859649122807038,-2.619310850040857,2.4562482296614396,-13.642322641767723,0.6907877699126264,19.338415879961126,-22.523988232402726,2.967579804202214,27.969792081701648,-18.158363118658848,-9.197111076366937,28.015794966665975,-30.99032186554024,7.941002326102686,36.882129277566555,-11.787072243346008,0.45037318461434994,0.0291781447976417,1.4274479795223012,1.099527461554159,1.0639429056808676,0.7598369609454652,0.4625273468040726,0.2704882776712863,0.0499230727839068,0.3080879652249903,0.214738556914436,0.2258423625379377,0.515369084482263
557,1.0,1.538183134274318,18.422005066956192,-1.0842980286616566,1.6529118316657154,-5.184290505497058,-0.636443479517701,28.98153911427861,-13.134452155335484,7.069012496683591,29.61007899667385,-15.517948184803053,-17.931706151077165,40.69586220682595,-18.112488952729066,-7.766056312222869,30.95238095238093,2.3809523809523725,6.348087957943593,0.0291781447976417,1.4274479795223012,1.099527461554159,1.0639429056808676,0.7598369609454652,0.4625273468040726,0.2704882776712863,0.0499230727839068,0.3080879652249903,0.214738556914436,0.2258423625379377,0.515369084482263
558,0.0,13.421052631578956,5.08771929824563,-2.5932879561757494,5.634034003799071,-12.239518538823202,1.6811548437145607,24.34606694867314,-18.948690730951867,6.794001650083925,19.573249165700446,-26.2358786015521,11.824415810108846,25.828554231583833,-42.11057021639789,12.866314493683095,40.68441064638784,-14.448669201520914,3.8608375100446235,0.260583852692337,1.3195311955165598,0.8605609708551959,1.4807230501913986,0.6467481324995248,0.1337333445134843,0.3855532000825613,0.0944837484588829,0.270911293832698,0.1045307294282575,0.6705891324510451,0.836641290456106
558,1.0,6.67752442996743,15.90662323561347,1.558253168190582,-6.388394858459745,-4.580846003625794,-1.1421782699993166,21.74992250722818,-9.511821972139789,1.7636459470599775,0.6780312615817907,-20.21422347619658,10.710827214966223,25.116964466172973,-4.073724768154275,-12.057794482442752,29.761904761904745,4.761904761904745,3.28167266016286,0.260583852692337,1.3195311955165598,0.8605609708551959,1.4807230501913986,0.6467481324995248,0.1337333445134843,0.3855532000825613,0.0944837484588829,0.270911293832698,0.1045307294282575,0.6705891324510451,0.836641290456106
559,0.0,30.789473684210545,6.754385964912291,-7.6827793614442585,-0.22789962184931456,-12.483775523470864,0.18627596013054415,34.137242566760676,-24.649610807459453,21.337323531583706,83.31766137773877,-20.811777738146453,-12.409629012389711,51.08648389607073,-39.372606543482526,13.886496700109351,74.52471482889733,-19.771863117870737,14.09791438731107,0.3706829328768353,1.2938776337310776,1.2949876908277127,1.239394172437669,0.913267650440596,0.7912580219702897,0.4605211100551318,0.1629031499576966,0.2770026268699241,0.1831974184290491,0.7008486304038273,0.7653013266182604
559,1.0,9.790083242851955,16.775244299674274,3.3484502943983863,-12.746106433971926,-4.449357590489223,-2.0301833675891334,70.2100573047231,9.252683554453721,3.818095158115753,38.07803007281569,-25.014377249690856,8.396246967252285,80.78047557276741,12.865459184668303,3.806662650370818,86.90476190476191,27.380952380952372,7.2380187160762555,0.3706829328768353,1.2938776337310776,1.2949876908277127,1.239394172437669,0.913267650440596,0.7912580219702897,0.4605211100551318,0.1629031499576966,0.2770026268699241,0.1831974184290491,0.7008486304038273,0.7653013266182604
560,0.0,66.49122807017545,64.73684210526316,-22.64930140259822,14.754495086177188,-30.598432291932355,4.785828382072843,37.147150703907286,-55.151707207694514,57.70891922786867,60.73813592511872,-43.463208798664496,-10.94284033964028,86.6263562824115,-58.486763292233675,34.66546916980511,127.75665399239541,-26.23574144486692,35.157444146718596,0.3680373358426441,1.9123387618717589,1.710989296450064,1.1652891877406,0.7154677252630453,0.7154655727314758,0.6430110536244587,0.1262746338245921,0.6974195078925463,0.5430848458898727,0.2147077868486914,0.8431565622789436
560,1.0,9.91675714802751,47.26746290264203,9.830094148804003,-9.493638774955816,-10.925641045988499,-3.1658654181342616,159.927118591462,-26.44500248205318,-9.795704551603812,35.22655596447599,-33.60540560803965,-7.882234001820243,186.10568421371525,-26.61280475872441,-7.534135385453666,185.71428571428578,8.333333333333325,2.220446049250313e-14,0.3680373358426441,1.9123387618717589,1.710989296450064,1.1652891877406,0.7154677252630453,0.7154655727314758,0.6430110536244587,0.1262746338245921,0.6974195078925463,0.5430848458898727,0.2147077868486914,0.8431565622789436
561,0.0,54.12280701754386,45.000000000000014,-17.998879415804538,-0.16701190964553136,-24.23133593509783,-0.48990592421973567,40.38958157338048,-31.95103240014151,33.396977244201274,68.25740801425084,-21.83181067392821,-21.76101828223085,76.19259211315861,-39.93989516530165,10.076630474577076,115.58935361216732,-1.520912547528508,15.654379602690558,0.380082748448639,1.3839875548913518,1.7854637824940665,1.173220162361086,0.6620719895262236,0.7573869275466941,0.1547813648314848,0.0365936085394791,0.559017295985029,0.2230975085431909,0.4967100672382222,0.6543823346348123
561,1.0,10.586319218241048,35.90300398117987,6.795289207194077,-12.212357358482572,-8.36284603553924,-3.1870000298409584,132.80652423516833,-27.043825667388067,2.010501287551314,41.29714430352141,-23.001052944299204,3.1472068294703837,188.7710442988663,-27.441869096056447,-19.80127533529199,157.1428571428572,-1.1904761904762085,9.201889872025237,0.380082748448639,1.3839875548913518,1.7854637824940665,1.173220162361086,0.6620719895262236,0.7573869275466941,0.1547813648314848,0.0365936085394791,0.559017295985029,0.2230975085431909,0.4967100672382222,0.6543823346348123
562,0.0,46.31578947368422,15.350877192982448,-11.385512524454033,6.3522232747934115,-12.47419439676759,2.0539470551502514,29.11892223668884,-8.757419970905422,18.546342836131167,20.588398160743647,-14.96072477596867,-7.854310912739182,68.38347939168568,-18.426420871010652,-0.4471284808539755,87.83269961977184,5.323193916349811,7.35377925316986,0.0540080861936542,1.695283285326795,1.6630055886119912,1.18385051431902,0.6317542648732692,0.3702715308354856,0.2070165657674739,0.1134076669328475,0.2675027345725586,0.1872105891230877,0.3547883527312948,0.8070533771278408
562,1.0,3.112558812884547,15.59898660875858,0.3208796291419347,4.3426715448515285,-4.735837771437201,-1.3484843664927304,90.53270297916107,3.110782459419159,14.584877515801242,14.286166348163842,-17.892190358109485,6.585870661127624,103.25690990722016,7.080620411686822,10.31692221038707,96.42857142857144,19.047619047619047,14.904676790908278,0.0540080861936542,1.695283285326795,1.6630055886119912,1.18385051431902,0.6317542648732692,0.3702715308354856,0.2070165657674739,0.1134076669328475,0.2675027345725586,0.1872105891230877,0.3547883527312948,0.8070533771278408
563,0.0,39.56140350877193,32.98245614035087,-11.01909356350359,90.16332298324879,-21.644872923643376,13.388463629833058,40.25003180939717,-28.859947588993872,26.859325987088912,74.76378359948765,-26.088645326876602,-11.88036381712032,61.60081535645692,-41.79148397449052,15.585256700204987,95.05703422053232,-5.703422053231943,16.23298749683439,0.3852532908803155,1.7514652053573636,1.0836111607784038,1.4151845005727082,0.7120256867232979,0.7825082865563342,0.1280494686066642,0.0698320463343317,0.492986803767819,0.2619897913774656,0.7250620519841773,0.7702393395718259
563,1.0,9.898660875859576,30.944625407166114,5.916973723622787,-10.506058048928335,-8.00923726877395,-1.546684180951008,71.19104858085865,-13.225059487961687,13.08490108575473,43.74398372719941,-21.34368035848222,-0.8559301598037306,99.50794743293451,-23.64175136751897,-3.8191099530811456,88.09523809523809,13.095238095238093,19.424222775626564,0.3852532908803155,1.7514652053573636,1.0836111607784038,1.4151845005727082,0.7120256867232979,0.7825082865563342,0.1280494686066642,0.0698320463343317,0.492986803767819,0.2619897913774656,0.7250620519841773,0.7702393395718259
564,0.0,29.56140350877192,30.350877192982463,-10.926609477716976,-2.892899851968278,-22.601695019988878,-0.27428941940939033,29.798509394543405,-46.952415877553534,31.819418401151456,48.57282251480761,-25.880975586081522,-6.355896549036588,49.50528340596152,-57.00659839973967,23.304316283771655,67.30038022813689,-30.798479087452467,21.09617615785567,0.32954447294374,1.5850217976154175,1.042238912150737,1.0011474456466103,0.704383213447055,0.5641332199596318,0.6549317920927367,0.1081528903652482,0.5226679424915759,0.2999427423420048,0.4491911484787075,0.7093686662047958
564,1.0,8.089033659066235,32.519001085776345,6.382162785561318,-13.748644421053624,-7.888628289000965,-2.277387770430428,57.50272218749301,-27.116770255474552,3.2862142624278334,29.344235479803604,-22.762336253970428,-12.376975283303782,54.329527268278554,-30.421551923952684,-0.17722006085145736,70.23809523809523,-3.571428571428581,9.740353475724417,0.32954447294374,1.5850217976154175,1.042238912150737,1.0011474456466103,0.704383213447055,0.5641332199596318,0.6549317920927367,0.1081528903652482,0.5226679424915759,0.2999427423420048,0.4491911484787075,0.7093686662047958
565,0.0,55.26315789473686,7.719298245614037,-4.815132449025028,33.82512652728915,-10.603638635566359,2.6289207629147437,36.20621901415719,-11.296906984229594,12.338337030682212,81.08985648242152,-11.653592402101332,-15.413576416453312,77.21832835565341,-27.246952728179362,16.418948552626222,110.64638783269962,-4.562737642585557,7.692561595470723,0.4980606434601042,1.654297333954836,1.424301138981316,1.2184016445420849,0.9631646253269822,0.7199249306565914,0.529743220606274,0.2378643315204635,0.2336389900350368,0.1567153101957034,0.2625077127693147,0.6417862587815683
565,1.0,12.124502352515387,14.024610930148373,4.159100290127826,-17.45756475533431,-4.2156316661256525,-1.1134600349478108,119.9410919867974,46.33298094244908,-5.456214432028439,52.546713200448366,-22.76382618036775,-0.22470403682918194,129.4664173288298,39.06782852114645,4.854021612809412,146.42857142857144,66.66666666666666,-1.1661939747842798,0.4980606434601042,1.654297333954836,1.424301138981316,1.2184016445420849,0.9631646253269822,0.7199249306565914,0.529743220606274,0.2378643315204635,0.2336389900350368,0.1567153101957034,0.2625077127693147,0.6417862587815683
566,0.0,23.42105263157894,55.70175438596494,-9.108475809328187,2.84320961429374,-27.57943523975709,0.8839813447105271,31.048512336245903,-32.31858937845157,7.142870374194765,11.190276411905753,-44.183971042082106,5.33104276477272,41.21630994007533,-45.07019458047875,8.323919876731601,61.216730038022796,5.323193916349811,-1.9378018865085416,0.2416636403977959,1.6672674935385892,0.9040742438839904,1.1570643221072192,0.8667031251086469,0.1186870704966416,0.1398254909161794,0.0981468953354017,0.6254624791704881,0.5274110468660577,0.5830776755799583,0.5404866680150817
566,1.0,6.478465436120162,41.693811074918585,6.21651638073879,-7.793792448308167,-9.097990842114779,-1.1490236100244244,26.685222445612844,-14.9841880908404,2.69123403573186,10.498495931152508,-34.04512120980413,-14.813407532008648,37.477752697466315,-14.654512268140795,-12.178527160711639,34.52380952380953,20.238095238095234,9.225476923517295,0.2416636403977959,1.6672674935385892,0.9040742438839904,1.1570643221072192,0.8667031251086469,0.1186870704966416,0.1398254909161794,0.0981468953354017,0.6254624791704881,0.5274110468660577,0.5830776755799583,0.5404866680150817
567,0.0,11.403508771929815,27.01754385964914,-2.51873079514795,2.7921698229396164,-16.769611528255403,0.715040028462921,18.64133200993634,-14.19769730699384,13.277658830778716,29.08148517446523,-39.62574734922757,-9.646639074954555,22.102268321642548,-23.165505541399135,1.972391552531616,31.939163498098843,8.745247148288971,10.947027509343446,0.0474335819422292,1.5275565260012551,0.9446445680148012,1.0468867323871214,0.7941067385544358,0.4164403509922061,0.1327395220959856,0.2521348257810571,0.3862440767828928,0.5520801882425367,0.6606965399778274,0.6867061863421489
567,1.0,1.5200868621063846,23.977560622511753,1.2837025296501547,0.05136274200225888,-6.153131443655613,-0.7213795113540922,8.031942031622386,60.72893057244173,7.8190524645807,16.637949040016963,-43.06955014849046,9.62927004952685,11.249694494148832,31.788219829968114,15.908466913869468,9.523809523809511,98.80952380952381,9.433931743659429,0.0474335819422292,1.5275565260012551,0.9446445680148012,1.0468867323871214,0.7941067385544358,0.4164403509922061,0.1327395220959856,0.2521348257810571,0.3862440767828928,0.5520801882425367,0.6606965399778274,0.6867061863421489
568,0.0,12.543859649122812,-0.7017543859649145,-1.104708204469973,10.779332232136163,-8.786171827601596,0.06990878032602232,17.29275430824466,-35.13298296817362,28.070822136957062,9.609680259101161,-24.383914555392426,-6.3698152156622,23.979659867091897,-40.89319422987758,15.144229739291859,31.558935361216744,-35.741444866920155,27.5989151214034,0.0352925554553603,1.5257907937559032,1.072582951381905,1.483626986253149,0.9704957516769248,0.017291457925749,0.4442133556299015,0.0510018391274102,0.2049159670052681,0.2302948779636986,0.4889444834244849,0.6000621723798508
568,1.0,1.5924719507781182,11.02062975027145,-0.4776283610359755,5.651510158541773,-3.4361793452009737,-0.1354921810817311,14.930229245254644,-26.860922783226336,26.39107869057007,5.315089655634209,-20.040232194249885,0.04000803375662221,26.651707795630287,-35.60332822480684,20.881039224871945,16.66666666666665,-19.047619047619058,26.107060322627085,0.0352925554553603,1.5257907937559032,1.072582951381905,1.483626986253149,0.9704957516769248,0.017291457925749,0.4442133556299015,0.0510018391274102,0.2049159670052681,0.2302948779636986,0.4889444834244849,0.6000621723798508
569,0.0,20.350877192982473,17.80701754385965,-8.945736191237973,12.318895481188585,-17.485633692858084,1.3628451234170669,25.16085907654757,-33.228303650248456,24.31497676855896,28.0557986593575,-19.231277221199218,-10.644935072028483,36.595718956179766,-50.37735286610864,8.600123110279846,50.19011406844109,-21.673003802281364,15.703631031283264,0.2623712617951129,1.475690479892981,0.9780389083623882,1.4662639566696782,0.9068010129312544,0.2488916542786907,0.45426483990728,0.1119847512896068,0.4151258598971706,0.149572429642937,0.7414112724998303,0.5253079695139173
569,1.0,6.442272891784273,25.479551212450225,2.941035669049352,-4.791542147843753,-6.389084254596444,-0.8435132717313554,22.200510463324076,-13.530910304018773,19.366980464661054,14.809722688075212,-19.593148433215447,-1.0629850529146334,49.363559008518095,-13.803250982383597,-6.821212912954966,29.761904761904745,8.333333333333325,22.58216838614353,0.2623712617951129,1.475690479892981,0.9780389083623882,1.4662639566696782,0.9068010129312544,0.2488916542786907,0.45426483990728,0.1119847512896068,0.4151258598971706,0.149572429642937,0.7414112724998303,0.5253079695139173
570,0.0,20.701754385964932,13.333333333333353,-1.6465179520093631,10.360118699442822,-13.121306777698639,2.129715474223026,27.319662784442823,0.6440438836236018,1.1526474945949605,19.600072861249984,-31.15102920095173,-4.122407976597087,37.08373777258978,-27.402458257804863,10.90546765772622,53.23193916349811,13.688212927756659,-0.25427122654003154,0.3403761446065648,1.586855306275364,0.8365158420662603,1.3144181497051788,0.8403433240046695,0.0585167408055754,0.2802410732584964,0.276499535830738,0.2896497816064273,0.292415473895956,0.7714882400923582,0.568748167691873
570,1.0,7.564241766196167,17.426710097719855,3.202625938903969,-10.838627114623778,-4.768652954413177,-0.7262303454535823,37.37739850515054,68.69727221137455,-5.497054021725312,9.074779972644343,-28.47623084470162,1.3966642331682877,25.4068595594942,49.93772604030744,5.502364784480207,47.61904761904763,97.61904761904762,-2.0813631776275265,0.3403761446065648,1.586855306275364,0.8365158420662603,1.3144181497051788,0.8403433240046695,0.0585167408055754,0.2802410732584964,0.276499535830738,0.2896497816064273,0.292415473895956,0.7714882400923582,0.568748167691873
571,0.0,20.61403508771931,17.982456140350877,-6.379422232643872,0.8010827407210153,-16.761006951338008,0.08597462439672299,31.469884787251523,-29.059623422503922,12.83828560159639,73.08135801414979,-30.95462983708266,-7.0388848716131935,37.01053513563976,-43.83613701510893,11.729209589334321,58.174904942965775,-16.349809885931556,6.40432881715749,0.4221674690503927,1.172402711766277,0.9997116280124266,1.3723436759263263,0.6777056790708234,0.7699261024215148,0.4575405819875614,0.133132473033602,0.3935245887497037,0.354071477808571,0.5669631953564666,0.8955871915752658
571,1.0,9.790083242851955,24.12233079985522,5.433602594322595,-15.60104494220126,-6.606686902853731,-2.0544159874998025,39.8221200343188,5.883481773859756,-2.1299289630016816,39.87255850893921,-32.754141643389815,-0.7938584902169477,54.91785020357276,-10.553040116227164,2.78132220409546,53.571428571428584,30.952380952380977,3.531000261273931,0.4221674690503927,1.172402711766277,0.9997116280124266,1.3723436759263263,0.6777056790708234,0.7699261024215148,0.4575405819875614,0.133132473033602,0.3935245887497037,0.354071477808571,0.5669631953564666,0.8955871915752658
572,0.0,17.456140350877213,31.31578947368423,-7.332691330231178,0.4036739892624208,-23.42483523436414,0.20228806586652937,21.18549012047555,-37.927399675793524,5.235660178331769,19.040213957336192,-36.88310366920257,-4.5214779654104476,32.404990955126145,-61.310646713735494,18.842591990209012,41.825095057034225,-18.63117870722435,-1.8306915982497758,0.3695385818526851,1.3529388632785229,0.832229260733642,1.2583959298617953,0.8411207831641621,0.0439210383251269,0.6070908184477382,0.1571265493298857,0.5430238640242071,0.3460295496521071,0.7685737917219879,0.5543776976106674
572,1.0,8.81288454578355,34.4553022077452,7.746699471667462,-14.028144746541294,-8.11198233792111,-1.858126469670629,31.42640750826926,-6.14215185737661,-9.421573336569633,11.228050155807768,-33.00779598378948,-3.523856757198429,25.57005298400461,-10.271335287335692,-5.606420851911853,42.85714285714286,26.190476190476186,-1.6167732105340171,0.3695385818526851,1.3529388632785229,0.832229260733642,1.2583959298617953,0.8411207831641621,0.0439210383251269,0.6070908184477382,0.1571265493298857,0.5430238640242071,0.3460295496521071,0.7685737917219879,0.5543776976106674
573,0.0,70.43859649122805,55.87719298245615,-18.22865124824462,1210.538705121323,-27.43671149818574,30.866240214968286,35.06118996638472,-34.232387572847244,37.84411681150965,66.15032751982741,-23.711085438650482,-13.445155236020367,89.79909731336645,-42.459626113691144,21.3364928324415,129.27756653992395,2.6615969581749166,19.588010425209788,0.5508289750818607,1.785094468317903,1.7714642204686726,1.4871625391948986,0.667912822163819,0.7679811172510418,0.2591823584700958,0.0700716940613844,0.6178524848774318,0.179776648723253,0.223416379696011,0.6827940201185936
573,1.0,14.06080347448424,40.82519001085776,12.38992238880674,-15.439991053817359,-9.362240413062562,-3.552281752091835,206.8444603784113,-25.46112877033525,-4.333897856319702,44.021252155985046,-12.318710293306168,-6.418572909052688,274.7687658500639,-23.203214573613995,-22.951357838432607,250.00000000000006,4.761904761904745,8.104121000312613,0.5508289750818607,1.785094468317903,1.7714642204686726,1.4871625391948986,0.667912822163819,0.7679811172510418,0.2591823584700958,0.0700716940613844,0.6178524848774318,0.179776648723253,0.223416379696011,0.6827940201185936
574,0.0,0.9649122807017463,10.61403508771932,-2.3175929999136313,4.532969523717445,-15.043445265490707,0.4614160672394618,-10.294717010318665,-29.753998484295074,-5.495398779915939,19.76409809323083,-34.61224638753829,-14.93483130113673,2.0573822495444816,-50.250257611043736,-9.893821969649853,-9.505703422053225,-22.43346007604563,-7.65730788352669,-0.1522805031205525,1.106697053037628,0.9366699180788596,1.0924458800841998,0.7761624861499643,0.299550916497929,0.6127275884692764,0.1109572475858318,0.3554159021389367,0.4086378589981356,0.6842368683289033,0.6105188801596094
574,1.0,-3.003981179876958,20.575461454940267,-1.903309744399051,8.81648542521598,-5.523325601183727,-0.47295367178625813,2.115725584086303,-16.900411672379967,2.9420853653030044,20.47841253924496,-31.10551587384642,-15.568477841005802,-8.424742954368492,-26.235336670343614,23.94426102682221,-1.1904761904761862,0.0,1.1976191046715767,-0.1522805031205525,1.106697053037628,0.9366699180788596,1.0924458800841998,0.7761624861499643,0.299550916497929,0.6127275884692764,0.1109572475858318,0.3554159021389367,0.4086378589981356,0.6842368683289033,0.6105188801596094
575,0.0,37.192982456140356,1.0526315789473717,-12.913387821820766,722.3919993996645,-13.080619276175298,13.256364030508339,31.922478963511615,-38.113002011148765,23.775938028576448,47.28435301606222,-21.233940029148002,-5.293853003791771,58.85309402378751,-62.04923402041758,35.3916370051117,80.22813688212929,-37.262357414448665,10.711961195917027,0.5265974278771222,1.8879105812265655,0.8977877596977599,1.3089186087259197,0.9529707659843925,0.5393850480028807,0.6750009270612373,0.0355547939487308,0.3064730082179643,0.2793684906315137,0.5862903397980079,0.8214641022366895
575,1.0,11.816865725660497,17.06478465436121,5.245623636667052,-19.115809290041476,-5.055449447605243,-1.6226529517067378,70.39030625215801,-47.934282239501,2.2215346922439316,29.543508795102568,-28.50464140063159,-1.4131217865219758,78.9273305127575,-59.34153449196064,15.80673536588968,90.47619047619047,-39.2857142857143,7.7777701042685,0.5265974278771222,1.8879105812265655,0.8977877596977599,1.3089186087259197,0.9529707659843925,0.5393850480028807,0.6750009270612373,0.0355547939487308,0.3064730082179643,0.2793684906315137,0.5862903397980079,0.8214641022366895
576,0.0,21.92982456140351,32.19298245614035,-7.015018503857173,12.034075975708912,-20.29387229364388,2.1782092775834982,22.60828229860625,-27.62451735140685,14.347360527877795,35.520774641062644,-33.09831967880571,0.627129821328376,38.698783818360916,-34.21448229535914,5.102643443677812,49.04942965779466,-4.182509505703436,7.287798283702898,0.0315936922908752,1.8227113139660849,1.0604845625726216,1.3301453550366018,0.9599238950478528,0.783402507218315,0.1803888228190029,0.0140660345917935,0.4618734315515365,0.4144404951485361,0.2713172407591271,0.7416564004642098
576,1.0,1.4115092290988063,28.37495475931957,0.7459810415712642,4.887141723468513,-7.373579290075217,0.5469850380729557,30.596177514971966,-24.63087735930327,1.5757978008226203,49.97584074453194,-29.60118785865672,-23.35566517712285,17.349540656404105,-28.126570883106126,4.587848958050955,32.14285714285716,-3.571428571428581,2.73178086509569,0.0315936922908752,1.8227113139660849,1.0604845625726216,1.3301453550366018,0.9599238950478528,0.783402507218315,0.1803888228190029,0.0140660345917935,0.4618734315515365,0.4144404951485361,0.2713172407591271,0.7416564004642098
577,0.0,62.36842105263158,29.56140350877192,-12.282309915165346,177.15258488224833,-20.306350513039384,15.599870707832864,39.058597184883496,-26.90517487381876,31.777875582540393,19.953335083214018,-33.83425781311761,-6.587916940089267,83.25015170783271,-40.12332658315957,22.842999725396318,124.7148288973384,-4.94296577946769,19.243940305893243,0.5905490525765409,1.287014469586884,1.783608460275086,1.4067169833555808,0.8973030854409253,0.0193432485525584,0.3937837345085637,0.201691421247882,0.4637761928758989,0.4497641424622943,0.4638029658493753,0.8939079266808445
577,1.0,13.861744480636972,28.84545783568584,10.638920039907873,-20.734630798483156,-7.544555628569283,-4.257058492822363,151.9577431868384,21.10144735430115,4.218292314290029,7.681510093334509,-25.536242554292,-18.41722030406204,180.18694284068425,4.615565333811844,4.807073687277708,186.90476190476195,55.952380952380956,14.846478550054165,0.5905490525765409,1.287014469586884,1.783608460275086,1.4067169833555808,0.8973030854409253,0.0193432485525584,0.3937837345085637,0.201691421247882,0.4637761928758989,0.4497641424622943,0.4638029658493753,0.8939079266808445
578,0.0,10.7017543859649,19.122807017543874,-4.721478867169315,7.34035255720813,-15.66526640287682,0.2670011682586626,14.221575788228847,-24.433483065784365,1.8846421036594174,31.05821051114306,-16.62204253168056,-3.5416616756395403,21.001722906051622,-32.774928342569844,-2.0168675995960728,26.23574144486691,-9.885931558935368,-2.7717810702362704,-0.1236742445191454,1.1431157156642155,1.376938095210393,1.3738216941781318,0.7990077876715674,0.549694215078658,0.3063352473742578,0.0819282964066354,0.3628392631263419,0.1099439808780016,0.3598459961495499,0.543610324545887
578,1.0,-2.9858849077090244,21.661237785016276,-1.1760998437829073,12.1867575427691,-5.586818910124136,-0.15031275048700277,31.46466521919331,-12.64053240375873,0.48481859827385065,14.414238636315435,-10.131184794282488,0.6917018730389413,22.853799492978368,-7.370799441429476,4.040980901412716,27.380952380952372,5.952380952380931,-0.32605866383914606,-0.1236742445191454,1.1431157156642155,1.376938095210393,1.3738216941781318,0.7990077876715674,0.549694215078658,0.3063352473742578,0.0819282964066354,0.3628392631263419,0.1099439808780016,0.3598459961495499,0.543610324545887
579,0.0,37.807017543859644,37.71929824561404,-10.29052282363958,3.405470317613135,-23.46179086096065,0.7523541251974741,37.566047116545676,-36.31695544304267,22.586725741082738,85.72062389279449,-28.359773034255774,-23.3020846442924,59.49510391935269,-47.94099542834904,22.68063796932285,88.97338403041823,-12.547528517110262,12.599387120063051,0.5192252771354391,1.2475036912353072,1.326860805437027,1.2374788348256804,0.9192454921189702,0.6658436729443573,0.5583789747830089,0.1844686209535422,0.5400691080186825,0.2763909027240697,0.4289196567434309,0.8028795667308128
579,1.0,11.744480636988786,34.4553022077452,10.98891878620707,-20.605534560189163,-8.602863830318231,-2.9117445814877074,108.99461038041616,-9.633533096603964,0.44503187076543327,29.396758960484682,-23.600326854619247,5.4385694011057195,113.16337735756593,7.538906162499659,-15.635763185227258,133.33333333333334,21.42857142857144,11.497798472877507,0.5192252771354391,1.2475036912353072,1.326860805437027,1.2374788348256804,0.9192454921189702,0.6658436729443573,0.5583789747830089,0.1844686209535422,0.5400691080186825,0.2763909027240697,0.4289196567434309,0.8028795667308128
580,0.0,61.754385964912274,54.38596491228071,-23.930047695926838,1381.4854059121578,-28.57779833972266,32.144646406180264,37.98270705416189,-50.51249811878651,53.67235992762165,35.99299580178486,-43.68141143184005,-7.545591291792064,82.8678493372589,-63.542373354449964,37.42962832044257,122.05323193916348,-23.574144486692006,29.920558659928297,0.5976985917563058,1.927846818932096,1.3109138460373675,1.352235381872381,0.7332126002159163,0.2852483565657326,0.6617335944551581,0.1705962101564487,0.6668587947538374,0.3639281283307265,0.7857866258488562,0.5476130807363191
580,1.0,14.115092290988063,43.792978646398836,16.17924267236468,-20.735825268511533,-9.634668073788822,-3.82990371387546,160.78612476677137,-20.308502249326597,-2.5487490342518626,19.334478390745048,-39.84549655434411,10.053675837542443,203.28164678760308,-19.376566155522124,-28.766648885041057,197.61904761904762,14.28571428571428,13.802129789737494,0.5976985917563058,1.927846818932096,1.3109138460373675,1.352235381872381,0.7332126002159163,0.2852483565657326,0.6617335944551581,0.1705962101564487,0.6668587947538374,0.3639281283307265,0.7857866258488562,0.5476130807363191
581,0.0,-0.5263157894736858,2.543859649122804,0.4421259016947676,6.830222624144056,-9.35327346889463,0.6386987481477036,-8.236445645428125,-20.253916725684405,16.53712639913185,44.64299973030121,-35.943393339580396,-10.038521743573536,-1.2027810670755756,-38.51851766551072,0.9143319042109077,-8.745247148288982,-18.250950570342194,16.761445237442032,-0.0216956541266625,1.2498924954807498,0.8034295614630126,1.5482171836986285,0.6634129016278036,0.6204326599088121,0.5672825330654269,0.1790426897723577,0.2312985426025712,0.3935511396372712,0.7528278618178199,0.5187146202376218
581,1.0,0.19905899384726755,13.40933767643866,-1.4189758045048517,6.757732635223013,-3.6775604788593985,0.05179323208468478,9.528102526304227,16.525234418271985,-6.614785170246318,21.17178641479107,-27.93737468832974,0.362420144441733,9.362685332389376,-0.4727743616247837,-8.011366571006384,9.523809523809534,32.14285714285716,-8.200310822296641,-0.0216956541266625,1.2498924954807498,0.8034295614630126,1.5482171836986285,0.6634129016278036,0.6204326599088121,0.5672825330654269,0.1790426897723577,0.2312985426025712,0.3935511396372712,0.7528278618178199,0.5187146202376218
582,0.0,56.40350877192986,-0.7017543859649145,-12.017943689537368,3.4917684713478003,-8.580822917969078,-0.9328579446282959,34.99000395811773,-25.5502192438671,31.47580040111697,56.695145941601346,-16.992648860454363,7.624380422819144,78.04123119912268,-40.48490604026895,21.346809589813653,109.88593155893534,-26.23574144486692,19.732375356226857,0.2470159741878405,1.861624045764929,1.705738738549745,1.062028737958978,0.8912066321561269,0.7616634224926995,0.6217325824507545,0.1036633931767371,0.2018893424210034,0.1711723459949168,0.4003174143230894,0.6189811145257024
582,1.0,7.184220050669565,10.93014838943176,2.042904730231365,-4.9195794422351335,-3.190879446907935,-1.3958036107242666,130.0977117673585,-22.477581710469018,21.83448317203993,41.16828300512261,-11.817130926189346,-1.7582872535579441,147.36981373968422,-11.309930517777655,-7.368685774247652,146.42857142857144,-14.285714285714302,24.196688583417547,0.2470159741878405,1.861624045764929,1.705738738549745,1.062028737958978,0.8912066321561269,0.7616634224926995,0.6217325824507545,0.1036633931767371,0.2018893424210034,0.1711723459949168,0.4003174143230894,0.6189811145257024
583,0.0,44.82456140350879,20.43859649122808,-8.030654781088732,732.417576689905,-16.62796083622099,16.599241803691143,44.733937265778565,-26.853049182315615,23.120974194822285,75.74964553230723,-16.89757445511256,-16.99190220776421,67.26767180948742,-37.86492500413533,19.68416372038544,109.12547528517109,-11.787072243346008,14.70002321786291,0.4780613592246183,1.7073510750213687,1.2515225394989322,1.549319473148591,0.7659324718104429,0.7282564227521836,0.669658676241543,0.2898251323477338,0.3910313957593468,0.1643168121787847,0.4692632639753871,0.8006618830334729
583,1.0,11.690191820484962,24.70141150922909,6.274929182103239,-13.137720666892161,-6.400797934899282,-1.5009326863076211,89.76928401856176,41.39405768780697,15.952834440254549,36.42863479089562,-18.0967507018841,2.763160067046333,123.30795696056684,29.747262337537308,10.39025668301825,111.90476190476191,76.1904761904762,22.308281457757584,0.4780613592246183,1.7073510750213687,1.2515225394989322,1.549319473148591,0.7659324718104429,0.7282564227521836,0.669658676241543,0.2898251323477338,0.3910313957593468,0.1643168121787847,0.4692632639753871,0.8006618830334729
584,0.0,37.28070175438598,57.89473684210527,-13.546235965188846,383.58641708226486,-29.055266839394665,29.003733703496913,44.49338444125601,-48.356307538102506,36.11039725439935,69.47932504727059,-37.817926613093235,-8.84126279597881,59.018204367924085,-62.35717120742701,33.58013066909302,97.71863117870723,-18.63117870722435,22.899269492208454,0.4928604977683637,1.9410728677383773,0.934222864898453,1.2502961249560007,0.9871030075387576,0.7098558905872792,0.5803878185753736,0.1590430761883268,0.6788227108878775,0.3451656093366025,0.6334059562972343,0.5567486912423508
584,1.0,11.328266377126294,44.98733260948242,14.077883950320436,-18.133029101780597,-9.698511172367985,-2.6569070332791433,75.38343027647336,-11.236854269335927,-20.861680549268733,35.00547245586147,-31.80269661388808,3.6512558955977825,79.82533562425192,-14.748085811880628,-22.512687220038785,95.23809523809526,28.57142857142856,-6.797712736711592,0.4928604977683637,1.9410728677383773,0.934222864898453,1.2502961249560007,0.9871030075387576,0.7098558905872792,0.5803878185753736,0.1590430761883268,0.6788227108878775,0.3451656093366025,0.6334059562972343,0.5567486912423508
585,0.0,41.31578947368422,25.087719298245602,-7.529663530711139,3.2012415401180494,-16.123467956969005,0.59488919801165,36.06121779436036,-9.181784899596579,13.467438523756492,38.15541998745371,-22.8035057039533,-12.946520878301682,63.53264380696453,-20.56837284213643,4.4957746432559675,91.6349809885932,13.307984790874539,6.265915956715825,0.4541690541688241,1.7843315807041205,0.978664171788158,1.0162776634463746,0.8636276088157362,0.1443241987996544,0.1220719059968058,0.2464155159032439,0.3594916134319068,0.1421774908721826,0.4662049592357589,0.8122104954036062
585,1.0,11.056822294607294,22.366992399565678,6.212540720089654,-19.274298861057215,-6.211471236486721,-2.4432083904950774,78.98004606947042,66.78712158621103,-14.333119317377019,14.476440033430936,-23.65228897428984,2.560527074369856,83.04608765612763,37.4079955974296,2.5823417308270535,98.80952380952381,103.57142857142856,-7.944758416784792,0.4541690541688241,1.7843315807041205,0.978664171788158,1.0162776634463746,0.8636276088157362,0.1443241987996544,0.1220719059968058,0.2464155159032439,0.3594916134319068,0.1421774908721826,0.4662049592357589,0.8122104954036062
586,0.0,8.070175438596493,34.298245614035096,-1.6179451800121925,-3.3826043707855247,-21.920929522805377,-0.6698312787271288,11.278540476211084,-34.78142368865613,7.198742075701636,12.40585729815178,-39.01237740501033,-4.763603046738174,16.201117280286947,-45.99803581662497,10.394296225778742,20.152091254752836,-12.547528517110262,5.508631193593868,0.3157575299700972,1.022490075075389,0.909496906257274,1.3592152974405007,0.9880761521570428,0.0122811671575507,0.5105932208725747,0.220892843740318,0.5146581787057913,0.5322735595223175,0.4084200563034903,0.5202730568732971
586,1.0,7.039449873326076,33.73145132102784,5.948128464026903,-11.088106121365781,-7.642434338966753,-1.1318247138003112,20.31705653431477,19.322710519156328,-19.903557854638798,3.05912124000296,-39.095326239811534,-0.27308843582273257,-3.5681656599195533,13.803703991201699,14.11469001365191,28.571428571428605,59.52380952380951,-13.851893413556171,0.3157575299700972,1.022490075075389,0.909496906257274,1.3592152974405007,0.9880761521570428,0.0122811671575507,0.5105932208725747,0.220892843740318,0.5146581787057913,0.5322735595223175,0.4084200563034903,0.5202730568732971
587,0.0,29.91228070175438,36.57894736842107,-11.77752296816903,9.283382366550953,-24.98495665019843,4.004519234592774,24.708705258653318,-45.58146970076973,24.27288920614148,9.525889089753537,-24.3309803271627,-4.437416475242584,50.00222996711492,-59.15936755574358,24.437386771506063,61.596958174904955,-25.85551330798479,12.759829109030116,-0.0343568269116809,1.533226541882556,1.6702850421922606,1.3415581698184018,0.7666069175096903,0.1465724341044408,0.5340112048867542,0.0107503061499459,0.5662665876695383,0.2246835952418012,0.2770171771714617,0.6944703758965529
587,1.0,0.18096272167931193,35.83061889250811,-1.3196873538975584,9.718549767550822,-8.749854148965564,0.10404720311261162,70.32492211285883,-60.461619094766576,23.482176165212998,3.3646989459118704,-24.097893276958114,8.937374093976446,61.64024143496141,-56.71615452410641,31.4529615401967,70.23809523809523,-46.42857142857145,22.56578702809233,-0.0343568269116809,1.533226541882556,1.6702850421922606,1.3415581698184018,0.7666069175096903,0.1465724341044408,0.5340112048867542,0.0107503061499459,0.5662665876695383,0.2246835952418012,0.2770171771714617,0.6944703758965529
588,0.0,44.82456140350879,27.4561403508772,-8.542755132940627,13.674844876890923,-19.75709853870342,2.3785376865038454,34.319217008358315,-16.94434224682453,24.767068912901525,65.60043811400624,-23.728761254798194,-9.062865887579052,66.90467528841286,-38.0823172974604,19.22904941164607,93.91634980988594,5.703422053231955,16.374719166144743,0.3989576677001772,1.9008157722258705,1.094645758397666,1.1776186178287804,0.7857468662139904,0.5957063764356189,0.1347493401649408,0.1670053695158238,0.4436173608040469,0.1659226421156164,0.7375656707936133,0.8616529344108835
588,1.0,10.170104958378579,27.868259138617436,6.253807887179219,-13.734528986454475,-7.378713477636278,-2.29156643273698,80.45526007751486,22.1289406066024,1.2735651031228201,29.893447289141896,-22.88386379411338,2.6122974863153403,104.65945642677505,6.652273448280965,-3.0622241090098257,98.80952380952381,55.952380952380956,7.59803325591526,0.3989576677001772,1.9008157722258705,1.094645758397666,1.1776186178287804,0.7857468662139904,0.5957063764356189,0.1347493401649408,0.1670053695158238,0.4436173608040469,0.1659226421156164,0.7375656707936133,0.8616529344108835
589,0.0,21.140350877192972,52.10526315789474,-5.659157623994737,1.1779580867706807,-26.95477884072133,1.5350972622135473,30.436300353118064,-38.56494789172893,10.880360305060188,15.015369564001379,-29.013317715668595,-6.079185021929634,37.74112989587339,-46.21813752912506,16.039194385914858,57.794676806083636,-6.4638783269961975,4.981115041886527,0.2005120719018432,1.2610760847202698,1.3720991293913014,1.242760961355586,0.8923826847986482,0.0468362259785024,0.4079389495080726,0.1177281678902708,0.6110508254100849,0.2780460638106617,0.2200202336929897,0.7806695132487411
589,1.0,5.7184220050669365,39.68512486427793,4.2652947599191915,-3.848601343044211,-9.53571668153661,-1.4996051755314266,46.494943947209435,-18.972481135571005,11.310284886098376,7.837992731856391,-19.195736475922452,-6.471925396161183,65.4257449896774,-6.802071752920069,-13.966822782172805,54.761904761904766,13.095238095238093,15.689993360064314,0.2005120719018432,1.2610760847202698,1.3720991293913014,1.242760961355586,0.8923826847986482,0.0468362259785024,0.4079389495080726,0.1177281678902708,0.6110508254100849,0.2780460638106617,0.2200202336929897,0.7806695132487411
590,0.0,19.21052631578948,44.03508771929825,-5.321224942883007,4.903884293988803,-24.92127143188472,0.5718365550600346,26.92409759638512,-36.03167196160043,21.706318668148917,15.350191655382828,-33.091601770515844,1.2023435998778975,34.97612313430738,-51.54105019377096,19.337473086067835,50.95057034220534,-7.984790874524716,16.53881154376354,0.1716083026809884,1.4029832644592235,1.1447375652315812,1.337883675604716,0.6082683438757673,0.1588257257043739,0.6299625902311572,0.2706497427647315,0.5857375514149213,0.2408916548242093,0.6261529174684062,0.6901499241683613
590,1.0,4.958378574013755,38.70792616720955,3.959568112645817,-2.911066246476668,-8.964567443046889,-0.9483885426806449,47.473600689485075,24.586944072578664,0.7191930975328553,5.551451351803127,-32.519545024515004,8.802182220784093,46.7438787931453,4.15938234210067,15.390187018138679,54.761904761904766,72.6190476190476,4.61341201113159,0.1716083026809884,1.4029832644592235,1.1447375652315812,1.337883675604716,0.6082683438757673,0.1588257257043739,0.6299625902311572,0.2706497427647315,0.5857375514149213,0.2408916548242093,0.6261529174684062,0.6901499241683613
591,0.0,30.000000000000004,30.614035087719316,-8.77959910772923,-0.9886602113143628,-21.16087183462274,0.28746233548768707,32.29032847333399,-41.33891299813705,21.232101586727037,54.95909772114123,-25.868110169786906,-10.312593800199288,49.98751939722255,-47.42008112218038,18.350702626815973,71.4828897338403,-23.574144486692006,12.608934460137636,0.4054122255046627,1.4079962171716558,1.1643090513692789,1.1727199066372052,0.937894337664947,0.4983395730473329,0.4991580999615892,0.0776638558932189,0.4964773381635269,0.2568517192874341,0.2180193556183118,0.5490901873375046
591,1.0,10.043431053203044,30.85414404632647,7.102996533991934,-14.944997439298103,-7.139552992514275,-2.910305269117419,60.235569592582536,-32.48485798725916,2.5941971896774163,29.477267652440055,-19.255370609787803,-11.750953036001565,77.63651027538305,-36.99591623627004,8.957413373567391,76.1904761904762,-11.904761904761918,9.935273145102963,0.4054122255046627,1.4079962171716558,1.1643090513692789,1.1727199066372052,0.937894337664947,0.4983395730473329,0.4991580999615892,0.0776638558932189,0.4964773381635269,0.2568517192874341,0.2180193556183118,0.5490901873375046
592,0.0,27.631578947368453,15.789473684210531,-7.8206427366774856,6.851242066560337,-14.63702293973419,0.1610923613217352,25.37700255992359,-19.156620829955262,13.135196938035376,29.11272032284056,-41.72886511314795,-3.3008379432749813,46.92877094837857,-36.40072449189638,8.64449239386753,59.695817490494285,-6.4638783269961975,5.484630519868613,0.0624348744864627,1.5078520236506072,1.3553687542880812,1.2794351047406054,0.9206147524610144,0.4012288429553748,0.3049479520946511,0.0800240961342491,0.3468141620224833,0.548577236309853,0.4987899060346605,0.7671981917245844
592,1.0,1.628664495113985,20.1592471950778,1.3812682844786206,3.492360082314483,-5.629832706427362,-0.10649266148645697,42.851190593606624,-12.621895661982684,2.469822170593261,29.49547031316151,-40.22928683324138,-5.56838334687958,46.7037628295053,-17.836368223661136,17.641210292337473,45.238095238095255,4.761904761904745,3.980806785360458,0.0624348744864627,1.5078520236506072,1.3553687542880812,1.2794351047406054,0.9206147524610144,0.4012288429553748,0.3049479520946511,0.0800240961342491,0.3468141620224833,0.548577236309853,0.4987899060346605,0.7671981917245844
593,0.0,22.456140350877195,21.403508771929825,-7.076886385574954,13.12715117950345,-17.39068871446243,3.60271865328321,29.109308252044073,-22.012122244630138,12.365428152719904,31.255661606148145,-41.9904361540485,-15.203598354623882,39.76445889528326,-38.13551573094374,7.698008647194521,57.79467680608368,-5.703422053231943,5.631273960739838,0.0502415910242227,1.8161095432004657,1.048288770017014,1.382081466853211,0.7077664745196308,0.3366511238691154,0.2121592257779499,0.0566932806571594,0.398824583167755,0.5614541356879565,0.7136777247581476,0.8836108243388916
593,1.0,1.7553384002895411,23.742309084328618,1.737751367967899,5.121724703071284,-6.999641393707257,-0.11108792761811426,24.076343727992654,-13.24555825485777,13.143920720996505,4.99983549190639,-44.90922076560313,26.483688192756183,26.51046029534656,-25.489906149752738,12.508260257292303,26.190476190476186,7.1428571428571175,15.036995698735268,0.0502415910242227,1.8161095432004657,1.048288770017014,1.382081466853211,0.7077664745196308,0.3366511238691154,0.2121592257779499,0.0566932806571594,0.398824583167755,0.5614541356879565,0.7136777247581476,0.8836108243388916
594,0.0,44.47368421052633,44.91228070175439,-8.100206134356092,7.070084792875875,-24.48574908009382,2.466708516581617,40.34910528270777,-19.323160692959597,21.695330613861042,40.33109780936115,-32.35787374315882,-9.336101775648808,66.6838107990896,-37.02134858507177,18.47526994334865,101.90114068441063,16.730038022813677,13.86221747606046,0.4132004667217666,1.237801100308043,1.7562599088680573,1.4579821853987838,0.6162855046979604,0.2431406631213362,0.1147263387815858,0.2960380215898878,0.5485030795135308,0.1849175438764491,0.7817557756784528,0.7074253381602738
594,1.0,10.71299312341656,35.4867897213174,9.102485191358545,-11.608936324813557,-8.897352404729396,-1.761875948598135,137.62060690767618,49.90552476948136,5.475760258571505,15.908113219833652,-25.971850745126503,6.269584569557541,150.96229339035955,39.32393799225724,-5.83425721287707,163.09523809523813,102.38095238095238,14.87595434411877,0.4132004667217666,1.237801100308043,1.7562599088680573,1.4579821853987838,0.6162855046979604,0.2431406631213362,0.1147263387815858,0.2960380215898878,0.5485030795135308,0.1849175438764491,0.7817557756784528,0.7074253381602738
595,0.0,62.63157894736844,38.42105263157896,-14.40677359435034,5.450577490724973,-22.778482930047407,1.268051807008952,39.90431516704855,-23.238366765299702,32.12343296858218,30.365938788409274,-25.72372205230219,-9.377226097138136,83.52935719747441,-40.10319820704276,20.08359234284709,126.61596958174908,6.083650190114054,18.006483672849786,0.3366102861374245,1.8386026652888767,1.7000235768249985,1.1114910642148668,0.7212868370040433,0.2614060925469014,0.3385965444445016,0.2625805977773782,0.5211642452259204,0.1540543574592993,0.790512105994156,0.7392608207292093
595,1.0,9.989142236699223,33.49619978284473,6.155010363062896,-9.251612223137219,-8.011847326034427,-2.751640412017231,142.5258064240669,39.966442562595475,0.4124616494465272,22.444425298937865,-27.11678739302269,2.257833691006106,177.13001368600905,21.35820085404454,-13.766699250018188,166.66666666666669,86.90476190476191,6.548353625353465,0.3366102861374245,1.8386026652888767,1.7000235768249985,1.1114910642148668,0.7212868370040433,0.2614060925469014,0.3385965444445016,0.2625805977773782,0.5211642452259204,0.1540543574592993,0.790512105994156,0.7392608207292093
596,0.0,59.47368421052632,23.42105263157894,-6.480361476057195,-1.2344377784317184,-16.133791178784882,-0.1738207451686513,35.54394394978786,-12.07507150604611,22.347539019428055,53.295982702613756,-37.44968512618707,-5.51743994521261,80.96562331833925,-21.869451882674305,10.509061056908319,115.20912547528516,8.365019011406849,15.893213142697768,0.3469211324789158,1.6138139276957868,1.7480319456169997,1.0080412109823709,0.6030222866372343,0.5545343800466899,0.1297498912409371,0.2439656941434429,0.3518428844242104,0.4695662415842113,0.5551175794210021,0.8188036149151636
596,1.0,9.536735432500887,21.95077813970321,4.442435110306064,-11.496211751766893,-5.900544579872625,-2.354681439779416,140.25645465933906,64.33397611326608,0.08587700085085359,23.411080224555334,-38.99859355532958,15.133787519022535,181.25135904824467,35.275350955348216,-4.459793890763919,163.09523809523813,100.0,4.641717200853579,0.3469211324789158,1.6138139276957868,1.7480319456169997,1.0080412109823709,0.6030222866372343,0.5545343800466899,0.1297498912409371,0.2439656941434429,0.3518428844242104,0.4695662415842113,0.5551175794210021,0.8188036149151636
597,0.0,14.473684210526304,13.508771929824581,-5.287567166125218,-2.5512976212544336,-15.367487319463912,0.15587091472366588,22.295860935487987,-20.87409825215,5.945525624002457,15.832554694386047,-17.494738386025855,-4.027201032378747,27.30528329240698,-38.01890718783532,4.2607258491656586,39.54372623574145,-10.266159695817489,0.8095348014072773,0.2907389506980113,1.3337198459625856,0.9365245245305988,1.082546115404066,0.9826280264690954,0.1184774146325831,0.6927110817673483,0.2620079679178026,0.3326221173665846,0.1435482150130901,0.4211544776181104,0.7957755866350615
597,1.0,6.532754252623962,20.41259500542887,2.7865881258891445,-11.488739658396375,-5.87198470081014,-1.4414601515294834,18.59681452023645,28.809505403140534,13.802099862259265,6.635826953601276,-22.852422531881366,8.166756298635935,19.53552540758501,27.475430039018466,17.738466403112163,26.190476190476186,54.761904761904766,16.770141333899225,0.2907389506980113,1.3337198459625856,0.9365245245305988,1.082546115404066,0.9826280264690954,0.1184774146325831,0.6927110817673483,0.2620079679178026,0.3326221173665846,0.1435482150130901,0.4211544776181104,0.7957755866350615
598,0.0,31.228070175438603,26.140350877192976,-9.38590528826726,62.057384479720604,-19.38879162966478,8.802691136625418,39.39486517975892,-22.07430066029191,13.154870954413145,37.684390770163944,-28.98916796516564,-12.39131996218572,51.753767729091685,-42.23990618341558,13.020848030427668,82.12927756653994,-1.9011406844106404,3.985633932010382,0.5173899283550862,1.378403341286401,1.0171832210568754,1.3956540198291651,0.6448297579723338,0.0545823333492208,0.2609589223110896,0.086608434189377,0.4482282359277683,0.2561844656376918,0.7864168593023217,0.6513082211642369
598,1.0,11.527325370973562,27.180600796235964,8.786490219089371,-19.748853027963776,-7.11335108282195,-2.0096749645427625,64.45078201089112,-9.94906519808797,2.783284882003656,7.021684108016335,-24.454000959544466,-4.015824803113521,67.99539111443566,-18.820740519195123,3.6788594125846785,83.33333333333334,14.28571428571428,11.778303565638337,0.5173899283550862,1.378403341286401,1.0171832210568754,1.3956540198291651,0.6448297579723338,0.0545823333492208,0.2609589223110896,0.086608434189377,0.4482282359277683,0.2561844656376918,0.7864168593023217,0.6513082211642369
599,0.0,24.298245614035107,23.596491228070192,-8.043997111977896,9.175870077773363,-17.818092301267086,0.31043834406836446,26.128523354203615,-23.124440744061182,16.428939898673377,26.572454546706293,-19.364434604663995,-13.19755274240868,42.185576074797204,-35.50213149057326,5.245532575245293,56.65399239543727,-5.3231939163498225,8.576695528794751,-0.0536252332768969,1.411707954395616,1.609736986126073,1.306133324053634,0.895039283271301,0.5299583289634661,0.2769838127686316,0.1211404746099838,0.4058268293923572,0.2383871542942615,0.6247965548828456,0.7641116919196038
599,1.0,-0.2714440825190234,24.6109301483894,-0.676614464362224,10.20059637699755,-6.251969438320071,-0.9712063247465874,57.68430470944579,-0.46156349761667936,10.790631148155327,26.051164370101574,-21.239587189894273,-13.882081056044992,65.48672300135819,-4.334728457269388,8.433742017267498,57.14285714285714,23.809523809523814,10.212100838139593,-0.0536252332768969,1.411707954395616,1.609736986126073,1.306133324053634,0.895039283271301,0.5299583289634661,0.2769838127686316,0.1211404746099838,0.4058268293923572,0.2383871542942615,0.6247965548828456,0.7641116919196038


==> anc/results/E4_gsa_draws.csv <==
draw,agc_speedup,agc_size,agc_defect,agc_review_tax,agc_review_detect,agc_diag,agt_test,agt_mask,agt_pipeline,agt_ops,agt_rollback,agt_cifix_speed
0,0.47867234583047075,1.6484067716110165,1.4024536796707765,1.1390764869130527,0.6146556567130754,0.631033473501224,0.32527678413440764,0.19114988783804318,0.3965413734968093,0.4723741528532265,0.5422779271879967,0.7068162512585877
1,0.272337772327692,1.9500352842746036,1.5603138376009416,1.2384441595553854,0.6440105866553346,0.3419209852821774,0.6957569463485043,0.2160856839906426,0.6486386173194207,0.23188846056701015,0.5074245800819361,0.6193798991999979
2,0.4556680379158608,1.3313093339728375,1.5260795802523228,1.456070924117279,0.9206700356973095,0.676223231417227,0.1753871025049411,0.2526081760066408,0.5822879957029549,0.2821444109013861,0.7619121785798231,0.6610349824585946
3,-0.17709842190019626,1.337122455859612,1.7027387657047142,1.3580294101991393,0.8298067852813902,0.5524409690114752,0.28117797258182864,0.2474078696431158,0.41967996863134394,0.22005376150962075,0.23284671533077883,0.7358194485346704
4,-0.09305566884222799,1.1683081049173671,1.6763528462934039,1.3010358903710104,0.7687303596727206,0.5431534418413388,0.5528656242610385,0.05648138350681965,0.2666470251610078,0.460872084909539,0.7772513887915047,0.8748962623545189
5,0.47433524768107,1.5924987542317166,0.8557538449897326,1.0041557406635968,0.7828944595274252,0.6896591909905279,0.6130898506801127,0.18031185802756405,0.205187020255909,0.3553844174123657,0.38100865679966944,0.8818521221198654
6,0.31443931043045087,1.7940446665694219,1.5695680460772738,1.0881410486888994,0.8803555708731874,0.0808312524780322,0.6192869794251368,0.14932822088328299,0.4414823346684929,0.4267868024226622,0.6993075520182481,0.8844713964952098
7,-0.10323900321324306,1.7059837665141229,1.0350297884629716,1.5351840283070903,0.9965586657959368,0.3964391838991177,0.6854974571672602,0.15006453093324099,0.2514115611280664,0.5636529676378701,0.4597200746766931,0.8671369954952834
8,0.3558043960995199,1.1234906584340894,1.615131848403347,1.0768891909702647,0.6199054642526268,0.05699888949578957,0.43209958442127316,0.1514644627569999,0.5947109534091299,0.4794455728067136,0.47495453267236665,0.5174423457894973
9,0.15215116848449267,1.6299057577298157,1.6348969883293751,1.5428056597109987,0.9114426578509329,0.45897186747468494,0.6467417994024107,0.03754745703354112,0.21030422660817397,0.45940143073877726,0.7923043536498724,0.735119395613439
10,0.525220627034217,1.0927206533937102,1.421713346550947,1.3234295517208068,0.7513910960312093,0.20176057537807637,0.4659519861585776,0.1699861108551387,0.4909332855692257,0.21688158140211888,0.7949644499313886,0.747003019830033
11,0.4672490125672482,1.442494657267291,0.8253973799453158,1.0721727315805467,0.9752699723206775,0.044046783126918565,0.2575010542707884,0.055250888132108496,0.42324630338576,0.4774661194949512,0.7547484091967622,0.6490264768484352
12,0.2313082560767759,1.8193163364321243,1.5599019158600127,1.5997943458515897,0.6581183366981305,0.6427623821049877,0.5114952810743515,0.1978095802071774,0.6228201448974912,0.4193368683194013,0.7048954561725556,0.5580759025158357
13,-0.07582960001880351,1.1145720563450354,1.2044095587968615,1.1940838338903685,0.6294360072582534,0.7935671961758257,0.47678612737975035,0.1889810242498138,0.41093465028731707,0.3951482484021055,0.25082431340735734,0.8920675487406239
14,0.07069617383047405,1.2578752560333273,1.673913559981853,1.5185995170840108,0.6207763421192605,0.7969995640121637,0.4930752518508612,0.08990965587421981,0.5873036992608299,0.5765340946027928,0.5304013981979158,0.6715338251870657
15,0.4174604717994295,1.5800289564080998,1.4362662098177752,1.2752149139699722,0.9152802240958929,0.7200672569822533,0.3546350611722314,0.05322115901277333,0.6878368062344928,0.39628752763399977,0.3687143768025055,0.7317200479812429
16,0.17493255138875885,1.8313431324750733,1.668442445495331,1.217283533866078,0.7315441847754425,0.3203432115276586,0.40865701796426357,0.20632165344704273,0.47692147154396664,0.33111461199675934,0.26820442841976355,0.5980634669451154
17,0.05923809886070963,1.57781292228059,0.992139000637426,1.4743776656323373,0.6862487680953122,0.44765779965073876,0.12683630124835277,0.1955472707634295,0.5739575824710645,0.5661532591890281,0.24760244227228737,0.7046531556512058
18,-0.16720683436438427,1.082948151092654,1.3005866206945778,1.4928892462702965,0.957803818839309,0.2743504579550886,0.20643073075782326,0.24214512981657102,0.5472565782283315,0.19897397952659432,0.506500385485654,0.797520720598208
19,-0.01765211845043052,1.8294927764910902,1.4654359039288285,1.3404839209523025,0.9946335059530806,0.40445500455768724,0.6768201363948616,0.29983917692373574,0.3112041775087362,0.15887582925758276,0.5922279893074058,0.8060133976195463
20,0.1776802572470128,1.2422619520774454,1.7580638222618754,1.5671557714843214,0.8169157929901976,0.5739739246895904,0.42744793620788635,0.10129704939266947,0.5413079997906658,0.22828528281334057,0.5581169775440846,0.6711679010232927
21,0.3887377348020356,1.8930228035812595,1.2367962326772006,1.2483490892752078,0.6721563670078607,0.3898146542797881,0.6587480681403505,0.21454820526471272,0.25049579058728655,0.5558913787364622,0.2958721959972518,0.5465788629897631
22,-0.0375942718669961,1.63076306022823,1.2028211541570957,1.3612779577522998,0.7528603579332767,0.7662388922685386,0.6660335460322087,0.10856619474984522,0.293934850009821,0.4208536662010197,0.3346791715218276,0.7753056516284919
23,0.4611956161307233,1.3449917288363593,1.6013061164984124,1.453832099375123,0.9394930208566298,0.30864007548628253,0.4391143432196294,0.23290244082006728,0.6754257684048472,0.13318314690743327,0.41900621391321546,0.6878385478875964
24,0.3925694818908361,1.719760508699413,1.4280998231330364,1.039963579918486,0.8026041692215509,0.7411272810055949,0.45626421473187606,0.04805815817657027,0.6589087480737388,0.5014068253873577,0.5823364959205163,0.7236304741914491
25,0.34914118986316195,1.2258776021746263,1.3741238209194953,1.3780678099807384,0.7728896700803902,0.07307891018064626,0.42355477930342744,0.2314372693264633,0.4877322578526558,0.12937446397342023,0.32922442590585155,0.6638530403468387
26,0.22630538679289186,1.5477105832844245,1.742734898468485,1.5906745207881994,0.6014857160416982,0.37111598896841835,0.5262327943329996,0.039241080163259154,0.26000563887110717,0.5201734493002103,0.5033836583368992,0.6584263362495126
27,-0.16604139733017226,1.7366543560413776,1.2953352867717305,1.4415663563968573,0.7650900585163913,0.060356623170984884,0.1945876135055397,0.1952841051848216,0.21303406704739392,0.30995163677469906,0.3712338778474876,0.8943348260790597
28,0.10615141694499292,1.324150267925847,0.9053882398092444,1.1453015920718337,0.8095206085458704,0.3261815130834083,0.4313159365368695,0.11423742997607544,0.5281580834970128,0.569114975574783,0.3999872790026586,0.7899246427577633
29,0.38553989473507794,1.2287700204352856,1.7342437918315672,1.283802011811345,0.6531404750058368,0.06331873507736632,0.2673754191721517,0.07968198507288976,0.3291110000538412,0.5806574509537348,0.6672342298054712,0.7964196746725087
30,0.051269654969350875,1.317362722411132,1.3953567665211593,1.2729835100215972,0.9564421948009659,0.22165176996844294,0.4349902622796382,0.18687835850555942,0.33716779680053244,0.3796575978244968,0.2293583301775898,0.7016883540334848
31,0.03820903237548462,1.0396760075462121,0.83098605131681,1.5892014213715757,0.9232065618249087,0.18056344424991727,0.41062316049319636,0.22357761053047853,0.31031275249947365,0.11982723007534872,0.5363959789572734,0.5971355454685289
32,0.13120371847850615,1.4048783541150218,0.8758143689950526,1.5039825370441207,0.6302483202952844,0.3876447402660645,0.19600500202940738,0.0042046624155114174,0.5296007424063773,0.23493054515407583,0.6523773060037986,0.8331325442203181
33,-0.07915665574573237,1.9879833750257951,1.2595848225082111,1.1858709286020253,0.6554133611574515,0.49302877255224165,0.525474775370611,0.016521056699130007,0.6339671052815344,0.4263366801724984,0.44826209270288475,0.7538198265618937
34,-0.03642572195703769,1.458687755868107,1.7391269504633662,1.2003831888253462,0.7889896567413794,0.6534615263939364,0.12096305366670515,0.12933259066065045,0.367241736444721,0.5964223573937393,0.6958361863593489,0.673578426911948
35,0.5294907617927123,1.6841849442013714,0.8126173578051523,1.0448734594022162,0.6602950608919311,0.6219812137712539,0.33563147997206433,0.10947594848205426,0.3832113025770497,0.20573693403303495,0.211208686027761,0.5315794449123674
36,0.06052859357455581,1.8141796961425805,1.1657310242782304,1.5269055619453509,0.6337595187326479,0.5111921379781781,0.6059178196181179,0.14118556888861802,0.2673210259212316,0.3522558197983837,0.6572277734197569,0.5862752715455589
37,0.1430437374655868,1.1451107522611381,1.4258337452379521,1.124256684873816,0.6393227223213342,0.5905973338316833,0.3193504477741608,0.04251388806083821,0.654653251722408,0.11622218755673223,0.4124388509504411,0.7887004519829224
38,0.5794036884516769,1.0432475535057888,1.6213604735373353,1.1754510956018829,0.9096829219383181,0.2412404131399594,0.1092137195690347,0.20594424934602643,0.20671443419182642,0.5027404666419297,0.7453512014712576,0.52206773013491
39,0.1281104260775287,1.6865490355218138,1.434977079787434,1.2969516218543444,0.9710406058638961,0.13159235113850049,0.45534137967845656,0.2550430657473925,0.3049500867897437,0.32321051793728767,0.702278577414474,0.7583961807314761
40,0.5211454095627726,1.9324793672501022,0.9511005840009485,1.4588262489250259,0.8939141000354547,0.18928428857615584,0.5740623367037329,0.24983355482102226,0.5495241250567267,0.16318210764534846,0.41581439738451115,0.7265977063963235
41,0.35229809162612075,1.9758219935252068,1.5621645851603048,1.0699149953538603,0.7502977656091725,0.7920873905895636,0.35732473259264264,0.09709271735941913,0.4316613582512466,0.5708270074452845,0.3450550082719236,0.6230077787022449
42,-0.11534634840928366,1.862988212820686,1.5513846410655685,1.5103352061411437,0.8046863917522061,0.5885059660641453,0.14779754403268197,0.02938253248867606,0.2526543490824448,0.5816308531723147,0.4056931215723548,0.6381478259069923
43,-0.08257789932244584,1.7816821542449297,1.5000794761708454,1.1660654330194413,0.8814951926091743,0.38469998656835536,0.3034221855564678,0.03243244177217201,0.4992146953489634,0.11508960579246065,0.46287543057918556,0.667542003084062
44,0.13797079308091864,1.85324702521269,1.6298976875415123,1.4643498078476176,0.9776140566328257,0.5095294126195912,0.332590441941195,0.1778140458975438,0.24605166256768218,0.3632623754590034,0.7595335223960029,0.598873449387378
45,0.4689457497658153,1.901980668331864,0.8413042631214653,1.5781270574486956,0.711317636752366,0.04651725382092184,0.19177735672536095,0.1939185185301052,0.5761611293687521,0.492167043072836,0.2671026015844251,0.5113201064989494
46,0.2054122442060088,1.0697140004014658,1.2281784754453717,1.0850638297702437,0.690850333184791,0.5140389571603803,0.4432598872774973,0.22262823450164823,0.5810338248035962,0.3622846763541113,0.2441130398603104,0.6109859685624639
47,-0.1893657651813469,1.8811836534495865,0.8641394947963448,1.2203229938050564,0.7257883247605715,0.23248065966273757,0.5956371216674098,0.2632378289258728,0.4423891610363143,0.29645735503222237,0.26337646972342105,0.5685997936075425
48,0.5319994770584209,1.4557646221517488,1.1191941187117735,1.06096451889668,0.6855501537572741,0.6715149110623777,0.16700621905241436,0.17742485858074705,0.46435099890292436,0.45346484809756316,0.6291109437428843,0.7762075718353683
49,0.29250454974420576,1.9685093775423916,1.5210683383954633,1.419400165389547,0.9686699823026566,0.4373570496327022,0.3991575984980822,0.04089528281414714,0.5674808019770969,0.4633595109639672,0.47083135005334115,0.8048045984137367
50,0.16751415904698852,1.0590783122764182,1.1849927018905984,1.3252679903609992,0.6923600834238817,0.5062555551473497,0.34534547271268234,0.27768022959161254,0.33640790035879525,0.3283091651932257,0.3724766604203306,0.7102726695820668
51,0.17407730260963106,1.4778617906653513,1.2523047490724848,1.4312523836355597,0.7304009727907717,0.6467100742223483,0.3635709839943616,0.003528405022472121,0.5920459626800028,0.5098953614049216,0.435544590481598,0.7483167598519566
52,-0.16469340429878015,1.9706374601580077,1.245872575221743,1.3649629710410522,0.8256899729671754,0.33826577007322045,0.3611417921873039,0.02122179017077953,0.6347534484882176,0.505766406043435,0.5878165497902371,0.5995074918440882
53,-0.028523263220280953,1.30420940501234,0.9657906041095505,1.3808961274431986,0.7606339091801974,0.3430327473839745,0.21057508481068593,0.10565973576443201,0.3402921630496506,0.10515633878033497,0.36222668335081054,0.6750429498688227
54,0.4501088539641301,1.4507604572938744,1.215320805224169,1.3200063148212278,0.9761187427052082,0.5604769386374306,0.38155687066757493,0.16030896244374787,0.23262152183768017,0.12843225718499,0.37773353259429937,0.6893792598467756
55,0.5078746176811308,1.0355852624766775,0.8573164205065978,1.2627552235926047,0.7356427157889058,0.41768366486189556,0.2515823219103477,0.2180163368270411,0.5859684112536976,0.19579438251209502,0.6132130320947441,0.5728500823076982
56,-0.09720233651051989,1.7439792110807293,1.6971389218819077,1.1476284703946136,0.6275037288739589,0.741648507435156,0.17916158253937292,0.0923065535005887,0.3728748331589867,0.16084848192211212,0.3975458799376129,0.6015506859187019
57,0.5805153161091365,1.5243351689422149,1.2266652669638392,1.5777712642860942,0.8418726628510682,0.2924742060089935,0.11274942783048869,0.07862680907391693,0.5134846198495151,0.16189011210429646,0.6988843583003095,0.6342090866507852
58,0.052359482845007244,1.1280538276482477,1.6555190911419415,1.3933385872393595,0.9772918851058273,0.2194209399497522,0.5730967498800948,0.027097511932653508,0.5845208724848687,0.5415917967504044,0.5293798146749047,0.865765328652385
59,0.2999244840646811,1.5396465780345887,1.1430054889983345,1.2055816738784149,0.8610821207339878,0.6675945146889775,0.5008674344943106,0.07329782070286633,0.6015495756255678,0.35627806966552045,0.5614822072011458,0.6034446887575793
60,0.47255766498360635,1.637177740856369,1.6965464718202328,1.5054240807445196,0.9018346409144964,0.15331951961217638,0.16300189485253552,0.16221569738999345,0.5444136771874644,0.318961358498552,0.3026201775344716,0.8439807611820105
61,0.2083504168996509,1.9787211091617718,1.2608508736091617,1.4774240252616888,0.7024874802157767,0.6928049521543063,0.47790242857740817,0.16097051194632758,0.5679096222866297,0.1981550994680727,0.4113034975313177,0.847046542815755
62,0.2897874858401293,1.3583468659198807,1.7316372216457947,1.2876543317510047,0.9903329760810189,0.5938280418619689,0.17301200799937,0.07053108173042769,0.26836890967049964,0.3029763712574569,0.3483308039206012,0.6567205800247704
63,0.03988879753542868,1.3428429589178454,1.548608362526282,1.2088263991252755,0.9508124873687331,0.7867917831264565,0.16234961562227032,0.0424326140445618,0.5369979694695307,0.4102067569202158,0.6661291230213049,0.8964666954212936
64,0.5123234439458753,1.5972640865005188,1.5271840179305025,1.5834947019022727,0.6222778831270482,0.19775037264139156,0.5902524473960106,0.25168898031035847,0.35130812615164003,0.528153557916689,0.7407668084485814,0.6274623663295379
65,0.14691000077158284,1.4937651125502724,0.961786017977027,1.5881074055051112,0.8386341710017043,0.5694755562082479,0.2986645290149471,0.29432724979899244,0.35586159753409946,0.14627987633570252,0.283232913780496,0.5427732937817439
66,0.3446695792317112,1.0626883073743159,1.495718779750875,1.4256381358378207,0.7432213140761266,0.4942753822344761,0.6504895266834654,0.13408483537231886,0.46625679325027186,0.209421610288821,0.6509222042440532,0.563278866261994
67,0.4089598119528816,1.760949345896945,1.640956631605528,1.3025669310201593,0.7028578852195264,0.13856823198255802,0.6988639069138303,0.0413431893697994,0.23904904063997406,0.5655548727830274,0.3300381020512881,0.6240082301524612
68,0.3079934983748535,1.2087714016160171,1.6128933415001652,1.2193487777966887,0.7585156808019252,0.469574994328531,0.46939613884600173,0.10752498170837536,0.5515407168874262,0.3174915652518641,0.29386056704262076,0.6906983215269044
69,-0.004306785135325175,1.311294845161243,1.0782303770887063,1.5582842737504212,0.9571328722354858,0.2531728994712194,0.10195025431668696,0.26099696422854113,0.4563573860783306,0.3381289801808389,0.24369274037962557,0.822444474046909
70,0.42652629400090697,1.4472129641413352,0.8193959491825611,1.4964176281376647,0.6574666273014121,0.5026191026312019,0.43373137557399544,0.2702055657111097,0.6534236072232061,0.35816862740430166,0.43801891162458684,0.6969370995309876
71,0.3965364275746271,1.7014993890204744,1.6221084791377338,1.0420706337363783,0.6755128276515772,0.19155130439500462,0.20338217919031287,0.17662956941120586,0.4828103949918235,0.3528940928931752,0.6439051096785277,0.7427970858009272
72,0.13726674012024231,1.7647348896600352,1.064615799543632,1.1878974810648433,0.9810672617461397,0.5761901597786453,0.5639806755454336,0.1610679822245492,0.6200740200673498,0.1223479960455464,0.26172079425750877,0.6703251789332898
73,0.24551386023409327,1.9461535684754785,1.2767066715178896,1.0683908542716318,0.7036518645586969,0.3919053727589539,0.5327247890670664,0.14414030897936464,0.6981502220505744,0.40991792744223277,0.37491105415646575,0.5616784995933213
74,0.21233923788822445,1.2886011514702376,1.1889623499193642,1.4620816148927531,0.9554508385960454,0.037330572247537205,0.41642090690614053,0.1700675072688501,0.2903952223939847,0.4975956756112281,0.5680293441745534,0.7242445814671529
75,0.591523960746859,1.774031771828706,1.2408016260512615,1.4076203847671178,0.9819974437084034,0.4348396008840598,0.5030600341423549,0.2675246906596218,0.34758169662482175,0.4503384709562184,0.748990734861049,0.6553968305089979
76,0.3346547442596263,1.976721920805505,1.5862238164627407,1.026868652682273,0.9600882707359674,0.7068128588350975,0.631861996133005,0.15698775002228352,0.3250172294432552,0.4019057637244575,0.38425119663474383,0.7835047034718658
77,-0.07010473735539455,1.1161672673721115,1.3296784232695462,1.1560860994336337,0.7047130177363575,0.7848548835454761,0.5697588205271502,0.2925867199930051,0.643908732726655,0.45798254670134353,0.20756629743693167,0.6814468452995596
78,0.40741659391375745,1.6647560575229046,1.2668425191061852,1.020221680986211,0.693554077901257,0.35005986453575355,0.6645448370659175,0.1497578267605494,0.33510257106386154,0.25204340756315713,0.42421850121283977,0.8423389503436722
79,0.39591955926043915,1.177537382190088,1.4425907676562573,1.1682716241522704,0.6926930582871847,0.3239697297259746,0.5074112347749415,0.22574756526447753,0.6994666645842548,0.5306786132398975,0.6907248378448464,0.7123424977868213
80,0.09987824005187301,1.3804382553566428,1.1854717524207325,1.5326726162414832,0.606232867103376,0.005979301222842244,0.3464281628198279,0.07700727618749423,0.4505316884396064,0.569283034664079,0.7289338934451524,0.7460016385059565
81,-0.046038266510303405,1.9369203649637963,0.888123958173974,1.4046697041635776,0.9392105251907483,0.3032967667329676,0.10293765539989183,0.22703202467679529,0.670847876262155,0.44570964691166737,0.6620194499267675,0.5375586428205381
82,0.35767234135017995,1.4413079262217205,1.2861470054976303,1.2067396633002128,0.6772549807482102,0.6607486979018299,0.4978172157857621,0.19019821840264042,0.46048468099335754,0.4560842202986116,0.76742003420105,0.7569658507789387
83,0.46386643612328066,1.1558899399636666,1.115741845477991,1.2556855706314016,0.6089147130288602,0.1630885841204891,0.4285029884467798,0.19432910308616444,0.5058727522747747,0.4652175351100247,0.29655657052983236,0.894873982151386
84,0.32142364684249164,1.715363563622769,1.715626231776255,1.585439879329599,0.792611936214632,0.7998028750067738,0.4429057682337951,0.21194869439149647,0.3339961153429201,0.22619850684532133,0.6395227917523532,0.7170748065134193
85,0.18124015215834643,1.6387941562628738,1.5028550917505303,1.4955407053437053,0.6501288790445138,0.4765300188996315,0.6735737529844917,0.10182083910935245,0.644584802166835,0.12559392573177774,0.6159460020330446,0.8021940048671192
86,0.1949536698462664,1.1962745782931745,1.5182591701713757,1.5479472864493469,0.6783240831169057,0.48868040646738387,0.17471729892401233,0.03153505578042737,0.21908026940075156,0.583081616088771,0.6314366253413131,0.8868795123194861
87,0.07017453573395871,1.4843065869220333,1.2078726414590468,1.5372307731327663,0.7800106074134956,0.6322818662162115,0.3675961125016589,0.11511200388608549,0.5202327559773332,0.547799576682033,0.5764650766883175,0.5091018282588902
88,0.31677317156747803,1.1411496643193044,0.9860795413728004,1.449202473259584,0.843843522518556,0.5352422129310596,0.5561630409470788,0.05794537003867347,0.5242303720650184,0.5555084102309086,0.5574849765515691,0.5095267606240546
89,0.11758925804350778,1.2128832962487857,1.384603253796986,1.2658115817605493,0.6426385926207656,0.31753709476597886,0.15033739329315424,0.2503253386086372,0.25775851300617014,0.34686131713122126,0.4713501617715833,0.8802746139175324
90,0.4877035179502522,1.2514962502188358,1.5390692018106875,1.2320104325413368,0.9008504157885892,3.4360067276373306e-06,0.3657296045391242,0.28638580601687014,0.6239002567649454,0.5535660626096803,0.35125576900738653,0.5579247862844938
91,0.024464232018720666,1.46931620752658,1.1084715494857849,1.1024694543811062,0.8211960869319007,0.6020742052836523,0.3979389780646091,0.21536903176995606,0.4178122960006707,0.48610930929319396,0.6458307148619571,0.6089547012754424
92,0.4524847667191771,1.1038572450124378,1.4766215559794835,1.5200588719356296,0.8602561379026363,0.026545890755609248,0.23887685018757782,0.06240040710965824,0.4685504692165076,0.3266641003585459,0.7366741824897256,0.5015020167057443
93,0.16976269125903903,1.533559057422338,1.6474234205342762,1.5923353369032274,0.737124484781183,0.7174336016625507,0.29758046514488246,0.028162334751463552,0.5768847936529025,0.3850229941686738,0.7349749908016028,0.5080684300197866
94,0.1587081826927917,1.432991320461745,1.4131419452424558,1.0001937784513197,0.728398206258488,0.2206390690298497,0.21620708228816723,0.013953036007486529,0.28334776035824233,0.4886837374408919,0.6649200303101843,0.8686062756618536
95,0.27431292739495117,1.367396925316933,1.127038139309185,1.5248005754688714,0.7126697988132562,0.4100113264730496,0.5449721747514614,0.22894400322055758,0.43537246375937655,0.36890122995173324,0.6548611480876445,0.5723307019351345
96,0.366272434920004,1.7918651400961594,1.2173918649945312,1.0864525723266845,0.9238577644136375,0.027102837765862937,0.6930952455494862,0.2745154318291339,0.6771572003146087,0.35691223281126605,0.41628084459685305,0.8480907392709186
97,0.49996243801129264,1.6447956685486722,1.2139273481505652,1.3399219021203317,0.6659990549195336,0.48064935260348673,0.4130079610429219,0.20772943709280448,0.5620071638912543,0.1393317138932811,0.4772233227213257,0.57821924441552
98,0.43107283496829746,1.841655054896107,1.0046533570815381,1.3903802598585884,0.9516900961332221,0.06670455492976264,0.6183166772746945,0.2363913720284057,0.43944902456648305,0.16878840210167753,0.5419656706452871,0.6302326823642176
99,-0.16261013321702658,1.565932364064965,1.0853827684386423,1.0191606177674282,0.8222811374539273,0.2555741110988147,0.6261117153411553,0.19285198841123258,0.44032905608357686,0.23408028496392222,0.608120443181021,0.6434581459594461
100,0.4491101997415576,1.3230110677047051,1.681739662803524,1.0584418936029554,0.752157803703496,0.581071501926746,0.6093791844415685,0.05070253130494411,0.3090316173323869,0.529079829357937,0.34132686255321,0.680604893328411
101,0.06710847831607086,1.8673924248625606,1.044345080623674,1.30448628430156,0.749972685295618,0.215336647611144,0.24904871882714216,0.16643873807104492,0.6155470450831556,0.13680802456181163,0.2759604618363004,0.8177364209719213
102,-0.13321980725595256,1.3407037853291848,1.3348050077854643,1.1523315177341038,0.7668077598425067,0.3815585319298744,0.342042593911,0.1302135962165772,0.554631701155037,0.1777682087768218,0.6209414333613745,0.8822009966390876
103,0.43363269611683447,1.5204478891098587,1.0914229817988887,1.0734993838597333,0.9304223089802397,0.28768210637767705,0.377345420126869,0.1425502310951437,0.25615084340710303,0.33507609091143753,0.45077667406481453,0.8318993275306585
104,0.1265818377335235,1.7620340794131515,1.3804721466717305,1.0076729884548676,0.7742672767235503,0.6946961095916956,0.10675811166035032,0.10017614536719478,0.6810516206040247,0.3997935275100599,0.39815499987761477,0.825393840389908
105,0.0977006372865763,1.9600251691889232,1.7491772051810228,1.0334304970640187,0.9794510463023212,0.6532018204876695,0.3567967907145838,0.2946307940378439,0.4813427658959862,0.1653110221017865,0.2907953320497987,0.6759828233333856
106,-0.09846214555230198,1.1756765836496417,1.718719176748775,1.101940708282861,0.8554456814594731,0.6096812361195839,0.48097512264523545,0.18082168761821357,0.6460474971799232,0.5314239382107886,0.5498431246910354,0.7694276778090543
107,-0.1818722765220884,1.2444199660534037,0.8789208246381061,1.1053808629251953,0.8064365952379682,0.5491264800806053,0.5060321437694618,0.14811967266355025,0.6006414715617766,0.3475010127541906,0.5357912807454823,0.6769045427471447
108,0.37418678561533764,1.8785400896295612,1.3870833441113812,1.0237820010415848,0.6021018187639336,0.16543973694220449,0.28263828588399365,0.13162555437129028,0.4519807374008267,0.31530231898568156,0.509294245569851,0.7685291635705793
109,0.5657745863085435,1.758522017732351,1.6455747625956292,1.450746362779216,0.6669881886278057,0.46323131178250554,0.15178706920181342,0.13290501696413728,0.3026564315858356,0.4908010268590598,0.4798758493647639,0.8307961633923215
110,0.41563573863801534,1.6342909251873716,0.888968574695313,1.4034334406669355,0.659250976332287,0.775139657173145,0.27827830850790936,0.2573513923904385,0.31935664871825586,0.32245711278930334,0.4021601191553792,0.6326261569376771
111,0.19819327049602592,1.464982176822523,1.3496611786436574,1.437049706732752,0.7864568820768173,0.27630397005362195,0.5201394594241603,0.14368906226503392,0.34120291675996045,0.33918946176161435,0.28277910042818594,0.5882655433848065
112,-0.18768631491024837,1.2272888935540982,1.1500292162005035,1.043444782795952,0.933296638274176,0.3748706777820348,0.5090188056767402,0.07823453879588455,0.6860094881935058,0.3068212759249231,0.6791814001671628,0.5282731059448232
113,0.44692744312693317,1.946815163422967,1.2320353291004986,1.2127500453696767,0.7575512154627311,0.3806141890837382,0.19223712571488089,0.08638955821993607,0.4430353553100114,0.5004556180772768,0.680148545397675,0.7195911305461905
114,0.0083785066539655,1.0243330320346518,1.0407746706879588,1.3109696153469028,0.9840150236068225,0.440233412798585,0.3237069730748924,0.2788004413629397,0.3302537628947505,0.32696411226894306,0.7646316816144847,0.6951723777558549
115,-0.15166780258722382,1.5516645249293104,1.4082913507792234,1.5879125650023216,0.8552558470982563,0.15016507898757014,0.2631750399412744,0.016404370787832707,0.3013473693314255,0.3492367402627554,0.34400098009003666,0.7869603362831252
116,0.48003156262432584,1.7454680959675746,1.4924730432464615,1.1915028063638846,0.9312492508609855,0.379597222428699,0.3953006788475343,0.2446110968217059,0.4593335035313229,0.4787985621158637,0.4838149317285759,0.7269467358895069
117,0.5015705332558251,1.218084238688642,1.7083132072500244,1.2828099528713846,0.9400493895131814,0.5367814161603253,0.24066024299954772,0.1763316108520305,0.6369966784199699,0.4701657753610545,0.7440070369238414,0.5937145896793151
118,-0.042528756890834934,1.509626553464913,1.3979837898356353,1.530723319584931,0.604819405242565,0.18949912168243627,0.27978706242280843,0.007695640837991682,0.6911740797544672,0.18209918582584717,0.41314133788671736,0.7859042499141844
119,0.21930821737636041,1.3613288635190781,1.795020856742307,1.497893444051158,0.8808945346338674,0.4215591168100569,0.6809707054229697,0.025868547037453882,0.4569276566099811,0.546352849871814,0.6288913574774546,0.5304005335440599
120,-0.12418293469087482,1.8474733994883117,1.3792123566930912,1.1196107997775928,0.6564247094680588,0.6910786211035302,0.300415790976517,0.14052186193062652,0.3134494415207143,0.4008545954871111,0.5758637102049009,0.50375694004137
121,0.5343607927939458,1.9813175520424284,1.4694129248509769,1.3763643964075007,0.823489074410712,0.34507701403650803,0.4266207773230626,0.2656987057526085,0.2736300770461171,0.3127916326630008,0.23114176233847983,0.85507295864374
122,0.005751443575314624,1.6161663006811584,1.7780640597260655,1.0709943458480224,0.7453671987840313,0.6780814247664598,0.6562835840386644,0.1659734447960618,0.284815026783496,0.5512479500748213,0.7791622315741713,0.6632823766742946
123,0.12763578560902905,1.4973582060250357,1.4549754610055459,1.5233394519443921,0.8469547313666174,0.6191224419850908,0.6442020941237615,0.19704876709044966,0.43339269797306457,0.12253068690878066,0.7438723873237876,0.6857169094803206
124,0.5438684404816418,1.202148910033072,1.7652590991915107,1.0414397862002152,0.6521840851015839,0.34579717076111316,0.43526578313800557,0.2070275945829715,0.29289085111098667,0.5938030522661321,0.3408273780148532,0.8084868696711747
125,-0.07271493111324304,1.5158862783458908,1.1019288319043188,1.4546789148598847,0.914045261195745,0.03261249965417956,0.23166391473944464,0.15631527433836945,0.4516172793259681,0.3369094827393624,0.6559950543791888,0.7989466339761144
126,0.10508753028655055,1.7231431487695281,1.6257222508694973,1.2643857562639549,0.7067165061771611,0.11479244176543715,0.26666024282515943,0.13139242975644488,0.25459958205106215,0.5968227366524194,0.6970370524189247,0.590653845211251
127,0.30621756699489394,1.2450972163866805,1.3069012898893002,1.0937543322249073,0.8046009732146262,0.685869733102691,0.25841084827901223,0.07518711868636682,0.6666239040999691,0.5252069241105758,0.3616259382029131,0.7911570862159295
128,0.0042127389880059485,1.5294297583045495,1.6943371799499887,1.0806632665944442,0.8008898993199993,0.10861992114158721,0.5190046088736849,0.26433003470876776,0.6732950139212931,0.5602708991080997,0.48741390336649343,0.52942998492862
129,-0.15569711838835237,1.9361212638149619,1.2356976732924563,1.1950275248916218,0.6076288588079632,0.09489946876615701,0.4373995146753623,0.11742694204445749,0.511749935091222,0.10696857753982711,0.6827432271248987,0.8676958762855356
130,0.31235088790570215,1.204223403230071,1.262793584892052,1.4244761204801297,0.9184264269069525,0.16185739919798126,0.1332948526984182,0.013043031420872415,0.3834599294719528,0.42335613449537957,0.20162853414469203,0.5777809279869488
131,0.3942120607130984,1.8977603977023452,0.9531475194986356,1.5289301398077324,0.7092674031122774,0.21247100153689963,0.364765952836556,0.009584903688064363,0.4141348738815238,0.2475474664794721,0.41009210598811063,0.6981910506947517
132,0.5520461376098535,1.9115007646145536,0.9137439731900499,1.4869114127074599,0.8880099195533148,0.2816987102323644,0.6089371820577901,0.2851477198877407,0.48359737801645075,0.5240671754244876,0.7164777588264881,0.5610024894923434
133,0.27691981610861854,1.7123582988757269,0.9750109137678851,1.0344962704097187,0.9034336424974266,0.7120349494879159,0.16417496695899825,0.12078430514682087,0.5012484674963775,0.5170814669163218,0.5285060714487066,0.5387009857732357
134,0.5277886208834213,1.2075579538022916,0.8476055959175737,1.4465844218309243,0.8856576896339119,0.4277288470442513,0.40977661130359455,0.0690369633044747,0.4824964726343939,0.2287771600597031,0.6233279311048223,0.773591584340737
135,0.2541629380233227,1.5407876858717287,1.3145092024500322,1.5450797529585734,0.8114482093126593,0.6494137019387727,0.3022257945153874,0.09494139826497576,0.6502161498687413,0.1035044867239215,0.3479316080088859,0.5343847517418668
136,-0.10854518116456802,1.0071901894544724,1.0240650778297704,1.0130511240017928,0.8567400795064652,0.2941096459205983,0.4792149275680966,0.05597179795160304,0.47801546423183977,0.25152250776026003,0.49036030376975,0.7555547095498372
137,0.2975582140495782,1.7264196364302442,0.8391146546113032,1.533529491475247,0.771161485989663,0.7038261025781067,0.6573150392471027,0.029890314333194903,0.3119556696324272,0.22519882183823486,0.7930814199153422,0.7619657045762029
138,-0.10043866824388654,1.2157046088430588,1.0533324562453585,1.0376836468929584,0.8718722005015064,0.5680701047931711,0.328538236550005,0.2262713265592269,0.3890429779248108,0.4352136128338311,0.33612104519169334,0.8744752193728288
139,-0.05890657307972569,1.3095844661568805,0.9103652646003736,1.1299819393949546,0.7447628337711735,0.6385823348324788,0.6498220094063708,0.205444584999023,0.42073909929205056,0.4489015085747613,0.6305318422643436,0.8519430417539402
140,-0.19249298378209004,1.1254094576810612,0.9673901173615289,1.1263886511782393,0.9054077875413692,0.559219544314696,0.29954272395144266,0.2281467934326241,0.3490548100983557,0.5581118109067855,0.2536764972179359,0.6667253105702751
141,0.3642102392009782,1.1008199592921475,0.801049842366647,1.469073068119339,0.6170543760676851,0.6350951402846183,0.4881483243575825,0.031167827954963794,0.6285919031000391,0.38801733410249795,0.24186928435855493,0.5358529693259565
142,0.30027133455987126,1.2236462287549328,1.512557759403382,1.2562826917952234,0.7722144358235338,0.7796441033473472,0.5316148655868216,0.21227920391313096,0.6817930569461312,0.4522241111834917,0.5168081576789013,0.6407264009681228
143,-0.10162304886920813,1.417897220315109,1.6244211001802853,1.3075521349206718,0.9172199096778979,0.7004633442170789,0.5757777057868908,0.22049389427433977,0.2789050507949619,0.22203945045056875,0.6835917545557311,0.830250344876881
144,0.2946816384083106,1.6812596246621943,1.6854978964076233,1.3629235314772707,0.9369844196695042,0.5195152418518953,0.11737540061541142,0.25660939512353287,0.29778076633301803,0.17525768936919717,0.584305671640547,0.6357604097480153
145,0.1907519692711363,1.9061693600996628,1.5455032225707441,1.5962483378038326,0.9060380487808577,0.4895071609615303,0.46845968766760515,0.1891630993739599,0.32093075838286506,0.2195752670975446,0.7743788132812888,0.8323773045375914
146,0.4232584448929127,1.2806791665193284,0.8508777040953603,1.3472093105786536,0.7061245220613243,0.46661491250425596,0.4365973657797926,0.026042899793887728,0.5172956428051112,0.25522225205158133,0.49580942441727477,0.651881510858732
147,-0.04390862564294931,1.1652406882024775,1.41043103609683,1.4936495899795759,0.8530624311682575,0.37739975606053794,0.2182088684807263,0.015231769904860661,0.37947679437765114,0.44781157906906643,0.4185284278869159,0.8276808494291393
148,0.5716649436865666,1.907818623961564,1.123156474294901,1.1062169891347104,0.8089946636209036,0.02140590951977005,0.6222899059728607,0.11363360754897427,0.41644911743363655,0.24678438544362832,0.3093068687892876,0.5512508386421685
149,0.4244275372396015,1.1091651231487034,1.3046816914231703,1.5568445368638906,0.995106727144069,0.40175958559536307,0.28959057500332613,0.23525344427621392,0.22580574907120088,0.31775351682559794,0.5975591662741613,0.8147087450548928
150,0.19601271295316364,1.3350537834601233,1.5651247674416764,1.0404849965715128,0.8344980040603903,0.19244595653631721,0.3698092923222638,0.2368297606624943,0.6415807746251602,0.5368012819971617,0.726680540500664,0.8564085273288252
151,0.30310664673805415,1.086407193087989,1.2538129738071886,1.4684082569218642,0.8122534835220016,0.028368273011194434,0.18163106547145608,0.1021056692338042,0.461454042640831,0.23953362086628308,0.6537560178508295,0.7952108936959479
152,-0.020912994842519794,1.9916977566137861,1.6988428498567618,1.514353019897023,0.6205294434694768,0.35885099949286203,0.1978165998288156,0.27938271791988634,0.23806800850246473,0.4806858799471396,0.6362330722147318,0.7146863569598342
153,0.3332557847569035,1.557021087522403,0.8085032731433605,1.2532257687820705,0.7310902212520011,0.4720849300285479,0.5597671684014576,0.17106793529715805,0.4367196950042901,0.268385745629499,0.39379025051000927,0.5060119239835422
154,0.13360767189197015,1.749578528856072,1.7263038316204897,1.290677523076483,0.6236034988797048,0.5518994621549833,0.12572605862277528,0.09552902722155146,0.3679048990148052,0.43416767580835136,0.7758858599433371,0.6234496380377192
155,-0.13335874534456016,1.1125053513299175,0.8832653329678541,1.274421022083209,0.8057832323417214,0.34727971781294675,0.24503653933041677,0.26493937697466263,0.5479205049823845,0.15227865707911348,0.24054647706922125,0.7030423669273369
156,0.3824100967891863,1.3880682699864841,1.4480878640229364,1.2451918801814013,0.7245454107869874,0.1856958517741884,0.6514337726217767,0.2869916052576284,0.6088889893908107,0.24607620757859996,0.4413993195524706,0.6163994685439014
157,0.161655777940874,1.4670823614900177,1.5742055230394163,1.0511435699748637,0.7612013401434298,0.6699347404611672,0.6704597004130992,0.0002468898856950663,0.5559453468642678,0.5739818583220563,0.7070743711221334,0.5661635346286049
158,0.26697097075538867,1.733356207109289,1.04956733067001,1.3650596758839475,0.7507701412311953,0.749722557978348,0.42112990888266855,0.06016023198840015,0.6388954959393702,0.24964928955495416,0.45243225146717697,0.8075357542696652
159,0.14502018565950037,1.3469939925977994,1.059012976394793,1.4652294941703985,0.6385627791092311,0.27308165455285516,0.27289465726947865,0.21114131288317103,0.6322405238776758,0.40029618607234063,0.3283528433243241,0.8203877498438623
160,0.22696175741668484,1.3909724700529547,1.736668046483009,1.0740237369929364,0.6975672503652101,0.12354504724749969,0.5427858742359365,0.04036065463807688,0.5181993502851362,0.27851558152113404,0.5739274046878187,0.5261343863341685
161,0.23942597705347302,1.0540324298472492,1.3092255620433306,1.2688620218116338,0.771672606217178,0.5026956275101861,0.6156993887918784,0.15581259111849463,0.22481453025795953,0.47377903302859903,0.6164745490867598,0.7339193453840218
162,0.07222288079472544,1.81016649578309,1.528997426021744,1.0219085098633225,0.9648016179806598,0.0881957564919952,0.38080182246093097,0.18453514228651954,0.5074639389281046,0.5406458177521035,0.4919241460893224,0.849528740021108
163,-0.06185195288224457,1.3738168782045088,1.347627717029445,1.0872158580694142,0.7484520205409473,0.09038967075684579,0.5467107370827428,0.1434374579566178,0.662656914072298,0.3121025051747649,0.5475931102413035,0.779431441253329
164,-0.008803773831207229,1.2336211707425648,1.5430200249538943,1.4210946536897857,0.7492398227386119,0.30145993388021086,0.3722201478609446,0.20201196359209253,0.24682130455988074,0.5491763462762619,0.33390296114206575,0.8228892820162685
165,-0.19483640135246091,1.1285072583764635,1.101235424287241,1.3846738041143831,0.7239586372915049,0.40778668046926836,0.31484229915592343,0.02096323721839746,0.6955164380233412,0.24334737277819257,0.5795742234769417,0.6288201984128272
166,0.21714521703737194,1.8497039930707673,1.6367091654843264,1.0177306200768073,0.9250584776042287,0.28346135106716147,0.398320236222358,0.06565960294617809,0.42419374560445766,0.15774711024272509,0.35579776123782947,0.766366351758166
167,-0.016285551671482656,1.117040584113093,1.572150918839308,1.5223069013233914,0.9355420608172971,0.33296231681588767,0.5936236178061911,0.2452112237749963,0.5459941136895343,0.3644806214872901,0.5508788406204567,0.7246815102333959
168,0.5150899792361736,1.0791792103977529,1.7728733282618396,1.3424009373967076,0.6542649536800001,0.45057899217046826,0.4890557384808143,0.12457912829570622,0.48553192982659077,0.50472880495539,0.2464482393838675,0.5423693557588999
169,0.55941903386971,1.35787119589655,1.7874597048895935,1.5044209908664465,0.7232169118067165,0.17889070176397787,0.30931666430044535,0.1387129349369064,0.5653649269982836,0.48331915110178336,0.20478489747877393,0.8930837317012001
170,0.12190868682844641,1.4606236348912245,1.7668692553015484,1.4986038340857524,0.8975868640408207,0.5443809483129922,0.20818057005628515,0.26747193464335245,0.25376551367778033,0.26252485408047266,0.6420981283788925,0.6121153342810178
171,0.22984226486702725,1.2216915696774535,0.9848361038386153,1.381448352269135,0.6129673675839791,0.4083119729270346,0.4035879108084971,0.043462050314594804,0.3757912716647096,0.47134355382840454,0.22487296912582033,0.5411147018958634
172,-0.09130822006957476,1.3921749356148263,1.1553010360453935,1.1996406463526774,0.717408219277913,0.4263673715733502,0.24148705721105926,0.06355157924940658,0.3621341058984448,0.31440528136367085,0.4409488363135212,0.8159578366309785
173,0.23579068458444646,1.3298006927350592,1.2443813392985634,1.267285939356645,0.8430215155462973,0.07372142260181629,0.4194764884189288,0.2158811577179013,0.27244652558293536,0.2001497430141577,0.6659877763633185,0.7511719157379099
174,0.5081628293382703,1.2953988653865927,1.4890621989068733,1.1905868276913203,0.6496641736394354,0.27876556152348736,0.5280235724213677,0.14656848886866533,0.5638921147157969,0.5391619011015971,0.29920598697517836,0.6529541822170167
175,-0.1056072100621731,1.9948003104429972,1.6524514564791395,1.4115734451259947,0.655204100634583,0.0711632279669784,0.6629274188056854,0.27662829809966655,0.2612944837537916,0.35031619755151644,0.4946016380119099,0.5916576061048493
176,0.24005346038671432,1.561128647759618,1.4978163668152698,1.214216071656196,0.9633656086012796,0.774511654313865,0.37810865079334366,0.24943702328065978,0.6051903418870148,0.4586456850960464,0.5604363030677465,0.5758159209787366
177,-0.1193129921207397,1.0559639494276558,0.8841496217956624,1.2573856616725367,0.8561616824453269,0.048693023611044856,0.26445789332706826,0.24781046755746436,0.3789220900925645,0.17495580982216857,0.6880994438923793,0.5500382704540147
178,-0.014832376049565221,1.159351735815843,1.278947552404542,1.3982707065914446,0.6645228147393202,0.19961372020610998,0.11589510915033155,0.25964917530567766,0.4291073409948948,0.5720651076806326,0.6013232022017014,0.6464308074008615
179,-0.1309720187287623,1.5428916964789257,1.3166197967287463,1.5724281833249623,0.7544690591028336,0.47066959086018856,0.14115903176945488,0.13677133468202005,0.2098204208995519,0.10623695823108917,0.40116042246956496,0.5828684261999155
180,0.46543836352997797,1.9620528472287782,1.789002232423016,1.4711479278495483,0.7199424533783177,0.7344945451367826,0.13517235917394246,0.09105389711555001,0.3314610886587251,0.28810481661616233,0.4041681838070316,0.6134856125625932
181,0.1788629667241885,1.909032846760724,1.1738128222840187,1.4422692228373393,0.8035051807896774,0.6736416959776196,0.13023767373421685,0.022745222725698122,0.6964501311937829,0.42448096322745676,0.2267544902448755,0.8792660520368276
182,0.06282971080511834,1.4902627157199078,1.5811377821389474,1.1439962362166511,0.91638671091844,0.6463100216015466,0.11073317572657768,0.20143991991416701,0.241298771956937,0.5350076352721771,0.2332878857836984,0.6352557871784721
183,-0.18448866199466987,1.0286996552875904,1.3178021524770789,1.5750122168239349,0.9320743886132348,0.13595869740991515,0.47150788292288837,0.09199731207512986,0.29580424606162914,0.4869932631569057,0.7314720415263654,0.582457776534109
184,0.10292750907078413,1.9853192889791933,1.4186674897341771,1.3500809815491175,0.605590071712702,0.5723647706603594,0.1379595931859084,0.1193643753501831,0.5151971450133297,0.5911645109549553,0.29848837285925206,0.8622146765168057
185,0.22187087527155408,1.8462690948415659,1.6070395252401384,1.0317120837317681,0.6661720261736146,0.6752512391122807,0.10072688910914793,0.24308931009647142,0.38983539292236224,0.2832576878061448,0.4065634251666377,0.8238736751391388
186,0.05562545431792604,1.0841973157450808,1.013702580423305,1.3364073351714802,0.9463708024559457,0.1779918352332902,0.5929677747108251,0.26852142675305,0.6190833566783032,0.16992019442673253,0.5950979407250504,0.5699201011578947
187,-0.07673341316933174,1.0040106666183624,0.8740140774484514,1.0459150505939208,0.6822015640565612,0.12946202534993265,0.184105505895148,0.061164484912187775,0.24417186905996835,0.2732730628367553,0.45780390228524687,0.5671504222403974
188,0.5965838887206971,1.4298815959055116,0.8143523381042137,1.385566137413888,0.6463682905135182,0.3763503514162116,0.5356860477753478,0.08348093707334325,0.5777842984673576,0.5673482684090103,0.5630359919927832,0.6483370457933536
189,0.022259444000861967,1.621791808167175,0.9718965202979118,1.0945232599132837,0.9076105313024186,0.5378924307580832,0.5185725263017644,0.17958067783516032,0.4005098780918174,0.4605853061414841,0.46768428127858697,0.6652679282267276
190,0.017402254512591586,1.019849792072318,0.8668359692821528,1.4785599097328512,0.7954492064714186,0.038220877263405006,0.35990147082189394,0.05384964799047075,0.2756433951257764,0.1456754452182542,0.7051893072971258,0.5516841544054832
191,0.14166940602386274,1.0510066473496984,1.1380358503821506,1.414281857318529,0.9534796544614428,0.09771452576442846,0.6256077402333319,0.25875914040216197,0.5629512417489944,0.33196493203214306,0.34350376578939845,0.8035562442894697
192,0.47051949499218043,1.2054145159642145,1.338423657144522,1.134738903130781,0.8897995456357763,0.5424353105167208,0.5688913412828348,0.21665194108635108,0.5794370953086296,0.2807739475001833,0.7968624197436844,0.5419562375318205
193,0.31983191825139107,1.8738231169993749,1.0292531418939386,1.21174454787149,0.7788897616536495,0.7686735106502857,0.49434123484035286,0.1688674802159758,0.36937781143559645,0.2639437364122766,0.5015366909615739,0.7136300918891434
194,0.49609016415590806,1.569894402900861,1.369503413596707,1.1368142693210743,0.8780874765043374,0.02362586701898968,0.4517096652835708,0.17535258104128676,0.37587136719230974,0.37146877840363135,0.265681910604293,0.8862067108008351
195,0.5361342315960484,1.9444473340840767,0.9178002941115704,1.0183966810351732,0.8731879588170379,0.3152203217315121,0.30865506701279544,0.19612469078005865,0.5789846097222737,0.3777823698312798,0.3158243916648272,0.8172704947355462
196,0.032647856445497225,1.8767955067213187,0.8546573909359628,1.5972123401630332,0.8647894443041473,0.6144899504831589,0.48167750892151606,0.22231648576649723,0.3649524371219619,0.15446351340464226,0.25545882224664024,0.7620003647797002
197,0.1994511531443331,1.3968208779016966,1.037900796068501,1.3156253767378203,0.6812504602359153,0.606880656954055,0.11191394450482356,0.047080448401662624,0.44567351761463825,0.41391888256341935,0.3786712819677591,0.510333756954282
198,-0.05530544763992987,1.072413875151466,0.9616537057321564,1.3672379434074418,0.6685284502851213,0.39959564894843996,0.2117718943888974,0.16903673757071158,0.49894210334502587,0.44121730279291205,0.5458296064915908,0.5523752046139264
199,0.48934867118916375,1.6191824314464864,1.4714120327858713,1.4450207705657394,0.9912543818604898,0.3397963827954577,0.4017559320336631,0.2402453102175579,0.21814122352792586,0.4746901330997285,0.37971056583677343,0.5804149641565544
200,-0.05748640981871339,1.5758061571089685,1.270043814302032,1.1963249050230755,0.7735929859068704,0.10969910327089692,0.5970161571142618,0.29164533931723613,0.40704179461493684,0.41256119699771665,0.6140641888676934,0.6526183972922878
201,-0.17172551031483724,1.2687038715759522,1.4563871731932347,1.5530890279996925,0.6150771344696618,0.39482642690501046,0.5145561802441084,0.2315645091869058,0.48852502927398306,0.579495085358024,0.44303454334583503,0.6364100611509202
202,0.23360032499491162,1.7312686005179936,0.8950621396483052,1.375029659622958,0.9431452197382936,0.0998179437529356,0.5210323019059713,0.01599390755420433,0.49785712202544635,0.5743642968625368,0.33262463766020384,0.7370072195037415
203,-0.027738065380951415,1.2739026575752197,1.0660569459864035,1.0321941177979517,0.928136145778809,0.22494492308445718,0.18374546176986467,0.12580974210916226,0.38196313920909,0.5035073108231399,0.3132591612806753,0.8525296460739729
204,0.5007611980974547,1.1695194824953123,1.1169785553506038,1.3747278897866015,0.7266156007071272,0.34032253282689623,0.3550928687542072,0.24409235539550783,0.35272479687121716,0.10155887782017159,0.5334033775745944,0.7063335335116069
205,-0.1287610479958461,1.4351904890578333,1.0690094455938193,1.58126796776663,0.8681646933435301,0.6618298431111108,0.5040467420173419,0.25800396335880993,0.5081158254691343,0.40380640396952006,0.589192611909847,0.7940988672628699
206,0.23295758835112113,1.827358142117006,0.8857124116947425,1.5342939349294935,0.8196036224843359,0.4759205052916062,0.6370435246020915,0.02361000765923596,0.5388636671081595,0.49588989211519696,0.27366907375354244,0.6590095128800086
207,0.33560292169740796,1.1642714648065655,1.7901544125341475,1.521599682007495,0.600664991401443,0.17501929356159426,0.17261341521530846,0.01100720701326713,0.6265648874648744,0.5504665013645259,0.7196285569556369,0.6395768218034074
208,0.39089031402697666,1.3998816044291305,1.3122444919818665,1.2916412697117872,0.8073224633617375,0.06159275843616231,0.38222853481131236,0.05910102635204252,0.6795865346064187,0.13480682556655463,0.3898102174047392,0.5234486636418154
209,0.18331446189523642,1.648025496332846,1.3832065681844994,1.1790989853409843,0.778581551369798,0.3581695460771464,0.4453420398197224,0.04629492159995271,0.31727143223699417,0.21029308818844974,0.45354566155241577,0.8757648225889676
210,0.45976082615869734,1.8858177638757967,1.45253896188098,1.0590040470136595,0.7420095808460716,0.16672841626607424,0.6897355382602018,0.012079676341787382,0.6395412038274967,0.12491388458704081,0.48932005742907886,0.6181538512950449
211,-0.1751407160454906,1.425612490777335,1.1594729269804593,1.4884833137885254,0.6454010690968105,0.7450043833087748,0.18784689774013813,0.14537019442073795,0.4743596127687471,0.3364374129152085,0.23489907982535285,0.6272135743384065
212,0.14898800214660324,1.1206007648743426,1.1909199407477342,1.5067659081923797,0.6651396341780504,0.24199095857859848,0.2953732909938779,0.15295036237973833,0.6064652887885855,0.25061317707614306,0.7980851453744808,0.8884778492328073
213,0.5043186242193649,1.9230849817709152,1.2125477154257491,1.3569806668007915,0.6136852322648941,0.20405807235975668,0.47321936971111034,0.12221084166586776,0.30198530413999897,0.5070166098281864,0.5256348159956918,0.5658127171069813
214,0.271253386395756,1.5188900852198968,0.9258566458670546,1.4722071384820916,0.9029075726082972,0.24783562277307622,0.27430832314087666,0.28744852747659794,0.42738065819753923,0.39030098738850016,0.48683600163706997,0.7852346224711414
215,0.08254273324522077,1.967462552906626,1.1330348386733404,1.511262713252071,0.810956896342551,0.20648828977059033,0.5981127614447509,0.010179236218809654,0.6622792702781131,0.32531013197210434,0.5716978336499967,0.5219506318334243
216,0.5671439143847665,1.2207897907767382,0.8335785082046705,1.3573704194501688,0.7400542387233592,0.7888681447392212,0.12778355457912677,0.2972566998503979,0.6164232164654433,0.17307161876940602,0.38338103753785835,0.8335626934246192
217,-0.17874596595252598,1.6729339471089002,0.949839629654445,1.0281561109256299,0.992516795079774,0.07467450142578944,0.6364483778796517,0.1896591840354951,0.3430562766334915,0.15163727913542813,0.20969835330980707,0.6774576220161674
218,0.0014079333025106278,1.0478244566785269,1.4991810698189052,1.5411498588056673,0.8752266845605887,0.6061900163841352,0.4028240209694648,0.27376675977045356,0.39752485413449273,0.18548790487570743,0.33104581915268105,0.603073320745774
219,0.4912583503585883,1.086916722469214,0.9129083099419757,1.5551107896411271,0.9717754805899688,0.00345345176266721,0.5869787057961335,0.22772705109489808,0.6529559555968955,0.2948197488780756,0.2021037779815423,0.835223870872551
220,0.05702366090387989,1.1976434970477492,0.8067784082369995,1.5614143677632208,0.6104756817005006,0.2612138681306216,0.6831025817780447,0.27417257035789866,0.354348698996786,0.28529818742346713,0.45132749501263253,0.7844917372579123
221,0.47640372059886354,1.1818099095371077,1.604515325262659,1.1443446751301873,0.8355166484094703,0.7762150684424923,0.12366798172677015,0.2468114743245839,0.2573053478356807,0.41745558895242707,0.27654632342996494,0.6561256209800543
222,0.217746086665509,1.353602143794013,1.0109615046409222,1.0057505437812733,0.722515472941486,0.639311994476803,0.4293590000938816,0.001069842130452055,0.6428695271054652,0.48142668446566483,0.39152727809076293,0.60125898373538
223,-0.05250398167332401,1.7807668831520944,1.5164202498202406,1.4407841985347314,0.974477383125461,0.7976167895682035,0.19317411390617503,0.21083698664870695,0.5615333312186999,0.15053151384010138,0.6476547734811156,0.7998498026636902
224,-0.11865735213570956,1.5620698394975565,1.3889443639019423,1.20360484307723,0.9641760069786943,0.755515998001202,0.627749218843427,0.10091802690716889,0.4672154804795004,0.1264673964139482,0.22277121163785152,0.6764343866886913
225,0.5222373616861138,1.462171821452696,1.320058194592176,1.2352946858293923,0.6182853590162455,0.2038068037451808,0.40623106828690136,0.17429080513830758,0.384775086234156,0.4851728114854239,0.6786618288319068,0.8294633562616136
226,0.5564449039257358,1.4546321849732604,1.357536538709325,1.2949547197524418,0.7932374234371637,0.23784859878393783,0.5011026121852252,0.0016936950555833717,0.21149228596506162,0.27011008426543315,0.5721841648549805,0.5124557037623623
227,0.3749684731580833,1.865741048872335,1.5095806366690483,1.4790077897448604,0.6707731105112444,0.024626962157744313,0.11380433918761255,0.09324866346790289,0.29474079997154284,0.2925491083429649,0.37686602974877187,0.7880894191679115
228,0.24424303954044663,1.2981389246839248,1.3330703152579428,1.5936424614375455,0.8662128661853407,0.31417797888447,0.6359897356741212,0.2824079091046828,0.5393029330064246,0.5756798981671091,0.6758995240462831,0.7426383369262816
229,0.3464247566192293,1.956175833367697,1.3193089640435987,1.3436553368055004,0.6869907711370462,0.06994813625845266,0.6453870490740654,0.2549796210104438,0.40265826859949116,0.42081676307136096,0.32233793276107314,0.6066766232135564
230,0.4463832196402692,1.2306878209524381,1.1795885278517804,1.288527273162485,0.9607124543728807,0.15822754275996864,0.13617296385250457,0.13814057463663476,0.32384681683044125,0.23751545292815635,0.6895563291350431,0.5145474451678289
231,-0.1374463187080625,1.3514964202034263,0.869971666465154,1.5026226597699845,0.9919057816611229,0.5268174732840153,0.5846598755363631,0.022486432039682983,0.28737071766793804,0.35486575554779143,0.4032555370698746,0.8358466601145367
232,0.16313753392524616,1.9314386382308637,1.7978336481684103,1.5430396091590652,0.8692500800804775,0.45413852375216623,0.1465807642154337,0.2250300619205168,0.20601193771464354,0.5628177970990317,0.28996233554125317,0.5908558640976795
233,0.2597466548993492,1.59878549842306,1.7763375109865827,1.4439669483521225,0.9581165624127215,0.2885304888078329,0.209678651593039,0.17354935446774952,0.43308602446715616,0.42993594025089776,0.44723670693858897,0.7501373698937512
234,-0.04943425972048748,1.8955733646908115,1.1611228336005501,1.0245194721305155,0.6251257048763852,0.33437104606650164,0.4242460756053088,0.187537745155752,0.6135351630596513,0.32849700509146146,0.26972386300450674,0.8689240735590138
235,0.5958241533502686,1.5729271434707996,1.1963540532793506,1.499798967575509,0.9863671845667746,0.4114716875584731,0.19053392234308558,0.06485879018070465,0.3034136650906669,0.5258935517649679,0.3926065753033732,0.549986148028169
236,0.36699367740388594,1.265098021916867,1.6766857875745964,1.3270838532992688,0.621712625748007,0.6029265920468739,0.54748398071513,0.2887822739032863,0.21179345054533644,0.21303210840483075,0.6875381771012099,0.8263016258943967
237,0.28131597647548645,1.751670486583177,0.8921810221186373,1.2529411226172402,0.6718143512388512,0.5265089703255331,0.2853255128543649,0.08561891890065097,0.252028722330515,0.4319891045068328,0.2152504745091912,0.838730609696771
238,0.015147623814167538,1.139814669502733,1.4395341194525004,1.5543499869225517,0.8456490043252523,0.4675868279670871,0.522154571449981,0.0056435873718109235,0.43765558734373294,0.3020804497101181,0.20611398042585374,0.8918494467504222
239,0.5096790901741004,1.9208954665144378,1.1943291175378254,1.4487548959817667,0.8903205239637719,0.3289197798903789,0.31584328874314843,0.13604868211570828,0.3264324121984492,0.5886900862184525,0.67656396273011,0.5951210791507
240,0.2076036957053562,1.3137363180612547,1.2066530471744197,1.4631810134478191,0.7478345807989633,0.20736928412042707,0.24472271909270998,0.08432408739717222,0.4498938428515755,0.19076875957513612,0.5778964125029976,0.7823480012042544
241,0.07532116969654151,1.8559478770074809,1.1968993649315058,1.1537316705361362,0.7768454265047886,0.31066528618351263,0.23003749905092263,0.00481222042090373,0.6215975674524807,0.587704147212771,0.5523146379231939,0.7025182194732407
242,0.43496124223960114,1.3211189993963357,1.7824905311794121,1.2772620808933248,0.9620405505918763,0.051421793709014146,0.5787310001741476,0.2092603791327252,0.5163490041517695,0.19648973999579708,0.6463635697378135,0.6604902994628821
243,0.40060413908952824,1.4089302259776806,1.2195390651020606,1.490153613818199,0.6322620498916883,0.4296871799087149,0.45250277979178855,0.09947115414156664,0.4281295912972132,0.4469841505463512,0.21745323834061198,0.853640506182588
244,0.020894400128200902,1.1931862991027071,1.182434837084593,1.4180976264372984,0.8693904267284862,0.11298782820288325,0.34784921106596217,0.25636927390804976,0.6034550041765376,0.14674983899509084,0.24860773055047186,0.6820392716294057
245,-0.0935666445602019,1.798074887009194,1.0319200538044224,1.4940343212780447,0.6286764061586192,0.030647536705260155,0.6524554969945902,0.04658918584396415,0.27063405391526174,0.5996185033987538,0.3069369501237017,0.8772046708205232
246,0.019876366244828386,1.1625720057272224,1.6061125409134887,1.3358095235688718,0.7679102880280116,0.1817053174470561,0.5827443938366587,0.13582088310573673,0.556891479603971,0.29156366581392973,0.39480696454498754,0.5599879824225205
247,0.0937038265886222,1.933748482073225,1.1677036867145445,1.3384209738966055,0.887678677646627,0.464103184826893,0.22570927563223234,0.059890084567661456,0.5532775519739013,0.2239914708900675,0.5383922337885472,0.6173048962909867
248,0.3768776673953725,1.4444690504115427,1.6418691675473789,1.047921138879483,0.7903758865589792,0.040222894267475544,0.5776086713367753,0.109508533827801,0.42155756036857295,0.12336426309539258,0.4220060417897463,0.7832414782541668
249,0.25016030389185373,1.670733604799344,1.371161300335317,1.120753936530754,0.7213609971969069,0.7084580948866566,0.43023452645894544,0.23010697197446842,0.5052455873859336,0.2525937203897326,0.43217024303810864,0.7383844935162577
250,0.28335146284267954,1.8028763825230978,1.2923249156725012,1.4027475163991547,0.8006419696645284,0.45479919229857624,0.4388720317402932,0.21275263744713388,0.44467335326386787,0.48807491197561814,0.3149170588185214,0.5977193882609095
251,0.1870393038371882,1.789538464073511,1.720799988003639,1.0894690182759157,0.8177582219427562,0.30596494811442576,0.6234439505428742,0.2884918465204163,0.5534841823444692,0.15299441812047868,0.4858131172999871,0.8738171455887983
252,0.5729579612281377,1.0907999644420006,1.0539597314755238,1.176886550247155,0.7820825091445205,0.13647103224737697,0.6208321779797987,0.21730844893422688,0.3385019216132391,0.24885847964646046,0.7181079727987265,0.5339909007716677
253,0.04204852877347537,1.0766874322211035,1.2214383935907485,1.5631472495998988,0.8189423454564961,0.4572434582442618,0.2732112334001027,0.07499890122258264,0.6943082077566594,0.2885287667980736,0.5052600084356693,0.8489846920233628
254,0.4747160480874442,1.1439636189876208,1.2486626698145853,1.1080187369165075,0.7869416579451844,0.16120288727516957,0.10741660291946258,0.09373395053382251,0.2799990896791891,0.14829081774633956,0.2859093504395829,0.81267643075121
255,-0.0018290634576426379,1.256161181891634,1.0083899951418154,1.0355899952832477,0.6916320328645679,0.45086038969202147,0.3751349689475728,0.23400480979407817,0.4094706789678134,0.4616955286383063,0.35706037110367705,0.7479771595859883
256,0.017181184837287866,1.4313043560394876,1.3059825957566833,1.1323100231002152,0.6403466703547017,0.25098491119900784,0.3055822933732747,0.22976596149186443,0.4251482010801535,0.343846879100278,0.48108659280528815,0.7057319263144011
257,-0.15444182970311965,1.694711234692792,1.4307493082653253,1.1882800096486539,0.8231535020608678,0.6151124605192752,0.1384652464482115,0.06820194224956785,0.5383221313056905,0.38019341050591804,0.2595769351207382,0.8640508057810137
258,-0.12582923053475562,1.7249499869858242,1.457488164870397,1.2801200441193763,0.8161567030202905,0.6560792523686427,0.26915128496577123,0.29887130744327695,0.6024264194810109,0.2136735650664867,0.20099907806930223,0.5350829579613738
259,0.30146849717109664,1.3722410238886182,1.792847109896161,1.5696063936079234,0.6265804205636962,0.1395458564082281,0.36002772750078804,0.19979075796682352,0.6304993072075642,0.18946039381744456,0.3586572607428066,0.8705734470663922
260,0.3277694602756244,1.740933308865769,1.3416763174947168,1.0837331251107136,0.9660176553302691,0.5250520091956444,0.45327807186736846,0.08248787964675654,0.2999720822835551,0.2650365970425015,0.559649699039737,0.720581856716271
261,-0.1043580027512948,1.5829532545188671,0.94205445890942,1.2244128195932533,0.6476641542808355,0.21653078501884912,0.201060667455665,0.2638964178694159,0.636320025030727,0.13047459381728146,0.36574777585232826,0.8507882273104388
262,-0.09005257125491489,1.608878277058341,1.6914079168364733,1.204238517784268,0.9592549388828928,0.4146886955951544,0.15241619596296965,0.01725460774562353,0.31750086986724957,0.47532835068856427,0.44218995439264225,0.6073417262578447
263,-0.08627297807711475,1.3322330698961753,0.9217726754777803,1.299862398202738,0.7184636853908021,0.26890437905588577,0.290784633226701,0.13940073290766972,0.22950778018958812,0.5213540944267833,0.478987094928349,0.6599347494568545
264,0.28233512317963577,1.08898295988148,1.774327467487018,1.1169281562100517,0.8790549631829769,0.23136967180865187,0.5613735368999054,0.22423190289246248,0.4974511558229449,0.49522337427220353,0.33927199168117383,0.8731564170861317
265,0.5463425946356462,1.1490876368116978,0.955158383800601,1.5607400382437218,0.7568899588635417,0.35101275304995294,0.30706869750996113,0.14168262029275758,0.28195911645955335,0.5984478295690974,0.7667215558477174,0.752962766086519
266,0.07950494927598578,1.1321606563790305,1.3901942500932845,1.0640449970625117,0.9735244646103367,0.6943231772623641,0.22456438761926378,0.28390830832037994,0.29103144481593396,0.4529880969911658,0.6918340685745887,0.5798898253039777
267,-0.0843057935168591,1.6046309463207682,0.9241752073896862,1.0033500845217656,0.7560313744635294,0.12620733344852514,0.41701825911531376,0.14732489521287753,0.44662287513474097,0.26995153151676243,0.4078400904979731,0.5858767766760438
268,0.18449583317861012,1.5836842693998303,1.689417453246406,1.4058804440827197,0.6814137420044624,0.7394176284413405,0.6246575201971675,0.16828506097252077,0.31888326689812024,0.32056982391302125,0.42627716299829765,0.6207009718898109
269,0.20472700815287076,1.3885227479158386,1.324209191557889,1.1090451649208939,0.9803791272043619,0.27472562256724875,0.4824019459393558,0.18334240472128907,0.6886701222056637,0.382488153305905,0.7504608642229502,0.5839481647747373
270,-0.18917049664511476,1.3629718894845626,0.9195134305911065,1.4597367515277069,0.7149720946146263,0.5792500531990681,0.6775305695896078,0.24164458931908214,0.3052806809991913,0.5526025239734228,0.6682978348212137,0.5922548091750315
271,-0.06738434903020749,1.2792362777763646,1.1726241846632879,1.351198196650755,0.626845871812009,0.5157800778049966,0.46436425687194893,0.05291716583580452,0.6142935148656918,0.21826722203235607,0.7010986626428075,0.6550616278028952
272,0.5863615151111685,1.948629034863341,1.2971951352847233,1.4016085682255421,0.9139390440493648,0.06803016191645764,0.1559264728440214,0.25426797879885793,0.26465045496403206,0.38846906054953745,0.5906842706389716,0.7325522222586647
273,0.21506161320424816,1.5911065168252976,0.8730982479657514,1.434251828008887,0.9384204975914441,0.7602850436720168,0.1311298396533796,0.2901042651340177,0.3974931346234034,0.11304246249747185,0.7560225609323579,0.7932547561311831
274,0.22892259079539584,1.3462385706334419,1.7412840421376559,1.1304603321040514,0.8479821306643249,0.34816450406139254,0.6870793938954468,0.12386788437067542,0.3702545169412649,0.47320875338567336,0.7474965882258731,0.8985751709775995
275,-0.18662458047490166,1.368802175758429,1.3374671361386636,1.2787169139560177,0.6885295199792767,0.30706148458804267,0.2551312412597643,0.10529258104280988,0.3995576861418556,0.4048610429867353,0.5623622002650275,0.6257694530141139
276,-0.009521596807871624,1.8376174411225508,1.7285947247790034,1.1800282102462196,0.7115242212211075,0.3309967719341877,0.34985359497294677,0.29929898874939825,0.6220086275145689,0.34084175184955523,0.3359510414740405,0.7637010428015596
277,0.37859289383809364,1.1513700367291702,0.8105865883183017,1.2491680462777095,0.972312614286876,0.008766519511889538,0.47257763939625375,0.2600884437101512,0.30700025152619237,0.22116982591739195,0.677743064620604,0.7934297874680665
278,0.01408682022844604,1.1904006865141858,1.0279461468491307,1.4611265508345372,0.8598496214543738,0.14782141545473104,0.35827511756360675,0.0489489851606996,0.5705040388816363,0.5393870288909635,0.7175498109487133,0.8044360416859839
279,0.11221418112213355,1.3855364583570886,1.5639759656980026,1.2271409427353406,0.7384955656809088,0.43310402908818313,0.6410729603774787,0.2936781281364177,0.476094208884482,0.35093793796248673,0.34990573516513096,0.6660336156782996
280,0.023614156598417146,1.378084764552462,1.6139441006377575,1.2076010799366785,0.8797750184697813,0.49501802686293933,0.36677316406501637,0.17566849555671668,0.36415824926940776,0.49115400907572226,0.27819943141630826,0.5172251731508991
281,0.058602745242865684,1.807897223843494,1.6024891063495907,1.3466648325274297,0.694726635754642,0.6049471316217335,0.6481617009271216,0.1461494364963164,0.5930095502910122,0.4837365508439747,0.6921977186156526,0.7626772911066887
282,0.25494671147968245,1.2772711346628858,1.2089621622573452,1.1170178185771642,0.9657108834725606,0.28556920613789916,0.3438154932395433,0.039862405145140285,0.47242490513677293,0.1921178587359076,0.556750490489154,0.5152045987273304
283,0.516962263490663,1.6255372652703528,1.3353372670193724,1.2440477533813246,0.6898733658293613,0.2663770718095044,0.6900953252476004,0.12733620773368098,0.5995460971379941,0.2950656886958155,0.38675284112832736,0.7656170180542226
284,0.32343540127140585,1.8846359602886271,0.9002706028050055,1.1381285616124615,0.7388283949008284,0.5411420102609521,0.37396158434059534,0.05431326185670752,0.6455018023814879,0.42756297830703605,0.7353966959357603,0.5559644748658684
285,0.16430113269010677,1.7472209459961427,1.1046936096869115,1.0758959498538219,0.6045060811292513,0.039918486663661254,0.548109311968844,0.16434551357067784,0.22370624284645355,0.3870762933219225,0.31859700368746285,0.7727116815849402
286,0.3179672004843865,1.8087033466147213,0.8159548084825672,1.5662557706318383,0.7272336797444812,0.0766222997648463,0.14948693840357416,0.21028090091013418,0.4366424317765106,0.19359790468526383,0.34634409547630224,0.6741347648646632
287,0.5607782448100214,1.4385499060402482,1.533516183468842,1.527404466928679,0.763541739229954,0.25050078047642327,0.6308729757840755,0.006197852594426456,0.6574669186436142,0.4400115631203604,0.3235055893036324,0.6642726360316706
288,-0.12170242621652672,1.8637753728720048,0.8700007317298826,1.1158653834059713,0.929634526097072,0.5174445252369659,0.48463581913036213,0.25079091668052567,0.43428099509760687,0.3079930102252267,0.4367985513340061,0.8440854639218942
289,0.554890369546619,1.326510882108383,1.3264735756197807,1.4101092203961587,0.98307907424525,0.7321862331329769,0.14872819496263073,0.13472568616665387,0.2800979349729899,0.18778676253623233,0.36305190827493794,0.7922167819371926
290,-0.18372056608100923,1.8438875436196467,1.5776319940558814,1.4132961651787523,0.8954288278322788,0.6255901642608656,0.31728277660015236,0.1850438151721788,0.4471017440065254,0.5016831153330431,0.6855658649565501,0.8652147968961732
291,-0.17456706306931086,1.43754548874045,0.9300806607395105,1.2284136330226119,0.8019852595880357,0.5990103064300292,0.6346963366241805,0.08385392404419112,0.3129229576902032,0.3002061362092081,0.5816945432098247,0.6884420681197674
292,0.13484919675118018,1.555656249530049,1.599773240650054,1.125040307584203,0.8370611066714909,0.0047876389102365045,0.2968204104126969,0.11837638945640248,0.3736533233217698,0.24000665329423018,0.6215592914583973,0.5531574046651115
293,0.18938655121868414,1.0166261480242382,1.3438443118656034,1.4678406090548608,0.9445397382074235,0.6640065176476743,0.32216015773857554,0.2175097685045809,0.5882434730803119,0.12669124059141482,0.6107842247410888,0.7290575139212931
294,0.17211698669558,1.7913661950996391,1.556245307952813,1.316888693415652,0.9695796841999751,0.0656338705647228,0.2653799108732343,0.2734442781557086,0.35859823100289173,0.2309672172655045,0.6735340181396654,0.8288834714107851
295,0.16047847288748435,1.137433046740012,0.9591048934395816,1.3122752648723965,0.6511659799706175,0.4788075942189333,0.6551915415606895,0.17182287583813008,0.2875250145604573,0.43959946699024466,0.4310221054813891,0.6853018871553253
296,-0.05621017469152892,1.181271298376386,1.583802324317406,1.0534251658592055,0.9002178156058533,0.4280424196481516,0.5383260812465196,0.13991554647367221,0.49392688080192837,0.4156215441132196,0.715311981785717,0.7180728406793511
297,-0.06416782264481621,1.7678715237159923,1.2809072025841135,1.4817457447650628,0.6255734293551771,0.5041726211025329,0.6386085005436019,0.2268851013294401,0.6597186668730662,0.23706381705484292,0.48079742757003807,0.6294974966615084
298,0.04665374387246629,1.0567266512395355,1.2481616112130522,1.0571510442287537,0.8675343011296308,0.017615141725514778,0.5967103215579705,0.11950169366709049,0.6332456060406487,0.4335400816467575,0.5223847229786422,0.6886730348090637
299,0.10891797450880025,1.8215374933869244,1.1478626309992788,1.2159066239821064,0.9366412825950804,0.5088562434410824,0.5501335076443459,0.25792631367308355,0.42361632539441574,0.1886382190496143,0.3203199218091629,0.8370397859139795
300,0.09056961674567521,1.1790359286129795,1.1416154617613206,1.263963750367246,0.8133218080410675,0.49908394727795574,0.616930014572033,0.1987245867086239,0.5348306124913951,0.35949218602398225,0.46047884059845723,0.8142091437796803
301,0.5869660969097394,1.6737902766700659,0.9643659039127734,1.5010415386969362,0.8440457768122089,0.5220376621523621,0.4611513211327707,0.1789599983652732,0.24962949400621604,0.13547512219785834,0.30575504393205494,0.653674925130931
302,-0.050764655396328406,1.6029021188165704,1.4906489049290808,1.5645235197637488,0.9245025224277713,0.5005392839115615,0.663047728837789,0.017643932139919535,0.3163169216594936,0.4987005279568155,0.44475675979260015,0.8118568414637377
303,0.012877484824402041,1.8762807139953137,1.0018283910000094,1.0845833723498244,0.8138064584958035,0.7542320994347351,0.3884070390988964,0.024256991612760046,0.24001461544239971,0.15562230965861834,0.6817552041992292,0.7552154494419978
304,-0.011329606621595184,1.4811394044047277,1.1359516755776264,1.091886345411126,0.8517387182748795,0.30443110289250386,0.6024145285125548,0.018045974965438905,0.473612184960118,0.3733752499762767,0.7658320150728248,0.7220601954469168
305,0.4386218611589399,1.002051021271138,0.9911889222460962,1.5591816607058975,0.8642310520873191,0.6486878425133851,0.20458451009453937,0.08759794589000867,0.4041933177956831,0.20889944676223562,0.5269494058143296,0.7722948387228676
306,0.27799449830175427,1.2847828363746974,1.3645959540419184,1.576881288041273,0.6760905253106642,0.2782415885998012,0.294739394727067,0.20047292512081144,0.3376584987800776,0.5151821322824789,0.4399958303930007,0.6378025336396276
307,0.5847149850451869,1.9262058245235538,1.4632037853725137,1.5449484478257502,0.6850501365543125,0.23589912558603776,0.32029359955390513,0.2592951854154219,0.2033237407005627,0.13606770602708151,0.5938804196409356,0.699860610009828
308,0.2577513989542071,1.67941850472394,1.2875649220056118,1.3879971147195536,0.8144327713394464,0.08404679806593346,0.5532568114587308,0.12312045377438667,0.5263663092469272,0.3053657786444507,0.5373915671203573,0.5322792642545715
309,0.31060422532744286,1.2988300186918527,0.8441461755555464,1.1372778530117853,0.8388320002713446,0.17678287024384207,0.48769641457256796,0.09955362528983469,0.4538405614714625,0.21615170676864945,0.21229876341277232,0.5328922630341559
310,0.5064623479228221,1.4866333373238958,1.658284986400878,1.19230422959525,0.7809974458012061,0.21826938496099924,0.5621903251655334,0.11855630020875824,0.2589862420177611,0.462773841553228,0.7497907283909797,0.5848570741802431
311,-0.1415844349597256,1.1219212664425986,1.4840127417333249,1.5865064974340148,0.9080281832677949,0.2594630362675041,0.4125708834865658,0.28347042701023906,0.5893756985268895,0.22722001309659626,0.35640740447751573,0.7914402728065951
312,0.25658059665328564,1.2753081966900317,1.7357361192369325,1.5748143151182523,0.904795723827444,0.41878934651282,0.5241777923588946,0.038947098071707084,0.6517481189880647,0.38925751756013727,0.3905235667703534,0.7710500740129049
313,-0.07113024510331883,1.8567413836250066,0.9390710938434563,1.2406756134986885,0.6033585523195323,0.2699128378081938,0.2195681814683422,0.2349151008813908,0.6704135469174748,0.20667182889729335,0.7606591358834143,0.8093551355990787
314,0.592100567266697,1.4985878911005193,0.9735330596840822,1.2013293148845605,0.7085943296612187,0.1972926496909397,0.22660595634083194,0.012673546327694069,0.5454316492878549,0.5789515885419835,0.7392265713827482,0.7455062006129026
315,0.49449665703820606,1.0602725591663171,1.7333141353103585,1.078056528112847,0.8262995479334448,0.7721150741059817,0.26852769549640304,0.2557188742443092,0.6025592778336875,0.10799127177719328,0.3850405624018569,0.8662890670148075
316,-0.06342977133988725,1.870297969179112,0.9702811360891183,1.1481559630458984,0.6413243849924151,0.08703663558457832,0.33094971928508876,0.05037540381554168,0.33980352278300624,0.2584698359650206,0.49907415555925994,0.5622563507383121
317,-0.14664827375912823,1.9537217975070402,1.2985120545965667,1.234367703686302,0.6843960265725981,0.5631109184753647,0.11614443443141545,0.10624694702564931,0.5803201852510458,0.19735998859946863,0.3646899293259559,0.5928194033855678
318,0.40502364231920324,1.0123814549634975,1.485516630033783,1.1826306351257723,0.9345618832182508,0.1729317975990878,0.23486033984259733,0.03510418898426778,0.34496409011277146,0.28698890015323897,0.2522813897261095,0.5368286925011069
319,0.2532654383898833,1.8888558067821337,1.5900740460685996,1.0665121816533816,0.9878239772527049,0.21007703878846412,0.6604767690573748,0.07100989087972029,0.3453435860720657,0.11087315437279073,0.5105256750768581,0.7781482256958883
320,-0.1720414724073226,1.9388361002324963,1.4882696885177618,1.3972285660286532,0.6378030515525489,0.2666870452547164,0.35349037916131343,0.09886126792018546,0.5976156133983932,0.332811525639077,0.461966545330724,0.564939402476988
321,-0.08793709193682815,1.904946123105193,1.0398004961792264,1.2305207991783564,0.7413473856295356,0.04994279013747222,0.23349652009632713,0.24861233803790453,0.3612472105729114,0.44258211382122814,0.4584433349367954,0.7589082813472761
322,0.44468371551871916,1.1740799663802366,0.9806631146690692,1.090303796322796,0.9220433350411343,0.1545109486900337,0.20244956620741164,0.15760793288872824,0.557811424070543,0.12000302426395329,0.36009402180399036,0.6930930061306086
323,0.5754993717087691,1.0411621274595353,1.0577084264548895,1.3181925847708758,0.8448942624644521,0.6234744635333181,0.10522952834516841,0.2934201862436275,0.6940756523088394,0.24178291618390796,0.5175415206265424,0.7874493035548091
324,0.4015778071413934,1.660446899947458,0.8997093870380886,1.4383681192091353,0.8914035985813482,0.14310217489971114,0.5764318292053864,0.29548709434591425,0.6480135424544267,0.3615772279111331,0.7112544058610211,0.6116420414462457
325,0.5740677562242587,1.5376468594553694,1.162684687111548,1.1315285836041158,0.6893258440579599,0.06478272661402,0.3293947461366869,0.29086935871260666,0.5313408860356502,0.3990118520305126,0.3037639010329401,0.665915961913492
326,0.5987160097895892,1.5940890568360477,1.255542122742491,1.2738543446016568,0.6189203913577002,0.3856889216718656,0.1851153196827171,0.05154368945447474,0.5954209342986656,0.5955795186664772,0.7212929892710132,0.6338817125587557
327,-0.02521200445273719,1.1864231019740188,1.2689363656077928,1.5076083353384553,0.9790606626045731,0.31311192247393205,0.5275269510937891,0.28556465050671687,0.6350701507864782,0.5772741621324642,0.5806840250237574,0.6625049693090026
328,0.30924968652396084,1.3713519412524788,1.5799168046711598,1.4440042685089054,0.8274780737817096,0.4842373661883983,0.3895085339265405,0.26845888964277836,0.4803384237777335,0.37628428772951694,0.3872619364257569,0.6953770380609438
329,0.5502041802912212,1.0655028211677222,1.0789421675928916,1.333462482223684,0.7094323359924719,0.28028307114044465,0.25305214899581396,0.11202023762372615,0.4131117555796615,0.2581827305777923,0.5940204374173806,0.576584661471572
330,-0.1975220165888423,1.449480157659025,1.7807574577641692,1.113811678872281,0.9548800450803321,0.31617977638225403,0.30198505328241815,0.2664903855307857,0.5692817770174217,0.14154237870422887,0.6720894750506342,0.5051104733934957
331,0.02617368251754776,1.731872543114316,1.3629182563875504,1.363230487665158,0.713789823158848,0.636625613943376,0.1779067385615382,0.2457880906881838,0.4064718202439624,0.4114620026898934,0.6718618707912427,0.5957968480936912
332,0.18888474475650846,1.8257860440246,1.170760516045137,1.1402114158417775,0.9024925635187853,0.36408124996540475,0.4223014036899083,0.028949611112496207,0.32218570352045567,0.1028977402212086,0.7105781521030194,0.5448257906604032
333,0.5703481637833709,1.3385325327265716,1.4006164333181703,1.428837628981423,0.8583806974366692,0.7236565793434675,0.34125838866358493,0.058164854596088826,0.5729999737301846,0.13363601244509796,0.21634197063980137,0.5890629694350377
334,0.3607384312063197,1.2730284168308814,1.2733302693777608,1.5003098967666042,0.9126587505753677,0.05479653741295898,0.2714276245942933,0.2371975977863784,0.486199395909389,0.2835328088525341,0.46578798228959856,0.6992847153894012
335,0.11371121456723027,1.8347979174155244,1.6723867424058767,1.0091867309442484,0.8933203445161628,0.12141100327121426,0.46370299593814723,0.033237588735910276,0.2001083623128106,0.4974016738106789,0.7066388234873062,0.6086389084258153
336,0.1326309539840368,1.9295108201630697,1.0625080742760653,1.0961293770051594,0.7552702836555465,0.6180824933785839,0.697845015207689,0.08526951358852221,0.23671995720925212,0.4250015178819697,0.28792215825827144,0.6445489062336427
337,-0.14315839553298745,1.1538495515265452,1.4600977075338082,1.3603098318336135,0.7993893137333804,0.03120700042134278,0.33675544667441215,0.2616903449392207,0.5972212241981547,0.5341348216800106,0.7975588346361395,0.8528062923914587
338,-0.0060207552045881685,1.401662755132992,1.2220436722757386,1.5950891681203831,0.9092299398155181,0.10603677967832754,0.5604871367982137,0.11482395257867675,0.22687307477067525,0.49357424693411145,0.648079379770029,0.7328817513719572
339,0.18616277818786975,1.3154212795596916,1.289033737056545,1.366218307628103,0.7169174889528683,0.32798843820506757,0.16998164240334557,0.12823448997064213,0.5028443040223496,0.2033928428700981,0.694155032395546,0.5384712282431747
340,0.2874645206659309,1.7025237550135217,1.2638731265146894,1.4767960444715063,0.6832519117283011,0.3888706302033201,0.344229238982433,0.06183195147970391,0.2362920084058999,0.5617583237958105,0.3109305123377234,0.6721194521136187
341,0.32646215405529316,1.6561668793008593,1.1699782126724112,1.5391177417359587,0.7558796454732113,0.5929305615756378,0.25665408598889894,0.17839252429618577,0.5188840472915061,0.13901222377124184,0.5480609563057337,0.556493474648084
342,0.5232156039279587,1.0708154219295063,1.153353252673146,1.5367234744286207,0.7461143140230415,0.4867087231183428,0.3914510047201166,0.04357798369306338,0.6840203300425037,0.43818377232025973,0.588182941647224,0.6177624225222581
343,0.08335501188580852,1.4244091458860386,1.5443881942593065,1.4291400697157115,0.9526541986765772,0.4143047228885525,0.31381237090531994,0.12152661674788935,0.5039735267846528,0.454862162862368,0.46416747363855937,0.8465732191993219
344,0.11090685449916843,1.6889354030859458,1.0258718870843744,1.447548335432355,0.8378400860767183,0.30062848153416666,0.33459946283166764,0.2384447766808854,0.47280539216032,0.25403691999095535,0.2375957401059799,0.560359061740556
345,0.21132176699190702,1.014189496813084,1.2246646663326213,1.1412404325551069,0.7059673638913835,0.6445595416923174,0.2831241357998605,0.16376560817329425,0.42981241618879373,0.2681855609855378,0.3242674740938804,0.8556203150812356
346,0.19429444971893928,1.9134097305578284,1.4377013408563308,1.3791473428368044,0.8398054021505099,0.6116571695646288,0.4833205786214849,0.03429728600745245,0.6851165297156991,0.5243443981956882,0.2972323981937715,0.8100291123463541
347,0.5475653473912423,1.8913305856583174,0.928425375081939,1.4826665497069293,0.7939157524927457,0.6986188787938269,0.5659876886154237,0.003276234942990746,0.3957404418976078,0.3679795634450752,0.28072089484484164,0.5739056413084215
348,0.3978319316120314,1.7761903545417839,1.0157234849208767,1.565791565716177,0.6992145599687161,0.36713659263519327,0.3927857511511379,0.28025378825158415,0.45557414072680563,0.4081377915608565,0.502085418734846,0.7129853880362846
349,0.13870267955558585,1.2831398894498314,1.082860211096102,1.0488309761574317,0.8828168540131713,0.11173643716750677,0.25441300066132483,0.047785959862181794,0.2285677220469934,0.2968153751699645,0.497732505182094,0.5066880342931581
350,-0.1909497585066482,1.5224618979025513,1.1239230989410705,1.0295487580911218,0.8496295205175128,0.4489891525362847,0.5029621507353526,0.18351094471222998,0.6094429587240637,0.3039749844168669,0.7572634151631104,0.7046826096743135
351,-0.02271830879189901,1.2596105756391673,1.3534350967431283,1.525962983524507,0.9268897683428903,0.2905581498409561,0.16060862538201534,0.10731845817375656,0.4223002440825384,0.10191516879394001,0.3967147241931961,0.8058857039439133
352,-0.013944689876446537,1.2011230176113505,1.575380439352609,1.5624368808073177,0.6698072780285955,0.7294719364232598,0.4469690094461938,0.08863789077866109,0.22237250356149157,0.27683600381873513,0.637891705354902,0.5870506472819387
353,0.20312536137404297,1.589970097124256,1.3313302556377868,1.5158853662698504,0.6981822978935179,0.7438221870335836,0.6040709370108435,0.19308375141511494,0.5288527495454749,0.3968774217969181,0.2810642159747422,0.8859389756512949
354,0.4513069131975324,1.6992908805680829,1.1521496137868765,1.485986341317854,0.7978795595678452,0.015502821400791325,0.3908197049784511,0.27508343975711996,0.23009652609340622,0.2744357433783131,0.7220506787861947,0.7438322812747784
355,-0.13693593723747377,1.567738655518884,1.4135638924019245,1.570419085332947,0.6120806738445023,0.3244355690724106,0.44072030040031107,0.1536924281033257,0.5224400508535573,0.16004230891630256,0.6224898298087194,0.6685545863776895
356,0.5942321247140423,1.5448706469386568,1.7538499239399612,1.3282712801487957,0.8539493592093956,0.3732322560770642,0.671108285417846,0.058811080856419624,0.575566058286035,0.308495326131749,0.6352831299775636,0.7285245581733047
357,-0.1477569030993489,1.383234567952105,0.8909740345630242,1.0279945250684042,0.9177912272548907,0.6283543924321702,0.4980503842430226,0.09623660068949173,0.6826894105595094,0.12151328553123224,0.7149604218486068,0.7715453563890878
358,0.22511319678869895,1.4057754545455228,1.2840363913617976,1.31378592331142,0.7409083530100453,0.4312163680063697,0.5999048706916936,0.06785924545406744,0.3875018421828559,0.51972610499936,0.6612869719996732,0.5181768278599216
359,0.28924807765322563,1.7656869275460385,1.5818866692877869,1.4360113253932463,0.6994277265101019,0.6852198682589457,0.29106976438603005,0.24808141788926708,0.5830388968859164,0.2810434093515296,0.6444453635068375,0.6791861125614598
360,0.08540670508677944,1.620863441846803,0.9951286756168563,1.4528859393813969,0.7777807784417271,0.7370671927369173,0.3167583078235615,0.14208864496963644,0.3917912054390946,0.44442307819449123,0.7249014448319324,0.5961328158167524
361,0.3376534102939805,1.1028628279141708,1.7130877649815228,1.355596855330061,0.8027920001910064,0.17088488505512325,0.5493987194159875,0.12500802274941736,0.5505414730854168,0.5185313315331138,0.5964651009610824,0.7577274612641904
362,0.06908976252824683,1.9173395920651322,1.7447931197957103,1.1592802877284156,0.9472610794042801,0.682293257204866,0.42570609826027794,0.0969152388716772,0.349529568366375,0.17202672479909759,0.41726073803593794,0.7786765523407937
363,-0.018946120284051904,1.0744961851745658,1.6510076713133244,1.1783948053981443,0.737690164559396,0.4445395411972106,0.3524736077633238,0.037444510421663614,0.28540715913678394,0.33042555274610386,0.2512474648640426,0.6617563304902216
364,-0.11455905994158373,1.119144412367843,1.4724352899396456,1.2096159877085617,0.8629865394492315,0.7645384233724611,0.4924749026679348,0.29778531350480514,0.4383610670213668,0.1839294128972249,0.7125786655413855,0.8283830977139952
365,0.5488518249234682,1.6692054642797873,1.5193015400846301,1.508044119466359,0.6627227753274629,0.7635672351930217,0.24617172480940636,0.2031945611432182,0.37716710008660614,0.11185315046492482,0.5653352764609909,0.888738577668342
366,0.14567336601616626,1.6868180790985399,1.6667316159845151,1.3835575997787095,0.9896768249048286,0.10215048924249066,0.15982284405039737,0.07601764068598446,0.4900961571822594,0.5109731951181025,0.28499412992791406,0.5026781713656149
367,-0.04409271938498466,1.6272035717603723,0.8203274312599476,1.1621102528459863,0.7591809558852604,0.7520076508590123,0.33748668884112054,0.11550536432454522,0.28255528649206385,0.2364756166556205,0.26601790183774754,0.6730266050185907
368,0.12086333889782269,1.2917688553423043,1.521748877594459,1.1637723843527386,0.6796211733522769,0.12115505922641959,0.24339505330956138,0.18811620212366584,0.24408390292910892,0.3137446906101766,0.4730546146953559,0.7279968459371824
369,0.5106944035288807,1.2357928733692232,0.9941872939685849,1.0524232571093228,0.8307860695400574,0.4460307753292212,0.543343814142418,0.014723310093158769,0.41423804507064993,0.1865858100136963,0.21330844030524002,0.7802933942797872
370,0.18198456381957606,1.772250589030886,0.8769593101025958,1.186868433694431,0.6311847423015694,0.1563335413612584,0.47506132343533736,0.11267109862201632,0.24521122423233369,0.285922853199177,0.7955384891499819,0.7344433240787387
371,0.2798529211361244,1.157534641026563,0.90195657600129,1.400058760770373,0.8102776783972405,0.22269660494708152,0.4117729346993493,0.07221845778715645,0.6559994361049537,0.3240490768908817,0.2057812779613848,0.5745387433819275
372,0.0026995890224336683,1.8065728429255465,1.5517039263223196,1.181834918263202,0.6360561471999038,0.7802783964515018,0.5393449709768339,0.0661473726120471,0.3462413730686676,0.11829323799207403,0.6418721884903671,0.8394250404662602
373,0.10121361524394812,1.4703326918712245,1.709512650012591,1.1218721463503278,0.6608378202266152,0.6268990844581864,0.5893049137059925,0.23850595829668617,0.4012307321540136,0.3105825445557885,0.35019574312001994,0.6962107001558672
374,0.06455108111676189,1.7581231565494928,1.7635491789274058,1.4300034565440198,0.8766650590927895,0.09232943977018693,0.6107508022633682,0.24102060028095587,0.5303803904330195,0.42837419016687683,0.513670094686929,0.8184645802450372
375,0.3433960766940301,1.8043773885510013,1.4946679923218897,1.5795000124395062,0.7898805465927728,0.3921151507066308,0.6917266732826132,0.011953096683861885,0.25971617913478307,0.5325445504624595,0.6406108209449168,0.570600011812662
376,0.2759016856590213,1.2324078811205683,0.8940077446409064,1.2855965696183684,0.8424198732320352,0.4413914834043924,0.47849896432523076,0.2305154994467649,0.6467111263179186,0.22950626246809117,0.7534818039544844,0.6782731799188557
377,-0.08086479328123182,1.59517081022734,1.3028544833986935,1.0552745968489186,0.8243655166549112,0.7955169506978783,0.5361470176822128,0.06054612861353921,0.5708500015055049,0.1323087964452329,0.7333618161809967,0.7113749521295725
378,-0.13516695867686213,1.5489638310033067,1.0116790567633407,1.2263740016461004,0.6704061571360137,0.44345396309536045,0.32799869877918864,0.04587514145886493,0.5839016288871601,0.557001965128337,0.22849720657626424,0.7690261414525863
379,0.5786437749085613,1.0517094070435122,1.6445970197997408,1.0145890867613025,0.9218870332397373,0.4531903993124613,0.28749301921264,0.13098976554571734,0.2319458247648704,0.5182690419501502,0.3194599717465147,0.5874741348160706
380,0.00037926535695720354,1.1889963895428122,1.1776745883375388,1.2468119878656758,0.6344287478906767,0.6423681798832137,0.6283914008462124,0.03260028094180594,0.21337729284634116,0.2976506872513648,0.520139077907908,0.8639196756518998
381,0.5683171822423252,1.9195350074186903,1.6813785159771335,1.1648347969198558,0.6113860482592248,0.2952159287258381,0.5859322020400571,0.19204866804956253,0.5438176354605678,0.3430906018919253,0.5049638886404824,0.8241618019755483
382,0.3725034460926217,1.7180970438609346,1.2823864171400512,1.229724563149449,0.8742371442340021,0.19580765752528848,0.4182719897487852,0.13379152410129516,0.26525401366581586,0.3602459381071975,0.5854038379545028,0.827178848289436
383,0.4400119646081068,1.6244196803921973,1.2900497497351786,1.3119887066424543,0.7275834154155524,0.7272392554574468,0.20585109974104307,0.2910757090062435,0.5128833493356378,0.11396566184764122,0.638842657226733,0.7678147081912865
384,0.4094382396703731,1.7554462467845962,1.7216726094044135,1.1143278192542563,0.768528445825222,0.5677997455997339,0.24784017522314236,0.17451995595523592,0.47961068142083263,0.581827623822549,0.532554378699235,0.620635854855317
385,0.5620369539505532,1.4451092507996988,0.9412708484764282,1.2936734482711336,0.6070852807155854,0.5715293107743102,0.36283798376488774,0.27738180787612554,0.2862858616148668,0.4897636883098728,0.4764635605488886,0.7297637887083296
386,-0.17782800682754388,1.6618844994267312,1.4634075284092076,1.353808916326416,0.9489060241754398,0.08302712332453743,0.5945228222947693,0.12291831668004138,0.5254942487159915,0.46441825324406505,0.720462843746223,0.5443845653584647
387,0.4951552298913547,1.4954984583846795,1.723801806670136,1.392309307860097,0.6838268075405131,0.5579638987888739,0.11992704300710055,0.14752647602443858,0.2692536123886532,0.5896621953662224,0.22135258217800446,0.8853304539381563
388,-0.14844814896888842,1.7139637510607302,0.802740168161883,1.4554914630377753,0.8217629009108108,0.6637201760025747,0.6331673935843952,0.18165240026949062,0.3902917688871175,0.3768260865887315,0.7586182017183325,0.6503071697619257
389,0.36356306731497406,1.6927725300936367,1.6600381482851332,1.1894162855669115,0.7397577419775245,0.05212222640178543,0.16167318266545222,0.284963369253376,0.33224480251848587,0.20797905286109755,0.472448947485801,0.8376492786676677
390,0.08008339641893175,1.3125482792949301,1.1344309597680806,1.1513855869379859,0.9931276269480653,0.25815216406527053,0.4416531352167934,0.23566204451188874,0.40897892870100006,0.41894641291842927,0.782573283969493,0.7980723013676376
391,0.4414626051194565,1.4871701566633828,1.1872935686460306,1.2893071621300618,0.925923170248809,0.38330082640904073,0.5516520591289215,0.06678217911340266,0.3852868088154725,0.18127604037017203,0.6185168323816841,0.6313759034729817
392,0.30443693266129196,1.4334920772319402,1.0213536821203246,1.1841860180748485,0.7748396553817176,0.4741640018354498,0.2425178683152832,0.02753175004934916,0.20882423062597874,0.1706909416974513,0.7881166693689106,0.5548183535444116
393,0.2230184953516391,1.6909277966614362,1.1308971323497685,1.427967871651656,0.7758085932394522,0.5458490288490708,0.2751674850686642,0.27587526622659564,0.28141405957515847,0.5121190514218922,0.25674349594899404,0.5749960424026596
394,0.36193336784996527,1.4577974077998883,1.5058953497193603,1.5132984885953076,0.7338731327724495,0.2371768981352741,0.3879220984669607,0.09507396333555186,0.21548496862391653,0.43589761290324314,0.5248321019130175,0.5708157800914591
395,0.35450618169787634,1.7871678192994644,0.9450210334161362,1.3210953912197994,0.8484102897377636,0.26322527333100626,0.25257905587958873,0.298247406920193,0.31468232030236915,0.2672561453040312,0.6932719838860308,0.6042119204544563
396,-0.09952344822008706,1.6180174033889405,1.588872745582226,1.326347484173888,0.710247486204562,0.5561160879938843,0.5574746321700921,0.2723309721835237,0.5523834089747082,0.39420872463962064,0.5741067451868496,0.8166137289804516
397,0.5351003189402843,1.6358460691726155,1.5413001158423019,1.5298193168989334,0.8150539135076963,0.1874259710310917,0.6404274851812727,0.01987735866310542,0.36660523939137135,0.2450224931543893,0.6274610795007831,0.6065737743823308
398,0.2943894150014432,1.5306053374934732,1.553691362580063,1.0380754030318737,0.8658366202794805,0.7358709658122031,0.21571264076544144,0.18141110866384266,0.5101296737027728,0.27222842411317516,0.3013043464265739,0.697850494611449
399,0.4839250270555518,1.2530723773426096,1.022133350254526,1.104982571448592,0.8825188569816416,0.6082304976738749,0.45835893895219226,0.27295580736835856,0.4694416003460387,0.34881623994047584,0.4141803030272996,0.8592935395053478
400,-0.06054439432703959,1.7994199812177771,0.8237136840939325,1.167500562996837,0.8618738799512743,0.0857100236701554,0.6781187441830986,0.008115782434444807,0.4578010981877244,0.4028819810776719,0.27456066168586746,0.7091310273686916
401,0.24924133686469946,1.0007564744545776,1.1296919035691997,1.5807139461065671,0.9313944455969865,0.07815638150695167,0.16816782459773183,0.007093385229846863,0.5116359421475429,0.15655577793552086,0.48474708831882785,0.7305506074058372
402,0.010459435694053637,1.0495616660156115,1.3591918611395208,1.3191965099113738,0.6903057231180145,0.5825889310648106,0.6031299158158293,0.2828542781298514,0.22161727739420042,0.46797598371891513,0.7516306549832237,0.5021532288015357
403,0.027904988657518448,1.080479683063018,1.6106401025148551,1.0777194576643243,0.9781113337104609,0.6517735468460611,0.2842311842407002,0.026529086898735,0.32682168916293086,0.17659688160083017,0.6960701309021349,0.6924357219177223
404,-0.007490507096983817,1.8351418905061556,1.794883972088814,1.010620737640127,0.9158047259825903,0.523425762531762,0.533674211363134,0.0673376826807602,0.5274908882940038,0.3342416934289302,0.5146714357856774,0.8010924825161867
405,0.1923994296647184,1.9824609584108945,1.6331501254646579,1.3314034515927702,0.7469311620202648,0.10342784006558965,0.16539925133022987,0.17214218101016177,0.6196308337440268,0.4434155477356666,0.31795357432855503,0.7496646881228833
406,0.04461694203343852,1.3008319199079519,0.9971535138394609,1.281775354823297,0.6108627776698747,0.1073044012072087,0.6596082010552994,0.10435693262546555,0.6678717598362394,0.11895467467089123,0.7099090727846344,0.7397667818991754
407,0.12366548712113001,1.0446986355875287,1.034921714592001,1.2692751055315008,0.9992299142161638,0.688779777553647,0.2297578403031717,0.2690166044368385,0.2990769300098991,0.3844853168303365,0.7693110324976331,0.8581020865366392
408,0.48413986159045946,1.6567972163246192,1.1801216566859958,1.309219017546628,0.7874970384721839,0.5616723935014855,0.1959526452168921,0.26532895567801457,0.663882881539283,0.2664236508106185,0.5519900278607401,0.5634502223169519
409,0.2842076981051842,1.6105677072678368,1.1464468157305894,1.0560644229562584,0.6518454953802103,0.5834154950377378,0.4661377102624006,0.20460114614567848,0.37437274475683163,0.19279009088124444,0.770832448298038,0.6472507113311807
410,0.07847580902032425,1.9990808147521566,0.927909402664229,1.0120405843847247,0.6489477258808977,0.213552588131697,0.5055237324211006,0.11671886753717123,0.6778105096452793,0.23574718843189027,0.742636085185967,0.5231841662831339
411,0.5767363888684669,1.0377480970263941,1.3410337402934664,1.2760203833019652,0.8330230973906101,0.5755930929378048,0.5791994360751688,0.11604579682833728,0.27585660839179943,0.11012052397143783,0.6741964739081496,0.5470833283449754
412,-0.07367072809475514,1.675295770531194,0.8223532642617033,1.1712631775458813,0.6731201078974012,0.7509951008241527,0.2862142460668869,0.06543442527775656,0.5901514115040503,0.20640361283891862,0.28645206981351196,0.7450577281532601
413,-0.07787980060024915,1.19922394638908,0.8650118459151839,1.3325487486730099,0.9266311344166378,0.10106236615604772,0.45084569708675626,0.2698613345661376,0.2962659824011352,0.25935287227639015,0.6633839980153005,0.5588486915867463
414,0.007379401571504823,1.6317474175890214,1.7515801221690088,1.1220506517139779,0.7702722522184817,0.010922727288783182,0.22048266248952905,0.15830033419546705,0.5234398266412513,0.5078119541257312,0.294482645293922,0.8112873926306345
415,0.09550748299687822,1.7206373930483914,1.0750625827057945,1.1540445427044106,0.6232341562410972,0.4603798201978762,0.3831320842156386,0.2085973873426484,0.4100692434210134,0.35890631423845487,0.3736929232264662,0.7492304743028444
416,-0.1443092684968092,1.30249686783789,1.111893473536567,1.1931397493797045,0.7009019099179243,0.5967778400836388,0.4860724110099274,0.10483446736483112,0.41896319600079357,0.48223590465520394,0.30788255364514233,0.8715236336361316
417,-0.15730751614415217,1.305709082124182,1.5919620886288242,1.4220368933206942,0.6537779747672461,0.15189431356070013,0.40092640081841735,0.15161143124743479,0.2079225554139464,0.49462113828645715,0.2545943516851902,0.7364881094112343
418,0.5446821539696909,1.4886888570989965,1.2430251325111927,1.0495998486190925,0.9497982376218036,0.7243354465668839,0.5307337652068447,0.25333606571357653,0.3343080623552499,0.5858338035737806,0.6699978794735402,0.8829746181266334
419,0.38297766661384597,1.0338366242912518,1.4797668086073175,1.2921320883316394,0.761781356013572,0.18416125826977087,0.3485572015244349,0.23223491500608823,0.4260202090553371,0.39762423835641536,0.300874160713362,0.5271190796813284
420,0.11657125845337507,1.0088669649089181,1.0003048136217847,1.5466241504104086,0.6366778508928511,0.6593414819487539,0.1458434877295991,0.15894738533806024,0.6893198169776886,0.5061259029830394,0.37034295213737234,0.8798042807384541
421,0.15846556184442567,1.9899050302067218,1.779654485502729,1.2511901683049818,0.7910552374902636,0.7567920118190858,0.31179137045792127,0.12861654112922688,0.44902757697299206,0.2426023887959534,0.31221368698682855,0.7903944539203913
422,-0.16991844952637014,1.8179512737245622,1.352506704996061,1.1425185962623337,0.8250045512326739,0.14025536843303815,0.10877592051542193,0.266828204464344,0.6716787014662653,0.2897775591668368,0.2643147622458933,0.6459398236162788
423,-0.0303409131219613,1.3279739889007787,1.6547127972511744,1.0023481890437413,0.9855042001905512,0.41326418898323763,0.17194199468024027,0.07177439074531942,0.5939062332933992,0.5220020050534794,0.5117414967724006,0.5789674665500575
424,0.25113393524227073,1.5597316168385504,1.4294103857792817,1.0222761076445301,0.8837434887175237,0.6732965599471726,0.6110791893558203,0.20983673177698875,0.6070052185640991,0.3747833914145431,0.33730934400168056,0.7863973574364239
425,-0.0686620660700814,1.0062153647313588,0.9207988473843729,1.5168403109282207,0.6966076184581387,0.24646920643776868,0.1047793284060275,0.02333927486185663,0.377825363194523,0.5134587257448078,0.2796450622729525,0.8967889871469426
426,0.26277570643847364,1.0273332418173646,1.0807133929531771,1.517540581089797,0.9196501026029211,0.244289279717406,0.4969458594624371,0.12407336140726553,0.6129579408501058,0.37020285175052425,0.3213243074673752,0.8906106043342064
427,0.4201340546180969,1.0111594369892583,1.5329030583950576,1.286078194420597,0.9105408262809426,0.4968865776217064,0.22206927326963474,0.28171295267846486,0.39418834714974027,0.43684016325706576,0.7766192825101974,0.580710482460475
428,-0.1386861088974663,1.1518277690992944,1.4739852430065752,1.1332616272001919,0.8500342120253659,0.1269423879074463,0.37465247427790116,0.23301948939268763,0.29244949827903477,0.1088112115735166,0.23903533538944666,0.8506201186645892
429,0.3281898021964689,1.704680237358323,1.5367759236331782,1.1285605576639592,0.9413718506154123,0.7261014118724196,0.66837697279894,0.2924230724819273,0.21662338203256187,0.529231646333085,0.49217841321311623,0.8813089620700978
430,0.4368437353322388,1.1937044300101145,1.0057445801081322,1.3173531271618732,0.9937884162928448,0.43720482035270836,0.6818190532195524,0.24290127598994568,0.5001432504825085,0.2014345079616725,0.5536529820241279,0.7516157558555447
431,0.5027337313365281,1.106503731628973,1.5040904861455198,1.3547659253106614,0.948498533118729,0.0018304273012988799,0.2231465094903985,0.1667118773106814,0.6121804375548091,0.31598930283892207,0.5990900290798132,0.7443507117848919
432,-0.11321421596496145,1.1350414304387044,1.2336898111565826,1.3492881141228161,0.9850938979610956,0.03464915315840172,0.2322818636604038,0.052239057440354,0.24273550683359565,0.3010206980669856,0.3672096528046336,0.6694454892596335
433,-0.11022848550894634,1.1607638358603876,1.4683322496065025,1.2970889652173614,0.6688479538208824,0.01404452816613307,0.3313369325486929,0.18636910158183206,0.2725361677420849,0.4226696230932665,0.5080504893652951,0.6152253828191979
434,0.20224485108747692,1.1713043947794832,1.3853979477226561,1.0154114920149089,0.7188095586673355,0.616928057987395,0.508390954645305,0.2844923567934763,0.4170675123460539,0.5379079998521371,0.4206585604152237,0.8448146563587846
435,0.24356166932375162,1.4204515991219502,1.7141479886748818,1.4759291768080205,0.9754179728778652,0.40589926065611764,0.45953049519316835,0.21859690139670376,0.47911580832750106,0.25478662429998145,0.2494992624815805,0.5003326919966904
436,0.033926322099111506,1.0752035463239222,0.8627964290228898,1.2021921229641734,0.9477908146274365,0.5848867930839142,0.12479877538501981,0.006782436193724408,0.201331175456166,0.34062044308511563,0.3666585592513697,0.6918894839818761
437,0.15352690451448708,1.504449471073091,0.9821421632820985,1.3887067954958636,0.6286646775709046,0.7308634976477152,0.2359493079261408,0.002743342215265187,0.38159162507156386,0.43096367104665423,0.4341158655835174,0.8893857923365187
438,0.14045922596005916,1.2616670075199254,1.5316007109798335,1.4705747863717287,0.7842083223179842,0.09665329647889134,0.15881250668618235,0.06880502653014833,0.6644215837265542,0.3062116556196727,0.625907301700618,0.5136494974066318
439,0.4577063454887628,1.0942630797350243,1.1070675315596379,1.4262928349393311,0.8346765540950037,0.4692305471362048,0.6943621480472434,0.15498861719438156,0.37218435437715536,0.1488360855517324,0.43363398361755434,0.5534122383712123
440,0.09258916112105708,1.5460038259249176,1.546918674311152,1.5120889494994092,0.7625089034648118,0.6686468226620235,0.41451603651566904,0.07378825996177169,0.27795037399398476,0.3721204496274201,0.7278269066082264,0.6429078479674138
441,0.4190953074387786,1.7109217110251937,0.8174981732791312,1.1616231571967333,0.8361285003795744,0.42466353883101954,0.6961693289340483,0.23375744894390832,0.5020375814597877,0.3337192611407185,0.6561520051733821,0.6861462128108294
442,0.5827730714586921,1.600787048764873,1.019824520534697,1.4511865200198812,0.728961076082518,0.27145488434752557,0.47457859615115106,0.17317887824575512,0.5722279692444368,0.2120711714932884,0.316724839709308,0.8249039326990817
443,0.48838620526578264,1.3079165204556413,1.595845114925042,1.0957028666851736,0.8990415479046643,0.22824416991869742,0.6843476469415684,0.10308661139001912,0.4892773443209319,0.40673544238948056,0.6048837274815627,0.8474169985769731
444,0.0427789334808491,1.9846070684680353,1.2580039672789711,1.1742241542364626,0.8289207736993206,0.7165262409740997,0.6473250772714095,0.2193299151787436,0.657593983718633,0.11488260220624864,0.42784297563914353,0.7256125550451197
445,0.26801644687787585,1.8317507688944752,1.0565947735234926,1.2102130241946545,0.8867691733067649,0.2544309906714088,0.2508171674160003,0.27195825860943396,0.21698301790264246,0.5848389430099271,0.7731996255136826,0.8578301997295253
446,0.2703994596843268,1.6658156792642513,1.6492219741068288,1.4391000269044365,0.8155383009195893,0.7856696066172749,0.3268836639031008,0.1324385685976842,0.24842391301298006,0.14448695983929888,0.5678532782443964,0.8696316621824149
447,-0.11127746732000139,1.032894620152938,1.449598757718839,1.1705261472585782,0.8712005427426213,0.4576984688738164,0.4059864164589254,0.041584216966421166,0.3203729251885578,0.5592116924209808,0.5237929943194912,0.7969641174099189
448,0.17618950361551783,1.6780254968881745,1.1061402031837155,1.3294580661497706,0.9998924134910429,0.16965575309537845,0.6990719091346195,0.25104198104213205,0.2146210928000937,0.21516384791133392,0.27215831208722685,0.5076733027246327
449,0.2360069023144553,1.7088061817472964,1.2003840081457509,1.3961754504408985,0.9339000359803158,0.6870724844455748,0.39600823672726204,0.28089247911489085,0.5092512680925189,0.1733706386816999,0.6054687866318134,0.7011270857909445
450,0.3206417853662595,1.1312770036027089,0.8520762506743136,1.213348645954632,0.8181419748922492,0.7025615906212375,0.47042502919489004,0.126695750556508,0.6310644659610742,0.508742371742231,0.6342041658793103,0.513197365023931
451,-0.15958177551171904,1.5531446457874793,1.404868308736432,1.079526138490653,0.7632932380469645,0.5212046336450543,0.540424427487477,0.036115958256410535,0.4123027008095946,0.493300256302572,0.5449021819247218,0.5643480461907877
452,0.42843144281624584,1.6515620053911741,1.7181211486298147,1.0061338295127291,0.8700451218205156,0.009872139207687402,0.14322721846990094,0.1597526846551494,0.4038386725159474,0.2023614695269088,0.7388947317919452,0.6023502987647738
453,0.4429700366218699,1.729332761287937,0.9153003361437448,1.107498754098426,0.7443809730933969,0.07887615235430281,0.617369720163918,0.05723856925227461,0.6171921321978545,0.4998209040605165,0.5407394565064223,0.6371339884621569
454,0.4394111367571139,1.0668181342262903,1.7037900695940869,1.5501974769019582,0.716483022802552,0.15599072432146677,0.5413651766674722,0.295951363582844,0.342432189985941,0.34177721530600236,0.23540063589372093,0.8015475750621577
455,0.1511311830431471,1.2670951347650148,1.3992802401008473,1.036952964433782,0.7019848040313152,0.19367207013857787,0.1423574952948543,0.03084507126205923,0.22594577067705843,0.1597931066933121,0.6039242760628902,0.7741246129445802
456,0.10940387573538118,1.9430685322579468,1.6396974223825889,1.4234116567576671,0.6968817746106728,0.5077967097504689,0.5547129509107391,0.0452875641529178,0.4843771884947076,0.3692505044336155,0.778098257539148,0.5397068357398466
457,-0.012210824487285887,1.9736251999047776,1.1990070739780911,1.2168690262590722,0.783961673721482,0.5863294839817321,0.49081701416710055,0.1351215766193713,0.4658229345919427,0.41643295629527155,0.6125852282690794,0.7753624378032153
458,0.030529862806058683,1.3754152837932325,1.6270186891109928,1.2983021750460915,0.8625111676109949,0.5334498652591954,0.24823611786869323,0.20443748117010024,0.5365164068027435,0.23288202754940468,0.23868181317771484,0.8996552548491497
459,0.10154990619461357,1.5354335255458322,1.4442318394986782,1.5518439500642023,0.7847370695698942,0.7135509800568207,0.1705119903792627,0.021898034276606866,0.6651219881402475,0.1910430676772213,0.2306112017821307,0.6451702936179993
460,-0.15851161959410684,1.0962398266520998,0.8491727977681606,1.4607941369078827,0.6439095669571576,0.25623227318563735,0.5720727619426349,0.18739476869817545,0.453321104662751,0.558722136226734,0.4556968286025857,0.5455163108132632
461,0.5289771027597558,1.2860818944125556,0.9875185478033259,1.3055202957911076,0.6594762279145563,0.13302431124857425,0.5818576241071712,0.05459451138119618,0.6404506473963912,0.3443445166471757,0.569262857757418,0.6059257844957806
462,-0.04926815621988215,1.5792241428672846,1.523532995116648,1.2606725257543552,0.9276872159750055,0.20864233988245084,0.6143932941511496,0.04904069694210149,0.4918497092514292,0.3861222008248588,0.6074277972643944,0.8712118407247619
463,0.4272234393734973,1.6451004979629,0.9324498363814262,1.2598824392922081,0.8778750146974093,0.746580639992356,0.1578667799179645,0.07420261107666984,0.6104146431019797,0.5470702965050469,0.47528030969891344,0.6476649892667179
464,0.12411711104016115,1.5112186509901522,1.23896918645943,1.22322298402127,0.7004557804445997,0.5979515161429876,0.11863923179341376,0.07554869753199338,0.3869839256242823,0.2601954725153735,0.5643123936775654,0.7404085272286819
465,0.12956900064642124,1.606033300354297,1.3458063927473511,1.1359996192225041,0.7340868388391714,0.12508174875286504,0.6723607830847975,0.27122079986960895,0.6901638110967252,0.5421854200703089,0.42315416833706787,0.8194700396925176
466,-0.14109199408237888,1.501181654979895,1.3929046824518765,1.4354215928981444,0.8996969687071845,0.5122211664639087,0.4150895946117513,0.20813019608163885,0.3540415963731971,0.31918780594013507,0.20863353348926572,0.6223114282493383
467,0.09677995453605165,1.4517310549304834,1.5142248879734166,1.3448576466976672,0.714329715627567,0.6122690068821137,0.56655107458502,0.025224813746065985,0.45857580820873034,0.5975521843979005,0.3115999196097944,0.5055522181955798
468,0.26656873451250535,1.0455341262608733,1.799456282510136,1.050755989359475,0.6945454916033849,0.35722843106878877,0.14056594518454513,0.16306198893912374,0.4628375909096325,0.1666947312243182,0.5345476628564316,0.7217524058408815
469,-0.10676870221785827,1.2903402444865346,1.3667968255974943,1.377613824792331,0.9674739279608049,0.49116008197705024,0.21493127183982016,0.2782484246946716,0.6418229537289752,0.17730739822162264,0.6113833010875207,0.7769732400875012
470,0.3589513546584803,1.3652377888228329,1.121666231047096,1.1973522984335772,0.8543159432717014,0.7468149854162257,0.21313626810174013,0.1822730353194036,0.4080871227632843,0.5922302763885106,0.7637120722305657,0.6497962264296572
471,-0.1990100212875857,1.3642032590806976,1.4598276828698846,1.2253858057809617,0.6418006619642721,0.35202083461688694,0.6796465385519797,0.12010140618181323,0.5353150014847742,0.5361678029764099,0.7326968674835184,0.8086856885633682
472,0.26532439610629954,1.0647293428565725,1.3601003274358205,1.531817196411342,0.945011082680233,0.5287771331561192,0.20008960418246935,0.14577639066258233,0.5557816739559385,0.38394639631222116,0.2605364948921689,0.7593616343588419
473,0.5414441357946245,1.4785088205249957,0.947965936289688,1.5520362894528148,0.6331660927097272,0.3680382521887362,0.12157357048693819,0.2893735589957405,0.32790651152981565,0.4389127659662293,0.7087383337094697,0.5816348673915792
474,0.45622174582888114,1.2537500115306184,1.4825824421153613,1.3946857099431067,0.8280853143872235,0.09387166144270598,0.3845557770905692,0.009243923373650936,0.6494197101054959,0.30458134723919705,0.5393196299912222,0.6401347702181397
475,0.08458264855967618,1.213751535177927,0.9883673065994621,1.5401578159634095,0.674204568664616,0.11639084919097845,0.32495074575278304,0.19684359780335695,0.5420497970750613,0.1943157996857096,0.32617926478176706,0.5253466000565687
476,0.0909752595376555,1.4739880233010907,1.6187790239609718,1.408202337350411,0.9291173810206059,0.4853662028426071,0.5171084681580631,0.06261831177078322,0.45484709513261906,0.2936339752735082,0.36958388403259906,0.8210300942800763
477,0.011326272244408131,1.9950104608742691,0.842399206860169,1.0995717757987953,0.7534354109932829,0.7717619348995974,0.23727692358319877,0.002088214649385481,0.40169794009823456,0.40630882296556925,0.4098748399031099,0.8383420381732523
478,-0.1498156587023854,1.742457493818168,1.7692114942398725,1.1603055410518588,0.7435547795322864,0.2971897527215612,0.3212003086203341,0.23990417450884516,0.5601309672010762,0.3293747706264858,0.746055675116875,0.5364588689573118
479,0.4166234144585769,1.3498370515617726,1.6787704104460288,1.4204507390085748,0.6738634146299907,0.3554942862830468,0.18252466472461415,0.11001080372681349,0.3505204225910403,0.41168255291392963,0.5318164413147337,0.8975876220404412
480,-0.0956658729298343,1.4666124812334616,1.4500045857755097,1.233323653584993,0.798221997789192,0.5872663449965237,0.2271893968459552,0.08813743920731332,0.26301274785896517,0.4459526524157512,0.799264277432326,0.7525775124467042
481,-0.039349696757207675,1.0213709118853915,1.7612006237620683,1.110484046421997,0.8940734477273526,0.22701836300535141,0.1534281991900275,0.20378327624916528,0.5745064197873069,0.16361496552585159,0.38270644592651193,0.8876743387219208
482,0.07604854291949703,1.4732169924236667,1.113799195013024,1.3686311379351257,0.9455293412801241,0.3191041280642748,0.4919540330717037,0.005404220810971916,0.6842589159014874,0.2112061743719372,0.3254494321085541,0.5197053172138916
483,-0.03534163290005915,1.5708478961881331,1.7279421952956824,1.3891813122728405,0.8073943148821552,0.1421445071662034,0.21789147157494465,0.09751617524704363,0.6079610351595823,0.290742083058502,0.7297274867247003,0.860192342786744
484,0.356178192779076,1.423111556792511,1.0314532377769634,1.3039014004329155,0.8489123992398158,0.29811306358378714,0.688132875245139,0.2798319966949057,0.23473968797457462,0.12824366238503282,0.7846563220514984,0.5844266474462518
485,0.04881008913290952,1.8546922540768889,1.4814701282098723,1.2472971840570088,0.8888885864495535,0.1137460135186539,0.4620005485032326,0.01910164358852441,0.2641294454074668,0.5715224858027144,0.4685902924621399,0.5114964655956776
486,0.33129740726154117,1.2387216041063531,0.8592526247148614,1.2219297808056917,0.6614906034229769,0.2108190845589355,0.6656131221914221,0.09043292168896674,0.5685677529566244,0.43061695452212534,0.6173111016532856,0.741026108279069
487,-0.19614147119936876,1.4138426782800677,1.4089758277870736,1.300333977704909,0.9970783727734313,0.363367204246983,0.34024931867603797,0.15221275031368012,0.4679992696431149,0.1375016963523609,0.5988959818916866,0.6127877757350324
488,-0.08392080033358484,1.8829669618476803,1.0080833180778883,1.5944837131691503,0.8843518781953408,0.05894482551984159,0.3503605788915819,0.22944232810537585,0.49471391478813176,0.14007100253726007,0.34233975240791126,0.6099425415056503
489,0.5400061718465119,1.7367516840793624,0.8291675594112079,1.5981216329074597,0.8721226004597866,0.67995618787575,0.6530766351819092,0.08293413090175274,0.27420573933025094,0.17895133415784953,0.27047550607694304,0.8545773723940195
490,-8.625166883158286e-06,1.6406316696211802,1.635856173489533,1.433300245015749,0.796784906652434,0.5318147317285725,0.3331139901660448,0.008644723867454138,0.31511435309971425,0.2987837599284235,0.5192621209485107,0.7107126828737539
491,0.4324392972205307,1.8240103475946015,1.2314576508149304,1.3917303547018816,0.9730076380787133,0.6305048771108119,0.6012015996227889,0.15078189929973712,0.2283225386957073,0.46679668098358384,0.25817832168832366,0.6218773965216997
492,0.47185533522076745,1.240298336945537,1.0740010507870086,1.5710343840925844,0.6096509907875816,0.7058053213076798,0.1981568199037437,0.16506504070784786,0.23963631779391387,0.5125025443207107,0.43786544336109234,0.5307460437611224
493,-0.11670167555846758,1.606854588872156,0.9534108259830643,1.4733483391227686,0.9686018050268117,0.7044944953873485,0.4952466165828474,0.15405221647852976,0.5317620355265783,0.20288853263253176,0.7803504879960801,0.714482331461418
494,0.08725239475941449,1.9235313932870453,1.6653112579908642,1.5738013338801025,0.8772733599177065,0.47747637621267014,0.10313335004155058,0.08471018511812532,0.3230838710269691,0.5643955884316467,0.3048770748261889,0.6577858804787664
495,0.10749177632929835,1.8500972587318003,1.7586991010069393,1.1698240363318515,0.9350361956557394,0.6549796256959217,0.29349118700597876,0.03385624526033054,0.629761424346825,0.36686890517237747,0.21913357912304057,0.5484762071120014
496,0.21003559371762454,1.8986079098212851,1.587035587936958,1.3691437609117934,0.7819797200700331,0.16406418781556592,0.2360877430709173,0.2610256298384835,0.624266790173557,0.38252872118651826,0.602728298387521,0.6331973580876287
497,-0.19466208910304333,1.5142772541033016,1.2747805590983279,1.3229041629264247,0.808293200293088,0.20117559627735135,0.5838132676105734,0.024907337747034207,0.32982346188876027,0.41779478634920153,0.6585345831316489,0.7814586933317367
498,0.3875205971184245,1.5638305238022212,1.597520848164464,1.409592701479037,0.6357775859655795,0.3986032054946014,0.2287348712821225,0.2877456369900629,0.5884584021737864,0.3756806484852566,0.7727993107238353,0.5042076495318722
499,0.48589653413843586,1.2113267132419046,1.6168704757552521,1.412463936343848,0.7644914056739488,0.32189379683492336,0.22196739270844573,0.08121434228832544,0.4307619598018718,0.20466064125512717,0.5434713288300322,0.7038686083102454
500,0.16544395232557435,1.1105260081630806,0.8454887154923242,1.3240647429663248,0.8464709591082437,0.7898278080958402,0.6426374444693662,0.06411260296193196,0.20348945684839,0.5433746840625902,0.75568455184155,0.6047731296051271
501,0.06553535597635318,1.5027472982079777,1.630381939720612,1.2546069049459834,0.6351391811252475,0.22964851509825596,0.5158289674519971,0.10281558831749715,0.4872690802470384,0.26103915149032986,0.456148812314803,0.6937855707446556
502,0.5649781148391593,1.8587071654680822,1.0679293265716598,1.1589404967568102,0.9672485890860381,0.7784380724272326,0.18855882386936854,0.20677371767972655,0.5336372201642161,0.284833536288573,0.6320138511816622,0.6845356148554318
503,0.4817484184072793,1.5119007083615776,0.838138391059306,1.5572893714165947,0.7885663872099437,0.17366452724062315,0.23973130608936638,0.2006574003551852,0.3652779912876277,0.3808907265268231,0.5156038971015547,0.5770694283296147
504,-0.16005440309418967,1.3943058133636441,1.0981792021009458,1.5824434398370988,0.639559948866524,0.7110162289709798,0.4486124241014672,0.030264939569967814,0.6047454005068138,0.5901741189109923,0.5213205223602806,0.8411583169971415
505,0.41372834550817156,1.8939489948253723,1.1755868771810003,1.5913594050329876,0.6788081889986146,0.6243675453140531,0.6066777523042195,0.24051435033853458,0.5990748761895864,0.5161824721370462,0.3955892535159448,0.7309430825522414
506,0.3420199409713715,1.7700234612520416,1.1384063298127352,1.3343059087300793,0.9541443252133489,0.18329061970148258,0.26271316169508874,0.15512257290210527,0.4950144380191572,0.5347765118988054,0.4291112246054161,0.5678998577442155
507,0.5326873411220971,1.9592986138301516,1.6870069463880526,1.2959726440438182,0.7915437116237198,0.6406938709330434,0.6674315150814699,0.16153048208607154,0.36903493149894206,0.2756651468323229,0.24597272568781617,0.8989576915891968
508,0.22026648869643267,1.8010356283196345,1.7621940329129586,1.3487823647463009,0.8339439936607719,0.02101441106912619,0.4495893292799996,0.14883290610605487,0.6268313584957415,0.24457583156725804,0.3088380900935516,0.7210840504105867
509,0.14958055390075642,1.1349311647760674,1.7528569381753465,1.3701359695562654,0.8849163873337942,0.6810486956894167,0.39486678776318274,0.2219505181318315,0.6687247594954739,0.46589241127183867,0.5009456476351757,0.6836663427550898
510,0.5581579194159534,1.0979830144498328,1.663657928466828,1.3711165111153658,0.7795448177779544,0.3620219915659281,0.37993294835542624,0.1855382524077288,0.25502261032191464,0.14250980077656594,0.6591119397375995,0.7376095128685388
511,-0.02660356491005747,1.778090230880626,1.3934565000908932,1.2435838678112614,0.8267736180341816,0.03557700022516818,0.59177601999603,0.03451852241551014,0.24242273451584173,0.1993677965331138,0.7307531707346298,0.8136531935327791
512,0.4643885898098971,1.492622240738156,1.3659361974066722,1.1464967515053317,0.8509938940544453,0.26411688674406986,0.6392746877353508,0.07651611424169998,0.519232728235941,0.5728207732546877,0.43047786256148757,0.8630652597599306
513,0.5880176707705045,1.2198955151771154,0.9568347832015178,1.2706985046549382,0.8326623689534746,0.12861898498086674,0.42012902299784105,0.19072824918712708,0.43228897762779217,0.1800247983837312,0.6099318666545626,0.52756429482793
514,0.41157401428250334,1.030947946226977,1.2293204980713908,1.5684872597106458,0.9985781088700191,0.290919748913769,0.48573840696991133,0.01897492539131895,0.6379241856455802,0.5227041847444795,0.6519241290831308,0.6793660455758496
515,-0.03164486717924814,1.5172676602799893,0.9696512501206221,1.0984992778452507,0.6485624790594388,0.09104749476574041,0.6822834634427521,0.020175173228030235,0.5959467058481577,0.47616430260726295,0.7875986116268983,0.524586622015342
516,0.5381810500991266,1.9912004366067335,0.9068319056750033,1.284988914074665,0.7349061332118534,0.006829760750934994,0.6329726372592004,0.17286218093187758,0.5328775671533256,0.5544684493370794,0.2929695632184761,0.7186887975668582
517,0.31076492445719556,1.4819874987770882,1.2659582519173862,1.1504833812952429,0.6153744498834411,0.7480392525575684,0.44743751187566083,0.21365588711328437,0.37138309662309443,0.5776305460091339,0.20310357454099814,0.7080076147792966
518,0.37913669086244856,1.9165742397903502,1.5701206323486887,1.1234267731698067,0.8860278625285176,0.08142706853395185,0.5237892637774902,0.1298699437763598,0.6759217433464962,0.54530152392422,0.5460648688905989,0.8608870736030658
519,0.3519988182851486,1.7963352244499249,1.095390695161053,1.4174912164253612,0.8315916955451227,0.5553035491877089,0.15635280706636334,0.13732494250411786,0.655743630787661,0.587100567683812,0.7239673553071821,0.628566373500834
520,0.23787343278754663,1.9647235285602505,0.8281078623355643,1.509150700452828,0.989058723436356,0.35379651402975587,0.18676920177721215,0.28135207914958615,0.2888868270795137,0.5683060032442873,0.4457347367764486,0.7155257431286087
521,-0.18097577927309927,1.6533329909715957,1.4061517709530111,1.386848788142346,0.6573080907133837,0.43393334884177853,0.31013472530332625,0.2248123544882687,0.3575000281162015,0.4221649328108552,0.7892010366650393,0.7608763258455506
522,-0.16314258558246722,1.0988099946395387,1.6834023257094366,1.399579205897346,0.904158610467,0.5169443956998714,0.40467130689952124,0.2231159683117308,0.22038584550375112,0.11739664707466306,0.38086122191893057,0.6387644850676326
523,-0.04677624047283013,1.8687868977734916,1.0871929495534456,1.2319895821203402,0.7363086312601832,0.5779056217678339,0.4676937465189174,0.13782882834141408,0.4703811608542825,0.21838354246709551,0.6193468913032629,0.8773598843692088
524,-0.16827476257752272,1.5533535152921771,1.7457000101358808,1.100433256220408,0.6176532735113447,0.6998805923744499,0.5122989297108613,0.1679851171887603,0.5045506277050671,0.5927868115352461,0.21026494095718293,0.7229677004326007
525,0.21433511067092798,1.68274935612156,1.3224350037240407,1.4320924573087428,0.9833377402776226,0.5476128208509297,0.3864294936548699,0.23934762032315174,0.6807873778814577,0.16780087378128739,0.22731111798014775,0.6263813422994061
526,0.2856297394120712,1.4154642090967626,1.1109521770275335,1.0712840030948694,0.8306287270440732,0.7589386093808939,0.17618988925524612,0.0631128506119476,0.3927641656844623,0.3728418245495133,0.3886062182743615,0.7601902909356779
527,-0.12776167303964434,1.1471840374493358,1.4768523530756839,1.0975579912376465,0.7293930137740738,0.6575895603895295,0.3122776074492157,0.044216997157451414,0.36063003025751683,0.1310335870321871,0.5548571738696622,0.7002377791787971
528,-0.03287938061544818,1.4197615465751132,1.1579854014999058,1.584961924285761,0.8961502337758515,0.48288552762338954,0.5700819508059114,0.21975252702389578,0.24792729856856352,0.433181174088645,0.37591497981655736,0.8344924209793856
529,0.3392282509420426,1.5051501503361164,1.2752208136583292,1.1554416630734476,0.7248399160070597,0.6011912815031046,0.16687767684892002,0.08938283349951612,0.3092258388521283,0.27413230770598773,0.42520214129754275,0.7562839446713261
530,0.5539403030175396,1.1882622602339095,1.0928379112340405,1.4167307306651393,0.9979472389452293,0.5910858668259692,0.6746851873002372,0.09053451680233567,0.2229183200014908,0.5149142068096453,0.5917159265336398,0.6424905420577274
531,-0.12027297380466168,1.957833793574761,1.4151555926275499,1.2221707687639698,0.7947701079588843,0.6333368374369122,0.5715903157338456,0.19455446518048025,0.6920209318212354,0.36558766226429884,0.3522752217880303,0.8909741105520337
532,-0.06563835396034995,1.6596552461251477,1.1259907914832143,1.0118018014970616,0.8579152210506416,0.36075572262422434,0.5131333294259726,0.16490501458240844,0.6282541282087221,0.3913677930092542,0.44669999065556504,0.8722767995410328
533,0.07414937535681965,1.698042346762909,1.445973582344807,1.149173129776456,0.6801512003591141,0.6964251773750707,0.368149689646897,0.1277750274069609,0.6514773530703406,0.4056613992031408,0.5277101867458039,0.8597601401462792
534,0.29627369629119144,1.5745544827299875,1.05062657089704,1.2361377058258018,0.9407790353072312,0.04189321388834716,0.17890741116497202,0.14473801368556952,0.6871555484658678,0.5105052691163868,0.48220348033579413,0.5210591453038463
535,0.0887864529657254,1.0255799383850395,1.692411485137474,1.1186952316102712,0.8737593620681272,0.4230579281525164,0.2612755988463951,0.19170806939213825,0.5598276934209131,0.3110858893214763,0.6067997010062441,0.5013287547871366
536,0.11521606064745094,1.7797358490218405,1.4178889040069995,1.26103612607381,0.9109907190529101,0.31138576101565163,0.5872336500787801,0.19802285903069355,0.38042847879106323,0.46883688528302825,0.23652217715847196,0.5164261338370444
537,0.5387061970535143,1.3963581195884762,1.432970989601612,1.241228895721424,0.8201520431896185,0.5660736606858467,0.14406425746494386,0.21343765522862837,0.3248655497128631,0.544893638841001,0.5181765126427034,0.6158961665936968
538,0.3501945629246332,1.4111725185353279,1.4409372134919283,1.266087983489003,0.9438663885806546,0.4207481310474741,0.5648222160503209,0.08085292256956578,0.6990203756163389,0.4423590910029148,0.45447331035748945,0.878054949775601
539,0.43050844103056224,1.6131748404323212,1.5073295681478496,1.0540402736347494,0.8758590876266459,0.1689081086280525,0.3701260739198624,0.044775043625879224,0.5648514887518669,0.5948305016803612,0.6000287803375008,0.8419656687809636
540,0.11930128408580554,1.8116993000987804,1.558088505514244,1.271594961553369,0.9500663043893653,0.40315714189904384,0.5451139762993812,0.07285340620211835,0.47122768954854427,0.4572501343269493,0.49351224357316736,0.8459842298849102
541,-0.13031827807236357,1.8431252586230928,1.5102378319466954,1.5385922121781332,0.6011640839470379,0.6834210242687616,0.3710981926007073,0.19916073707292178,0.6694122565317231,0.3245818944511276,0.6861222840028733,0.8761770507182638
542,0.46231992742808053,1.7699642248309466,1.420644375988927,1.519977321817127,0.6241745134052995,0.22647795118908476,0.1998410864604499,0.22112956661879374,0.30072148462051607,0.3211530374412468,0.33831029598690227,0.571497775839012
543,-0.08809251815968547,1.9976083189754223,1.5937120129659794,1.0810511361087283,0.7323212653359744,0.3347973145070495,0.5881709317418057,0.09283630949691793,0.2195913850135131,0.36660316014739747,0.35308600333959905,0.6691047400506213
544,0.3252373920893173,1.0181151268059618,1.2102884455844543,1.1279330295497982,0.7963113868493082,0.39465244414433653,0.37659246454784545,0.21419921847933054,0.29701760172245983,0.27099516904864285,0.5704800102741123,0.6312960048788689
545,0.581982832927215,1.184123517221382,1.3760670671250668,1.0654114716333027,0.6748331616842613,0.14891606206630154,0.3518237601705757,0.10690458040673885,0.591441967388881,0.5836946717448693,0.6495113403378769,0.681220862588334
546,0.041062060513785414,1.973119751007614,1.567967065094211,1.484147734623711,0.8520429539050051,0.23348519842350346,0.6005594595885763,0.03847986796916075,0.6749594614133951,0.5857408590678631,0.7912854551349782,0.8403614478181236
547,0.036634548378356946,1.7540698177433578,1.3507984282623717,1.103116896575824,0.8591896555863019,0.7382089340870958,0.1897251953720756,0.29690833796007277,0.34343275541004065,0.39273112573999436,0.5121414384284424,0.5898367270906081
548,-0.0405099364935238,1.953120578989357,0.8805540822683009,1.03083102999085,0.9422053069322638,0.10484594899069147,0.29209647380225523,0.2539739244690523,0.2350838215935253,0.37912302058432423,0.7832809761005026,0.7163022329687625
549,0.5631459942475192,1.7277323680687875,1.6595314209265561,1.491395695555145,0.9617181660729642,0.4399242337281353,0.5373982369368356,0.07915885274011875,0.47515044057599665,0.4780952611843431,0.2577258268609696,0.5943186780740675
550,0.5142369560154381,1.7390373755948874,1.149313221987633,1.112096516363269,0.9955750429927785,0.23873883634455495,0.6865623070892101,0.20260525814590336,0.6932318395301778,0.26427063394801664,0.24212246713015256,0.6249428387387242
551,0.16929292091193476,1.2634639507064274,1.0898366359477523,1.0259239289292665,0.7697709569771052,0.32944722470739785,0.31890704973718115,0.1827857039532521,0.35692437717018666,0.4551322402481842,0.7625940215422773,0.8570730682089516
552,0.15530252035173747,1.2708194704837104,0.8066597377647413,1.0675491259163559,0.6430220026248061,0.37434448812006804,0.33977459951655836,0.0005663407078276426,0.6600021320998258,0.4847215613309408,0.2911656036033672,0.7544413920666129
553,-0.0027366195493810364,1.3558800497498447,1.045792371986043,1.198389877199133,0.6956264896086295,0.3666407952710153,0.2776690623948375,0.11141810807056317,0.5088039497120134,0.10018629130398192,0.5786997320085431,0.7173970038097115
554,0.40376714097267924,1.8726993837262287,1.191900886028555,1.4893062111907862,0.8981083550390273,0.7224756828294697,0.516808028305392,0.15312947784111805,0.6736642785831322,0.45101105726781165,0.28855431191446507,0.777890600932795
555,0.1563565215222485,1.9663779572756706,1.5350608247595214,1.0614694610179285,0.6874339137451726,0.5326525638585404,0.5556746397908487,0.14035356822840403,0.6613399193883733,0.3390480548567888,0.32741588579794634,0.6143745374703579
556,0.3894369377175764,1.6420561442639083,1.071260498827792,1.345597716782306,0.7200399031169659,0.4823969726264313,0.28879755979595384,0.08745059891474483,0.26246299367787385,0.3921594331656868,0.7036505229589312,0.5289002128353513
557,0.029178144797641747,1.4274479795223012,1.099527461554159,1.0639429056808676,0.7598369609454652,0.46252734680407265,0.27048827767128636,0.0499230727839068,0.3080879652249903,0.21473855691443605,0.22584236253793774,0.515369084482263
558,0.260583852692337,1.3195311955165598,0.8605609708551959,1.4807230501913986,0.6467481324995248,0.13373334451348437,0.38555320008256133,0.09448374845888291,0.270911293832698,0.10453072942825754,0.6705891324510451,0.836641290456106
559,0.37068293287683535,1.2938776337310776,1.2949876908277127,1.239394172437669,0.9132676504405959,0.7912580219702897,0.46052111005513185,0.1629031499576966,0.27700262686992416,0.18319741842904913,0.7008486304038273,0.7653013266182604
560,0.36803733584264414,1.9123387618717587,1.7109892964500641,1.1652891877406,0.7154677252630453,0.7154655727314758,0.6430110536244587,0.12627463382459217,0.6974195078925463,0.5430848458898727,0.21470778684869143,0.8431565622789436
561,0.38008274844863904,1.3839875548913518,1.7854637824940665,1.173220162361086,0.6620719895262236,0.7573869275466941,0.1547813648314848,0.036593608539479176,0.559017295985029,0.22309750854319094,0.4967100672382222,0.6543823346348123
562,0.05400808619365427,1.695283285326795,1.6630055886119912,1.1838505143190199,0.6317542648732692,0.3702715308354856,0.20701656576747393,0.11340766693284751,0.2675027345725586,0.18721058912308775,0.35478835273129483,0.8070533771278408
563,0.3852532908803155,1.7514652053573636,1.0836111607784038,1.4151845005727082,0.7120256867232979,0.7825082865563342,0.12804946860666422,0.06983204633433174,0.492986803767819,0.2619897913774656,0.7250620519841773,0.7702393395718259
564,0.32954447294374006,1.5850217976154175,1.042238912150737,1.0011474456466103,0.704383213447055,0.5641332199596318,0.6549317920927367,0.10815289036524829,0.5226679424915759,0.29994274234200485,0.44919114847870756,0.7093686662047958
565,0.4980606434601042,1.654297333954836,1.424301138981316,1.2184016445420847,0.9631646253269822,0.7199249306565914,0.529743220606274,0.23786433152046352,0.23363899003503685,0.15671531019570345,0.2625077127693147,0.6417862587815683
566,0.24166364039779592,1.6672674935385892,0.9040742438839904,1.1570643221072192,0.8667031251086469,0.11868707049664168,0.1398254909161794,0.0981468953354017,0.6254624791704881,0.5274110468660577,0.5830776755799583,0.5404866680150817
567,0.047433581942229214,1.5275565260012551,0.9446445680148013,1.0468867323871214,0.7941067385544358,0.4164403509922061,0.13273952209598566,0.2521348257810571,0.3862440767828928,0.5520801882425367,0.6606965399778274,0.6867061863421489
568,0.03529255545536031,1.5257907937559032,1.072582951381905,1.483626986253149,0.9704957516769247,0.017291457925749095,0.4442133556299015,0.051001839127410284,0.20491596700526812,0.23029487796369866,0.4889444834244849,0.6000621723798508
569,0.2623712617951129,1.475690479892981,0.9780389083623882,1.4662639566696782,0.9068010129312545,0.24889165427869073,0.45426483990728006,0.11198475128960686,0.4151258598971706,0.14957242964293704,0.7414112724998303,0.5253079695139173
570,0.3403761446065648,1.586855306275364,0.8365158420662603,1.3144181497051788,0.8403433240046695,0.058516740805575465,0.28024107325849645,0.27649953583073805,0.2896497816064273,0.29241547389595607,0.7714882400923582,0.568748167691873
571,0.42216746905039276,1.172402711766277,0.9997116280124266,1.3723436759263263,0.6777056790708234,0.7699261024215148,0.4575405819875614,0.13313247303360207,0.3935245887497037,0.35407147780857107,0.5669631953564666,0.8955871915752658
572,0.3695385818526851,1.3529388632785229,0.832229260733642,1.2583959298617953,0.8411207831641621,0.04392103832512692,0.6070908184477382,0.1571265493298857,0.5430238640242071,0.34602954965210714,0.7685737917219879,0.5543776976106674
573,0.5508289750818607,1.785094468317903,1.7714642204686726,1.4871625391948986,0.667912822163819,0.7679811172510418,0.2591823584700958,0.0700716940613844,0.6178524848774318,0.17977664872325305,0.22341637969601102,0.6827940201185936
574,-0.15228050312055252,1.1066970530376279,0.9366699180788597,1.0924458800841998,0.7761624861499643,0.299550916497929,0.6127275884692764,0.11095724758583184,0.3554159021389367,0.40863785899813565,0.6842368683289033,0.6105188801596094
575,0.5265974278771222,1.8879105812265657,0.8977877596977599,1.3089186087259197,0.9529707659843925,0.5393850480028807,0.6750009270612373,0.035554793948730845,0.3064730082179643,0.2793684906315137,0.5862903397980079,0.8214641022366895
576,0.03159369229087522,1.8227113139660847,1.0604845625726216,1.3301453550366018,0.9599238950478529,0.783402507218315,0.18038882281900293,0.0140660345917935,0.4618734315515365,0.4144404951485361,0.27131724075912717,0.7416564004642098
577,0.5905490525765409,1.2870144695868841,1.7836084602750861,1.4067169833555808,0.8973030854409253,0.01934324855255848,0.39378373450856374,0.20169142124788206,0.4637761928758989,0.44976414246229435,0.46380296584937536,0.8939079266808445
578,-0.12367424451914544,1.1431157156642155,1.376938095210393,1.3738216941781318,0.7990077876715674,0.549694215078658,0.3063352473742578,0.08192829640663547,0.36283926312634196,0.10994398087800168,0.35984599614954993,0.543610324545887
579,0.5192252771354391,1.2475036912353072,1.326860805437027,1.2374788348256804,0.9192454921189702,0.6658436729443573,0.5583789747830089,0.18446862095354224,0.5400691080186825,0.27639090272406974,0.4289196567434309,0.8028795667308128
580,0.5976985917563058,1.927846818932096,1.3109138460373675,1.3522353818723807,0.7332126002159163,0.28524835656573266,0.6617335944551581,0.17059621015644874,0.6668587947538374,0.3639281283307265,0.7857866258488562,0.5476130807363191
581,-0.02169565412666255,1.2498924954807498,0.8034295614630126,1.5482171836986283,0.6634129016278036,0.6204326599088121,0.5672825330654269,0.17904268977235774,0.2312985426025712,0.3935511396372712,0.7528278618178199,0.5187146202376218
582,0.2470159741878405,1.8616240457649287,1.705738738549745,1.062028737958978,0.8912066321561269,0.7616634224926995,0.6217325824507545,0.1036633931767371,0.20188934242100348,0.17117234599491682,0.4003174143230894,0.6189811145257024
583,0.4780613592246183,1.7073510750213687,1.2515225394989322,1.549319473148591,0.7659324718104429,0.7282564227521836,0.669658676241543,0.2898251323477338,0.3910313957593468,0.16431681217878477,0.4692632639753871,0.8006618830334729
584,0.49286049776836377,1.9410728677383773,0.934222864898453,1.2502961249560007,0.9871030075387576,0.7098558905872792,0.5803878185753736,0.15904307618832683,0.6788227108878775,0.3451656093366025,0.6334059562972343,0.5567486912423508
585,0.4541690541688241,1.7843315807041205,0.978664171788158,1.0162776634463746,0.8636276088157362,0.14432419879965444,0.12207190599680588,0.24641551590324398,0.3594916134319068,0.14217749087218262,0.4662049592357589,0.8122104954036062
586,0.31575752997009726,1.022490075075389,0.9094969062572739,1.3592152974405007,0.9880761521570428,0.012281167157550713,0.5105932208725747,0.22089284374031806,0.5146581787057913,0.5322735595223175,0.4084200563034903,0.5202730568732971
587,-0.03435682691168093,1.5332265418825561,1.6702850421922606,1.3415581698184018,0.7666069175096903,0.14657243410444087,0.5340112048867542,0.010750306149945984,0.5662665876695383,0.2246835952418012,0.2770171771714617,0.6944703758965529
588,0.3989576677001772,1.9008157722258705,1.0946457583976659,1.1776186178287804,0.7857468662139904,0.5957063764356189,0.1347493401649408,0.16700536951582381,0.44361736080404696,0.1659226421156164,0.7375656707936133,0.8616529344108835
589,0.20051207190184323,1.2610760847202698,1.3720991293913014,1.2427609613555861,0.8923826847986482,0.046836225978502455,0.40793894950807263,0.11772816789027085,0.6110508254100849,0.2780460638106617,0.22002023369298973,0.7806695132487411
590,0.17160830268098842,1.4029832644592235,1.1447375652315812,1.337883675604716,0.6082683438757673,0.1588257257043739,0.6299625902311572,0.2706497427647315,0.5857375514149213,0.24089165482420932,0.6261529174684062,0.6901499241683613
591,0.40541222550466277,1.4079962171716558,1.1643090513692789,1.1727199066372052,0.937894337664947,0.4983395730473329,0.4991580999615892,0.07766385589321896,0.49647733816352696,0.2568517192874341,0.21801935561831184,0.5490901873375046
592,0.06243487448646273,1.5078520236506072,1.3553687542880812,1.2794351047406054,0.9206147524610144,0.4012288429553748,0.3049479520946511,0.0800240961342491,0.34681416202248333,0.548577236309853,0.49878990603466056,0.7671981917245844
593,0.05024159102422271,1.8161095432004657,1.048288770017014,1.3820814668532113,0.7077664745196308,0.33665112386911544,0.21215922577794993,0.05669328065715949,0.39882458316775504,0.5614541356879565,0.7136777247581476,0.8836108243388916
594,0.41320046672176663,1.237801100308043,1.7562599088680573,1.4579821853987838,0.6162855046979604,0.2431406631213362,0.11472633878158586,0.29603802158988785,0.5485030795135308,0.18491754387644913,0.7817557756784528,0.7074253381602738
595,0.33661028613742455,1.8386026652888772,1.7000235768249985,1.1114910642148668,0.7212868370040433,0.2614060925469014,0.3385965444445016,0.2625805977773782,0.5211642452259204,0.15405435745929938,0.790512105994156,0.7392608207292093
596,0.3469211324789158,1.6138139276957868,1.7480319456169997,1.0080412109823707,0.6030222866372343,0.5545343800466899,0.12974989124093717,0.24396569414344296,0.35184288442421047,0.46956624158421134,0.5551175794210021,0.8188036149151636
597,0.2907389506980113,1.3337198459625856,0.9365245245305988,1.082546115404066,0.9826280264690954,0.11847741463258316,0.6927110817673483,0.2620079679178026,0.33262211736658465,0.1435482150130901,0.4211544776181104,0.7957755866350615
598,0.5173899283550862,1.378403341286401,1.0171832210568754,1.3956540198291651,0.6448297579723338,0.054582333349220816,0.26095892231108964,0.08660843418937705,0.4482282359277683,0.25618446563769187,0.7864168593023217,0.6513082211642369
599,-0.053625233276896916,1.411707954395616,1.609736986126073,1.306133324053634,0.895039283271301,0.5299583289634661,0.27698381276863165,0.12114047460998387,0.40582682939235726,0.23838715429426155,0.6247965548828456,0.7641116919196038


==> anc/results/E6_fixed_demand.csv <==
DF,CLT,CLT_p75,CFR,FDRT,DRR,FI,changes_per_week,change_size,loc_per_deploy,changes_per_deploy,review_wait,ci_fail_rate,escaped_per_change,unfinished_share,cap,g,a,seed
3.7115384615384617,15.974461361927382,20.348032404930265,0.24870466321243523,9.07777241797498,0.32642487046632124,0.9230769230769231,26.5,135.11402130944685,1422.504630964868,10.6,0.12964431140464533,0.16895306859205775,0.13935018050541517,0.01516245487364621,0.0,0.0,0.0,1000
3.5,15.888801847654861,19.907258861806838,0.27472527472527475,10.683278685720964,0.2857142857142857,0.9615384615384616,26.5,126.90096708364403,1350.3039677455083,10.6,0.08814986821862325,0.16884057971014493,0.12536231884057972,0.013768115942028985,0.0,0.0,0.0,1001
3.6538461538461537,15.921875587516183,20.062610446031528,0.25263157894736843,9.702369389719756,0.3157894736842105,0.9230769230769231,26.846153846153847,129.94967702802376,1397.0772798254043,10.738461538461538,0.0989393428293013,0.16940671908506075,0.1451036454610436,0.006433166547533953,0.0,0.0,0.0,1002
3.4423076923076925,16.008608187876575,20.366968710060974,0.22346368715083798,8.2125316532755,0.2737430167597765,0.7692307692307693,26.423076923076923,133.64883964423106,1420.2363482754602,10.569230769230769,0.11240096480940685,0.1660623640319072,0.12835387962291517,0.010877447425670777,0.0,0.0,0.0,1003
3.7884615384615383,15.892269746739402,20.494353092639017,0.2182741116751269,8.124012917167759,0.3401015228426396,0.8269230769230769,25.615384615384617,136.01860539710924,1398.3256962846167,10.246153846153845,0.1341976498772742,0.1902621722846442,0.15280898876404495,0.0149812734082397,0.0,0.0,0.0,1004
3.673076923076923,16.2107297159846,20.701929391351598,0.18324607329842932,8.989004235156603,0.3193717277486911,0.6730769230769231,25.23076923076923,129.6342854620129,1315.8039359547886,10.092307692307692,0.1051785446680567,0.17615793470007593,0.13819286256643887,0.012148823082763858,0.0,0.0,0.0,1005
3.5384615384615383,15.576737415552543,20.073234846550776,0.2608695652173913,7.868865055303011,0.29347826086956524,0.9230769230769231,26.365384615384617,134.91683581545732,1429.2447036987874,10.546153846153846,0.1172268110844225,0.17903930131004367,0.1477438136826783,0.006550218340611353,0.0,0.0,0.0,1006
3.423076923076923,15.929002497628801,20.112529807144433,0.24157303370786518,8.641159868130245,0.2696629213483146,0.8269230769230769,26.653846153846153,134.4693691510723,1433.6245978724323,10.661538461538461,0.1645321642510245,0.16810344827586207,0.1307471264367816,0.01221264367816092,0.0,0.0,0.0,1007
3.576923076923077,16.030576094949538,20.344997765974313,0.20967741935483872,8.979712712607407,0.3010752688172043,0.75,25.98076923076923,129.42728502847214,1345.5333821780102,10.392307692307693,0.10051914804127338,0.1736881005173688,0.12269031781226904,0.011825572801182557,0.0,0.0,0.0,1008
3.75,15.674847168034034,20.443742983466734,0.2205128205128205,10.558494983176523,0.3333333333333333,0.8269230769230769,26.76923076923077,140.87782980715247,1502.5665796912115,10.707692307692307,0.07971847503795992,0.185,0.1407142857142857,0.007857142857142858,0.0,0.0,0.0,1009
3.6538461538461537,15.964731697542106,20.05784766484925,0.22105263157894736,10.014961800634211,0.3157894736842105,0.8076923076923077,26.51923076923077,123.76667719404074,1318.0643909745984,10.607692307692307,0.09813793350589388,0.19219653179190752,0.11921965317919075,0.016618497109826588,0.0,0.0,0.0,1010
3.5384615384615383,15.387357329274323,19.98198427356448,0.2391304347826087,8.624699626362485,0.29347826086956524,0.8461538461538461,27.23076923076923,133.38668262413023,1436.9655468491326,10.892307692307693,0.13127738292154276,0.18181818181818182,0.1331923890063425,0.012684989429175475,0.0,0.0,0.0,1011
3.5,15.983298145136274,20.39927956635657,0.22527472527472528,7.518421662459445,0.2857142857142857,0.7884615384615384,26.884615384615383,132.49538169302085,1430.18175773173,10.753846153846155,0.12416918547732139,0.17857142857142858,0.13428571428571429,0.01,0.0,0.0,0.0,1012
3.826923076923077,16.078186660281787,20.10630506533036,0.21608040201005024,8.2875376692967,0.34673366834170855,0.8269230769230769,26.26923076923077,136.98582979325113,1425.6790409209134,10.507692307692308,0.12228538332568849,0.17213712618526622,0.15098468271334792,0.014587892049598834,0.0,0.0,0.0,1013
3.8076923076923075,15.940227073413098,20.267109619450252,0.20707070707070707,11.082805057484396,0.3434343434343434,0.7884615384615384,26.75,133.78887825755385,1433.4536043872963,10.7,0.10999573633126743,0.18051575931232092,0.1353868194842407,0.009312320916905445,0.0,0.0,0.0,1014
3.519230769230769,15.607906922065752,20.070360025490487,0.23497267759562843,10.428273772819754,0.2896174863387978,0.8269230769230769,27.46153846153846,134.74764121252957,1483.622003240721,10.984615384615385,0.11878172433679206,0.18378756114605171,0.12019566736547868,0.012578616352201259,0.0,0.0,0.0,1015
3.5384615384615383,15.672329481862505,20.267733086858314,0.2608695652173913,8.260994775691177,0.29347826086956524,0.9230769230769231,26.73076923076923,132.94967140877503,1422.9972963853945,10.692307692307692,0.07840084044576472,0.18044572250179727,0.1430625449317038,0.008626887131560028,0.0,0.0,0.0,1016
3.6923076923076925,15.762130815279079,19.749661502739627,0.2604166666666667,8.80917979033077,0.3229166666666667,0.9615384615384616,26.25,128.77481081274723,1344.513503403341,10.5,0.11093441251092832,0.18686131386861313,0.15766423357664233,0.010948905109489052,0.0,0.0,0.0,1017
3.269230769230769,15.82941352586829,20.12614466601181,0.21176470588235294,7.4971144677263535,0.23529411764705882,0.6923076923076923,25.653846153846153,126.3670680679601,1296.7674398544143,10.261538461538462,0.11309958966476545,0.17937219730941703,0.11210762331838565,0.01195814648729447,0.0,0.0,0.0,1018
3.519230769230769,15.531928953735815,19.791562538609867,0.21311475409836064,9.34054950552573,0.2896174863387978,0.75,26.442307692307693,131.07515669913133,1382.128899535796,10.576923076923077,0.12285901297301595,0.17293777134587554,0.12301013024602026,0.010130246020260492,0.0,0.0,0.0,1019
3.576923076923077,15.466288971710583,20.007236531019203,0.20430107526881722,9.260900345507793,0.3010752688172043,0.7307692307692307,26.51923076923077,129.1204398592738,1365.2372948577624,10.607692307692307,0.0751505651008734,0.16690751445086704,0.12066473988439307,0.013728323699421965,0.0,0.0,0.0,1020
3.5576923076923075,15.651109742656331,20.184220132006487,0.24864864864864866,8.039924222047041,0.2972972972972973,0.8846153846153846,27.076923076923077,133.0257911484973,1433.14282298194,10.830769230769231,0.1878370525871173,0.18652482269503545,0.1397163120567376,0.01276595744680851,0.0,0.0,0.0,1021
3.576923076923077,15.871328552832352,20.0512514647981,0.20430107526881722,10.990494369313147,0.3010752688172043,0.7307692307692307,27.423076923076923,129.20683389703447,1417.0109401518466,10.96923076923077,0.07280763657471608,0.17503486750348676,0.12412831241283125,0.011854951185495118,0.0,0.0,0.0,1022
3.519230769230769,15.606028826494764,20.115403177400935,0.30601092896174864,8.75465358895284,0.2896174863387978,1.0769230769230769,27.615384615384617,134.66011972337947,1489.4755577806604,11.046153846153846,0.11716505250734997,0.15950069348127602,0.14701803051317613,0.010402219140083218,0.0,0.0,0.0,1023
3.6346153846153846,15.780296558671807,20.025075268256032,0.21693121693121692,9.302807364429837,0.31216931216931215,0.7884615384615384,27.346153846153847,130.7778771453496,1430.0667165156124,10.938461538461539,0.09331281128709237,0.1774193548387097,0.13183730715287517,0.011921458625525946,0.0,0.0,0.0,1024
3.9038461538461537,15.257591238939085,19.56994246604185,0.2561576354679803,9.642945515170261,0.35960591133004927,1.0,27.307692307692307,136.3723781863605,1492.5509518773547,10.923076923076923,0.09253042199630954,0.1776685393258427,0.14817415730337077,0.009129213483146067,0.0,0.0,0.0,1025
4.0,15.58170294418801,20.14851470911003,0.22596153846153846,9.6466932574334,0.375,0.9038461538461539,26.442307692307693,135.72484092197192,1427.430880355246,10.576923076923077,0.13471352868930064,0.17872648335745298,0.14978292329956586,0.01085383502170767,0.0,0.0,0.0,1026
3.5961538461538463,15.580457405616016,19.769714090969558,0.22994652406417113,8.527486172474031,0.3048128342245989,0.8269230769230769,26.903846153846153,136.05669202625555,1458.4888589248872,10.761538461538462,0.08587004116142988,0.18291814946619217,0.12526690391459075,0.015658362989323844,0.0,0.0,0.0,1027
3.4615384615384617,15.595968302820552,20.144812423765643,0.21666666666666667,7.841102672588486,0.2777777777777778,0.75,26.5,129.1569952697516,1371.144506436285,10.6,0.09257855280577373,0.17958001448225924,0.14192614047791455,0.00724112961622013,0.0,0.0,0.0,1028
3.7884615384615383,15.67081979540103,20.041561581622318,0.2182741116751269,10.060765091762706,0.3401015228426396,0.8269230769230769,26.942307692307693,130.2190646874694,1407.7456813721487,10.776923076923078,0.091803249502598,0.16714285714285715,0.145,0.007142857142857143,0.0,0.0,0.0,1029
3.6923076923076925,15.448286875761369,19.899088017859413,0.1875,9.177657234067755,0.3229166666666667,0.6923076923076923,26.71153846153846,137.93903468670854,1473.2075326645738,10.684615384615384,0.10578552231560474,0.18664752333094042,0.135678391959799,0.00933237616654702,0.0,0.0,0.0,1030
3.5961538461538463,15.967806119083207,19.902810047189973,0.22459893048128343,10.2501061239095,0.3048128342245989,0.8076923076923077,26.423076923076923,131.55315501511757,1389.7574932387881,10.569230769230769,0.12484157504242048,0.16848220769789396,0.13144517066085692,0.007262164124909223,0.0,0.0,0.0,1031
3.6346153846153846,15.786245609133061,20.426930179009616,0.25925925925925924,7.3294459864574275,0.31216931216931215,0.9423076923076923,26.346153846153847,130.48230152618217,1389.2997181488581,10.538461538461538,0.10989623860672858,0.17711370262390672,0.12973760932944606,0.009475218658892129,0.0,0.0,0.0,1032
3.826923076923077,15.53435995881864,19.782384132037038,0.24120603015075376,10.06231960933279,0.34673366834170855,0.9230769230769231,26.903846153846153,135.8842695805219,1465.6181869564684,10.761538461538462,0.11903459919838673,0.1910192444761226,0.14112615823235922,0.010691375623663579,0.0,0.0,0.0,1033
3.730769230769231,15.96860675181955,20.420222788968573,0.31958762886597936,9.351108120690874,0.32989690721649484,1.1923076923076923,26.884615384615383,138.2373658888349,1479.1297325087085,10.753846153846155,0.12963237338018882,0.1837026447462473,0.139385275196569,0.010721944245889922,0.0,0.0,0.0,1034
3.5384615384615383,15.608408635295632,20.13595367449676,0.21195652173913043,8.434495513209086,0.29347826086956524,0.75,26.98076923076923,128.57330172457017,1392.2742968612063,10.792307692307693,0.10234131528021914,0.16537102473498233,0.13498233215547703,0.018374558303886925,0.0,0.0,0.0,1035
3.5961538461538463,15.548922895726037,19.919050319521602,0.28342245989304815,8.120277758921471,0.3048128342245989,1.0192307692307692,26.923076923076923,131.68974285157404,1415.156469379909,10.76923076923077,0.09188763646446153,0.15736766809728184,0.13733905579399142,0.009298998569384835,0.0,0.0,0.0,1036
3.769230769230769,15.725466755318621,20.357106097047705,0.2755102040816326,8.12490966481663,0.336734693877551,1.0384615384615385,26.653846153846153,133.74250111577294,1434.5454528960727,10.661538461538461,0.11669535068142202,0.17926565874730022,0.15046796256299497,0.0064794816414686825,0.0,0.0,0.0,1037
3.4423076923076925,15.706000028773019,20.141122740704674,0.2569832402234637,8.633819512253904,0.2737430167597765,0.8846153846153846,26.653846153846153,144.11320218121313,1538.0913182395618,10.661538461538461,0.10390292825632443,0.16846652267818574,0.13390928725701945,0.0064794816414686825,0.0,0.0,0.0,1038
3.6153846153846154,15.67804817813493,19.884478509300607,0.19680851063829788,8.452413581032129,0.30851063829787234,0.7115384615384616,26.71153846153846,131.67735603002086,1413.2109915530582,10.684615384615384,0.1065954087626238,0.19126074498567336,0.13753581661891118,0.011461318051575931,0.0,0.0,0.0,1039
3.5384615384615383,15.675099612118174,20.17670970684412,0.25,6.7732647544954165,0.29347826086956524,0.8846153846153846,26.346153846153847,136.0970148627553,1439.9249714097305,10.538461538461538,0.08893049274986865,0.18718135469774216,0.12891478514202476,0.010924981791697014,0.0,0.0,0.0,1040
3.519230769230769,15.566753750117641,20.02299025628585,0.2185792349726776,8.056584833649932,0.2896174863387978,0.7692307692307693,27.03846153846154,127.83611950782114,1385.7253561262253,10.815384615384616,0.14483431808866917,0.16926345609065155,0.13385269121813032,0.012039660056657223,0.0,0.0,0.0,1041
3.6153846153846154,15.81178411415317,20.32206134109198,0.19680851063829788,14.170873658329944,0.30851063829787234,0.7115384615384616,25.98076923076923,127.09678778813361,1322.3453811258005,10.392307692307693,0.06661857339956465,0.17404129793510326,0.13274336283185842,0.008112094395280236,0.0,0.0,0.0,1042
3.3846153846153846,15.943173506784206,20.219688405955367,0.24431818181818182,7.948770674521683,0.26136363636363635,0.8269230769230769,26.826923076923077,127.32561260458351,1377.3757632302224,10.73076923076923,0.11062548354282997,0.18201284796573874,0.1299072091363312,0.012134189864382585,0.0,0.0,0.0,1043
3.5961538461538463,15.63142023462649,20.189986572178896,0.2192513368983957,8.71506175612769,0.3048128342245989,0.7884615384615384,26.846153846153847,133.52583040054853,1440.4664926720877,10.738461538461538,0.1274518130321308,0.17295373665480426,0.13309608540925266,0.016370106761565837,0.0,0.0,0.0,1044
3.5961538461538463,15.769934935302103,20.048800553888867,0.2620320855614973,9.034521740870064,0.3048128342245989,0.9423076923076923,26.307692307692307,137.32253983781067,1448.4415871144008,10.523076923076923,0.11117506925005631,0.181021897810219,0.13576642335766423,0.01167883211678832,0.0,0.0,0.0,1045
4.019230769230769,15.694225925015417,19.891252939277535,0.22009569377990432,9.056002820299717,0.37799043062200954,0.8846153846153846,26.365384615384617,129.61755229606808,1369.5230809249413,10.546153846153846,0.11257050745435991,0.1730909090909091,0.14909090909090908,0.008,0.0,0.0,0.0,1046
3.7884615384615383,16.06059821074564,20.161906418060497,0.25380710659898476,9.820205806343584,0.3401015228426396,0.9615384615384616,25.923076923076923,138.01949075488295,1449.414182283448,10.36923076923077,0.11018829830186322,0.19335793357933578,0.14022140221402213,0.014022140221402213,0.0,0.0,0.0,1047
3.8461538461538463,15.76219273268265,20.008608240926165,0.255,8.276010017407163,0.35,0.9807692307692307,27.807692307692307,134.2935565929389,1497.0935622529894,11.123076923076923,0.14391867642490716,0.18263266712611992,0.14403859407305306,0.009648518263266712,0.0,0.0,0.0,1048
3.576923076923077,15.671217423397138,19.850787603321123,0.2849462365591398,8.641549328617671,0.3010752688172043,1.0192307692307692,27.403846153846153,144.36894545685868,1563.340723789546,10.961538461538462,0.1782757435035566,0.18404478656403078,0.15185444366689993,0.00979706088173548,0.0,0.0,0.0,1049
3.5961538461538463,16.125294549218324,20.496086074534034,0.2620320855614973,8.646985696306102,0.3048128342245989,0.9423076923076923,26.807692307692307,136.07816043349104,1453.0948760602105,10.723076923076922,0.1178750641187428,0.19412607449856734,0.1504297994269341,0.0064469914040114614,0.0,0.0,0.0,1050
3.7115384615384617,15.740110268384797,20.14295660205471,0.21761658031088082,10.264247857756626,0.32642487046632124,0.8076923076923077,26.78846153846154,136.23537668222946,1461.3395766561225,10.715384615384615,0.12152403063016547,0.16916488222698073,0.14632405424696646,0.013561741613133477,0.0,0.0,0.0,1051
3.3653846153846154,15.703124043979557,19.824902315180054,0.19428571428571428,10.884250602405633,0.2571428571428571,0.6538461538461539,26.923076923076923,122.17658238917717,1330.0031740182912,10.76923076923077,0.07243050322785334,0.1646557842441448,0.11994322214336409,0.014904187366926898,0.0,0.0,0.0,1052
3.6538461538461537,15.941380282303271,20.05218795035421,0.23157894736842105,8.163854919933435,0.3157894736842105,0.8461538461538461,27.096153846153847,134.18493407999222,1458.9199886416716,10.838461538461539,0.11218924803425952,0.19575971731448763,0.12579505300353358,0.01696113074204947,0.0,0.0,0.0,1053
3.6153846153846154,15.736169653818195,19.977710818070193,0.24468085106382978,8.651391537964741,0.30851063829787234,0.8846153846153846,27.576923076923077,132.68876389642776,1473.2353163405994,11.03076923076923,0.1458720845321687,0.1767571329157968,0.1454418928322895,0.007654836464857342,0.0,0.0,0.0,1054
3.6923076923076925,15.816198168605695,20.246785684221095,0.20833333333333334,9.257980964240978,0.3229166666666667,0.7692307692307693,26.26923076923077,134.10860542925437,1404.9750975613742,10.507692307692308,0.09462648599213791,0.1708029197080292,0.14817518248175182,0.0072992700729927005,0.0,0.0,0.0,1055
3.5576923076923075,15.616749081036062,19.964810735887113,0.22702702702702704,9.203224822072922,0.2972972972972973,0.8076923076923077,28.134615384615383,127.38441605548194,1434.4779315387525,11.253846153846155,0.12961784038600122,0.16177474402730374,0.12696245733788397,0.011604095563139932,0.0,0.0,0.0,1056
3.6153846153846154,15.51982994641503,19.92703408927582,0.25,8.912458816896276,0.30851063829787234,0.9038461538461539,27.25,129.3718323434713,1420.8690374674097,10.9,0.1273126485608129,0.17100633356790992,0.1653764954257565,0.014074595355383532,0.0,0.0,0.0,1057
3.7884615384615383,15.899007361399072,19.940034376947068,0.20812182741116753,11.576023355059416,0.3401015228426396,0.7884615384615384,26.23076923076923,135.04081320489553,1411.753629995261,10.492307692307692,0.1275682115453189,0.1745799853907962,0.1446311176040906,0.010226442658875092,0.0,0.0,0.0,1058
3.6346153846153846,15.779807028596906,20.383672899231556,0.2857142857142857,7.465014357082207,0.31216931216931215,1.0384615384615385,26.884615384615383,134.89557108091455,1449.0177336304175,10.753846153846155,0.152635582566251,0.1905781584582441,0.15346181299072092,0.007851534618129907,0.0,0.0,0.0,1059
3.480769230769231,15.597992462151637,20.0190676157427,0.24861878453038674,8.961830758866208,0.281767955801105,0.8653846153846154,27.192307692307693,132.49365801342518,1440.2609963185703,10.876923076923077,0.09316043504069069,0.1714890613973183,0.12914608327452365,0.0077628793225123505,0.0,0.0,0.0,1060
3.769230769230769,15.623083763825178,19.91334797552736,0.22959183673469388,8.642410566219517,0.336734693877551,0.8653846153846154,26.884615384615383,129.1941319731213,1386.7004578721744,10.753846153846155,0.1053786151397327,0.17793594306049823,0.14306049822064057,0.008540925266903915,0.0,0.0,0.0,1061
3.5,15.930661795793526,19.998704074283182,0.25824175824175827,7.719002127187192,0.2857142857142857,0.9038461538461539,26.692307692307693,139.8155762904231,1494.163311435348,10.676923076923076,0.09484993777629155,0.16822429906542055,0.14234363767074049,0.008626887131560028,0.0,0.0,0.0,1062
3.4423076923076925,15.792994313845497,20.19460517069632,0.17318435754189945,9.524534294517736,0.2737430167597765,0.5961538461538461,27.115384615384617,131.23771013553755,1440.7825382486787,10.846153846153847,0.12460014409577816,0.1869225302061123,0.12153518123667377,0.01279317697228145,0.0,0.0,0.0,1063
3.5576923076923075,15.581947392791562,20.39930099801657,0.23243243243243245,9.645423591433673,0.2972972972972973,0.8269230769230769,26.53846153846154,130.301557513173,1382.5372500603544,10.615384615384615,0.07132960188015988,0.16077865897620763,0.13482335976928622,0.015861571737563085,0.0,0.0,0.0,1064
3.7115384615384617,15.767723082790269,20.000411232675106,0.25906735751295334,10.012047740109578,0.32642487046632124,0.9615384615384616,27.653846153846153,132.96572405479955,1461.1131710530674,11.061538461538461,0.12622321680173412,0.18875780707841777,0.14712005551700208,0.006245662734212352,0.0,0.0,0.0,1065
3.6923076923076925,15.759360328504386,20.158965067602537,0.23958333333333334,7.942382371755688,0.3229166666666667,0.8846153846153846,26.365384615384617,122.61300564543517,1289.3774584272046,10.546153846153846,0.06659502226190529,0.16084425036390101,0.12663755458515283,0.00727802037845706,0.0,0.0,0.0,1066
3.6923076923076925,15.547090009637031,19.982634360037878,0.19791666666666666,8.223363480779836,0.3229166666666667,0.7307692307692307,27.115384615384617,132.05733706543862,1427.2155229897664,10.846153846153847,0.13407908904568294,0.18162544169611308,0.1265017667844523,0.009187279151943463,0.0,0.0,0.0,1067
3.769230769230769,15.770913756086998,20.231945659153865,0.22959183673469388,9.311704413848469,0.336734693877551,0.8653846153846154,26.615384615384617,129.31808622162654,1367.1018923903157,10.646153846153846,0.12175552917394271,0.16918646508279336,0.1353491720662347,0.010079193664506839,0.0,0.0,0.0,1068
3.480769230769231,15.713756131934844,19.568512313228908,0.22099447513812154,9.244440398233657,0.281767955801105,0.7692307692307693,27.692307692307693,125.62406093180324,1386.9114517651888,11.076923076923077,0.10941780956938059,0.17496542185338865,0.13485477178423236,0.009681881051175657,0.0,0.0,0.0,1069
3.576923076923077,15.883849592186152,20.018953944867462,0.27419354838709675,8.70465540353462,0.3010752688172043,0.9807692307692307,27.596153846153847,124.79612226650518,1370.6723463585233,11.038461538461538,0.12302922434000255,0.17973629424011103,0.1450381679389313,0.013879250520471894,0.0,0.0,0.0,1070
3.8076923076923075,15.65317930749029,20.163610144327336,0.25757575757575757,7.171134240813537,0.3434343434343434,0.9807692307692307,26.826923076923077,136.17736802545903,1474.5480042574172,10.73076923076923,0.15512024782770426,0.17216642754662842,0.15064562410329985,0.010043041606886656,0.0,0.0,0.0,1071
3.6153846153846154,15.534644595641339,19.74337205004008,0.22872340425531915,7.896978365106594,0.30851063829787234,0.8269230769230769,26.884615384615383,131.54556972158224,1416.5345756153308,10.753846153846155,0.09181151116298772,0.1658327376697641,0.12794853466761974,0.007862759113652609,0.0,0.0,0.0,1072
3.5384615384615383,15.998094448434301,19.872904355270663,0.22826086956521738,8.594180678502497,0.29347826086956524,0.8076923076923077,26.846153846153847,128.34231389483477,1383.1436068992077,10.738461538461538,0.08041943212875384,0.18732193732193733,0.11894586894586895,0.013532763532763533,0.0,0.0,0.0,1073
3.730769230769231,15.542826212125874,20.19630823261582,0.25773195876288657,8.934621661729746,0.32989690721649484,0.9615384615384616,26.48076923076923,131.73840554305804,1388.460971083003,10.592307692307692,0.1243605376195498,0.17706821480406387,0.14804063860667635,0.013062409288824383,0.0,0.0,0.0,1074
3.9423076923076925,15.552349425444504,20.321069124958285,0.3073170731707317,8.944955945025404,0.36585365853658536,1.2115384615384615,26.96153846153846,128.3314803853254,1404.4598088155844,10.784615384615385,0.12322344604983916,0.17270788912579957,0.14712153518123666,0.013503909026297086,0.0,0.0,0.0,1075
3.6923076923076925,16.014845372176296,20.178199020276452,0.24479166666666666,7.75420057051706,0.3229166666666667,0.9038461538461539,27.403846153846153,145.3921370372808,1588.24084231154,10.961538461538462,0.15532563384220222,0.20322354590049055,0.17098808689558515,0.007708479327259986,0.0,0.0,0.0,1076
3.6153846153846154,15.450325009162952,19.853887222719095,0.21808510638297873,9.46322503281804,0.30851063829787234,0.7884615384615384,26.71153846153846,133.55057718183528,1422.8617226338242,10.684615384615384,0.10899647838110321,0.16882183908045978,0.14224137931034483,0.008620689655172414,0.0,0.0,0.0,1077
3.4423076923076925,15.722016458000553,19.821465044693014,0.2122905027932961,6.554795083931243,0.2737430167597765,0.7307692307692307,26.557692307692307,140.54146088311242,1495.7900284895288,10.623076923076923,0.13470624244780713,0.1972543352601156,0.1365606936416185,0.008670520231213872,0.0,0.0,0.0,1078
3.6153846153846154,15.801161096950523,20.301684609700487,0.2074468085106383,8.034097888038838,0.30851063829787234,0.75,26.884615384615383,127.0028082308209,1377.852594133701,10.753846153846155,0.1118864577972934,0.17508896797153026,0.14448398576512456,0.0099644128113879,0.0,0.0,0.0,1079
3.3846153846153846,16.026656805651214,20.17195737229025,0.2840909090909091,7.5304972135955435,0.26136363636363635,0.9615384615384616,26.692307692307693,135.01189740851115,1433.2947068634564,10.676923076923076,0.11438679230876367,0.1878136200716846,0.13906810035842293,0.010752688172043012,0.0,0.0,0.0,1080
3.5961538461538463,15.793765618711404,20.521944536033132,0.1925133689839572,7.659828641325531,0.3048128342245989,0.6923076923076923,25.596153846153847,131.97568888145938,1353.4757125796343,10.238461538461538,0.067576847361002,0.17329332333083272,0.11477869467366841,0.010502625656414103,0.0,0.0,0.0,1081
3.5576923076923075,15.343423521224622,19.905515487781912,0.23783783783783785,8.81408546966869,0.2972972972972973,0.8461538461538461,26.903846153846153,126.45549336230931,1362.8157594968864,10.761538461538462,0.134849064244433,0.1707142857142857,0.13357142857142856,0.012142857142857143,0.0,0.0,0.0,1082
3.7115384615384617,15.527634556535986,20.231528169542344,0.22797927461139897,9.29725639128318,0.32642487046632124,0.8461538461538461,27.25,134.20146380660606,1470.8351608018443,10.9,0.09436373636927978,0.18194640338504936,0.12764456981664316,0.009167842031029619,0.0,0.0,0.0,1083
3.519230769230769,16.065234212309775,20.70625424415411,0.2185792349726776,9.309018160651679,0.2896174863387978,0.7692307692307693,25.884615384615383,129.54490834725036,1338.6174925541352,10.353846153846154,0.12444086119197645,0.19718309859154928,0.12750185322461083,0.00815418828762046,0.0,0.0,0.0,1084
3.5384615384615383,15.62449417611083,19.880022892006394,0.266304347826087,10.476879097725027,0.29347826086956524,0.9423076923076923,27.76923076923077,129.20232906608422,1439.7643918269105,11.107692307692307,0.09976979059245135,0.17310344827586208,0.12689655172413794,0.012413793103448275,0.0,0.0,0.0,1085
3.4038461538461537,15.96982008813805,20.35164672030845,0.22033898305084745,8.567640793873158,0.2655367231638418,0.75,26.26923076923077,134.18719708759306,1412.374032475417,10.507692307692308,0.15123073682895122,0.18686131386861313,0.13284671532846715,0.010218978102189781,0.0,0.0,0.0,1086
3.75,15.658382580721906,20.592041112272227,0.23076923076923078,8.226027262032979,0.3333333333333333,0.8653846153846154,26.865384615384617,131.64408719477373,1411.185039545949,10.746153846153845,0.0960894577671684,0.1833810888252149,0.13681948424068768,0.009312320916905445,0.0,0.0,0.0,1087
3.6346153846153846,15.547941767679788,19.98744342341047,0.24338624338624337,9.769647033874739,0.31216931216931215,0.8846153846153846,28.25,131.27887171207453,1484.2020609019264,11.3,0.0953980882347387,0.17129316181448884,0.13270142180094788,0.009478672985781991,0.0,0.0,0.0,1088
3.7884615384615383,15.733069086080263,20.129791400513,0.2436548223350254,9.264347678166121,0.3401015228426396,0.9230769230769231,27.48076923076923,136.9710039236299,1509.2325730121595,10.992307692307692,0.1404884086248809,0.1688764829030007,0.1360781577110956,0.011863224005582694,0.0,0.0,0.0,1089
3.8076923076923075,15.470556339450155,19.593553607838402,0.26262626262626265,8.777492757531203,0.3434343434343434,1.0,27.384615384615383,128.02352822540678,1394.666260655563,10.953846153846154,0.09173980424022932,0.17651195499296765,0.1441631504922644,0.011954992967651195,0.0,0.0,0.0,1090
3.6923076923076925,15.597229273165738,20.207531900652498,0.21354166666666666,8.809520911332775,0.3229166666666667,0.7884615384615384,26.692307692307693,126.77076228335349,1351.6620345554402,10.676923076923076,0.10423647816163459,0.17120343839541546,0.1332378223495702,0.012893982808022923,0.0,0.0,0.0,1091
3.6923076923076925,15.922731134314972,20.183783100430674,0.20833333333333334,8.00061744148901,0.3229166666666667,0.7692307692307693,27.01923076923077,141.19986410657884,1525.1462840178506,10.807692307692308,0.10691915160163547,0.19020581973030518,0.1242015613910575,0.014904187366926898,0.0,0.0,0.0,1092
3.6923076923076925,15.975639094067105,20.17574423892421,0.19791666666666666,7.284839822418389,0.3229166666666667,0.7307692307692307,26.576923076923077,127.15617916287475,1348.7236126688126,10.63076923076923,0.10439430123240398,0.18700361010830324,0.1292418772563177,0.009386281588447653,0.0,0.0,0.0,1093
3.576923076923077,15.66303138507601,20.11211143911646,0.22580645161290322,8.671048011079932,0.3010752688172043,0.8076923076923077,26.365384615384617,130.2276336867469,1374.6360505243558,10.546153846153846,0.0946029383429686,0.18062636562272397,0.12527312454479242,0.010924981791697014,0.0,0.0,0.0,1094
3.826923076923077,15.875033695742658,20.545703242910918,0.23618090452261306,9.802243803063565,0.34673366834170855,0.9038461538461539,26.846153846153847,123.70013555139467,1336.7790934706716,10.738461538461538,0.12450642914952459,0.16773733047822983,0.14061384725196288,0.011420413990007138,0.0,0.0,0.0,1095
3.480769230769231,15.489101362039321,20.00860611902641,0.22099447513812154,9.376406527959897,0.281767955801105,0.7692307692307693,26.884615384615383,128.66359590170438,1387.7823842180624,10.753846153846155,0.09664955595329563,0.18097281831187412,0.12088698140200287,0.008583690987124463,0.0,0.0,0.0,1096
3.5576923076923075,15.867942861197662,20.432773385499132,0.20540540540540542,9.411804288487524,0.2972972972972973,0.7307692307692307,26.076923076923077,133.25721351178245,1388.404951472692,10.430769230769231,0.10544651545627585,0.1594415870683321,0.11976487876561352,0.009551800146950772,0.0,0.0,0.0,1097
3.5961538461538463,15.864549849357672,20.41120777576421,0.23529411764705882,8.98440009653536,0.3048128342245989,0.8461538461538461,25.96153846153846,126.2178430189862,1311.1278753685021,10.384615384615385,0.1265679085804988,0.1812822402358143,0.1414885777450258,0.012527634487840826,0.0,0.0,0.0,1098
3.7115384615384617,15.386940535882843,20.041561587921933,0.21243523316062177,8.684442175069158,0.32642487046632124,0.7884615384615384,27.173076923076923,125.61771560550245,1363.9705545476343,10.86923076923077,0.08816205880680207,0.1832276250880902,0.13742071881606766,0.006342494714587738,0.0,0.0,0.0,1099
4.653846153846154,15.47590587891068,19.721767707143698,0.3140495867768595,10.431370760053536,0.4628099173553719,1.4615384615384615,25.596153846153847,190.26261978790285,1964.4331030919511,10.238461538461538,0.44330983539161367,0.2546676624346527,0.26960418222554144,0.014936519790888723,0.0,0.75,0.0,1000
4.3076923076923075,15.588933053895857,19.749114009977347,0.2767857142857143,10.990085050486492,0.41964285714285715,1.1923076923076923,26.557692307692307,170.44107047108426,1840.6086469494649,10.623076923076923,0.4390359080041562,0.2483754512635379,0.23032490974729242,0.012996389891696752,0.0,0.75,0.0,1001
4.403846153846154,15.491508988271107,19.6083362842152,0.2445414847161572,12.140960333793593,0.43231441048034935,1.0769230769230769,26.307692307692307,178.33095913295793,1869.570151628535,10.523076923076923,0.47058299736511594,0.26438455935906774,0.2469045884923525,0.00873998543335761,0.0,0.75,0.0,1002
4.365384615384615,15.081462850674257,19.704987666597276,0.3039647577092511,12.74127624497157,0.42731277533039647,1.3269230769230769,26.307692307692307,175.343797197843,1845.4950940130104,10.523076923076923,0.418439232150241,0.25672727272727275,0.2545454545454545,0.01090909090909091,0.0,0.75,0.0,1003
4.653846153846154,15.42673157997254,20.048476367705007,0.30991735537190085,10.738622047720757,0.4628099173553719,1.4423076923076923,26.26923076923077,185.42847385320798,1960.2214372649912,10.507692307692308,0.5480557094607122,0.2578754578754579,0.26666666666666666,0.014652014652014652,0.0,0.75,0.0,1004
4.538461538461538,15.461631933545334,19.695862898685306,0.3050847457627119,10.450624109335841,0.4491525423728814,1.3846153846153846,25.576923076923077,181.02492207058572,1854.1670208853589,10.23076923076923,0.43494334744144214,0.2730682670667667,0.2760690172543136,0.008252063015753939,0.0,0.75,0.0,1005
4.3076923076923075,15.369967684245239,19.494806272478627,0.3080357142857143,9.704098715899867,0.41964285714285715,1.3269230769230769,26.98076923076923,189.4625101321642,2057.143523548262,10.792307692307693,0.5511684360987235,0.29039145907473307,0.26761565836298934,0.0071174377224199285,0.0,0.75,0.0,1006
4.0576923076923075,14.88335519079061,19.34213182989248,0.2938388625592417,10.034697426882671,0.38388625592417064,1.1923076923076923,26.26923076923077,180.4771182857575,1879.751010753597,10.507692307692308,0.515606962381702,0.24543462381300218,0.23886048210372535,0.01095690284879474,0.0,0.75,0.0,1007
4.615384615384615,15.241603391122766,19.300561789531116,0.2916666666666667,12.128161612603396,0.4583333333333333,1.3461538461538463,25.923076923076923,169.15455470052055,1751.0423892477822,10.36923076923077,0.38231340793125795,0.257396449704142,0.2411242603550296,0.01257396449704142,0.0,0.75,0.0,1008
4.826923076923077,15.570031536830356,19.62769261463609,0.2868525896414343,10.555080534249969,0.4820717131474104,1.3846153846153846,26.403846153846153,202.1325868382435,2135.076760595117,10.561538461538461,0.5103627861087553,0.2714078374455733,0.29027576197387517,0.00725689404934688,0.0,0.75,0.0,1009
4.538461538461538,14.86424042027113,19.395598884746846,0.288135593220339,14.320016361517842,0.4491525423728814,1.3076923076923077,27.0,170.33345654886043,1843.713569598861,10.8,0.38604894371826964,0.26955903271692744,0.23044096728307253,0.01209103840682788,0.0,0.75,0.0,1010
4.538461538461538,15.544810108603087,19.620028992089715,0.2669491525423729,11.128741764871394,0.4491525423728814,1.2115384615384615,26.21153846153846,176.06255464564086,1843.0108347934008,10.484615384615385,0.5551593553178911,0.26457725947521865,0.25072886297376096,0.015306122448979591,0.0,0.75,0.0,1011
4.730769230769231,15.460689603474748,19.45039010534515,0.2967479674796748,11.103613063318978,0.4715447154471545,1.4038461538461537,27.865384615384617,182.5042216118447,2042.0842901808483,11.146153846153846,0.7676508183649331,0.27593360995850624,0.26625172890733056,0.006224066390041493,0.0,0.75,0.0,1012
4.865384615384615,15.620377099911934,19.27283723475989,0.30039525691699603,10.457561514536042,0.48616600790513836,1.4615384615384615,26.48076923076923,195.36851842399977,2075.919322381965,10.592307692307692,0.5738520108053686,0.280231716147719,0.27516292541636495,0.012309920347574221,0.0,0.75,0.0,1013
4.923076923076923,15.448708068222004,19.700137028497437,0.296875,10.865703339188187,0.4921875,1.4615384615384615,25.826923076923077,179.14709961203636,1852.1630577160274,10.330769230769231,0.501454404531266,0.2527881040892193,0.2765799256505576,0.007434944237918215,0.0,0.75,0.0,1014
4.673076923076923,15.388044848636127,19.684204308439448,0.30864197530864196,10.694906087274736,0.46502057613168724,1.4423076923076923,27.596153846153847,182.87749461902214,1999.6036211991266,11.038461538461538,0.6846961433714824,0.26286509040333794,0.2545201668984701,0.012517385257301807,0.0,0.75,0.0,1015
4.384615384615385,15.357333912484137,19.18307281357872,0.3201754385964912,11.629057522642155,0.4298245614035088,1.4038461538461537,27.01923076923077,181.56198881213527,1959.8704152884602,10.807692307692308,0.5567208513542877,0.2581560283687943,0.24397163120567375,0.010638297872340425,0.0,0.75,0.0,1016
4.461538461538462,15.240956395378817,19.352315567221638,0.29310344827586204,10.713326438943689,0.4396551724137931,1.3076923076923077,26.01923076923077,171.3421890578429,1786.427376999318,10.407692307692308,0.42466124068693334,0.262379896526238,0.24611973392461198,0.008869179600886918,0.0,0.75,0.0,1017
4.519230769230769,15.248784025097677,19.6546901223918,0.2851063829787234,11.712693247024893,0.44680851063829785,1.2884615384615385,26.326923076923077,174.98377844517506,1827.8862682911263,10.53076923076923,0.4289688756815657,0.26656955571740715,0.26219956300072833,0.014566642388929352,0.0,0.75,0.0,1018
4.423076923076923,15.466616522143,19.88105114731013,0.30434782608695654,13.123184741606686,0.43478260869565216,1.3461538461538463,26.653846153846153,184.5225971222064,1959.6270284576985,10.661538461538461,0.8101937307584315,0.25521207764198417,0.2717469446441409,0.007189072609633357,0.0,0.75,0.0,1019
4.673076923076923,15.576973757446183,19.732642557574053,0.3045267489711934,12.084819274708234,0.46502057613168724,1.4230769230769231,26.192307692307693,189.23970539973428,1968.8693399809697,10.476923076923077,0.5223104381906846,0.27419354838709675,0.27052785923753664,0.011730205278592375,0.0,0.75,0.0,1020
4.115384615384615,15.294176347634618,19.75579395433192,0.2897196261682243,9.216282416411776,0.3925233644859813,1.1923076923076923,26.692307692307693,175.82782552257635,1878.097748379143,10.676923076923076,0.42890316529249833,0.24264178033022255,0.23115577889447236,0.012203876525484566,0.0,0.75,0.0,1021
4.653846153846154,15.470900706153941,19.828413378847124,0.2644628099173554,10.297603372830906,0.4628099173553719,1.2307692307692308,26.423076923076923,178.31106201714968,1876.344312722,10.569230769230769,0.6736936253139174,0.27167630057803466,0.2658959537572254,0.012283236994219654,0.0,0.75,0.0,1022
4.615384615384615,15.356030289048363,19.566079051390034,0.2833333333333333,10.544361706019394,0.4583333333333333,1.3076923076923077,26.865384615384617,181.52379141569332,1948.5233749006998,10.746153846153845,0.6629181875587175,0.24751066856330015,0.2809388335704125,0.01209103840682788,0.0,0.75,0.0,1023
4.1923076923076925,15.186858040679908,19.547383911424845,0.28440366972477066,11.261315087698993,0.4036697247706422,1.1923076923076923,26.673076923076923,180.029589861778,1929.0716518868978,10.669230769230769,0.47358692223815935,0.2733812949640288,0.2762589928057554,0.010071942446043165,0.0,0.75,0.0,1024
4.923076923076923,15.24477977514971,19.351653046606373,0.2890625,10.218186127780417,0.4921875,1.4230769230769231,27.057692307692307,178.70915918924746,1929.2181462089763,10.823076923076924,0.43491895982030915,0.27588652482269505,0.26879432624113475,0.0070921985815602835,0.0,0.75,0.0,1025
4.596153846153846,15.429441600367653,19.785010536606542,0.32217573221757323,14.6091760308676,0.4560669456066946,1.4807692307692308,27.03846153846154,186.31785011572902,2009.235258646956,10.815384615384616,0.6028570787289668,0.2471590909090909,0.27485795454545453,0.008522727272727272,0.0,0.75,0.0,1026
4.6923076923076925,15.27857096752058,19.614893484875495,0.2827868852459016,11.439190910804722,0.4672131147540984,1.3269230769230769,26.615384615384617,187.62603927575458,1979.336256284991,10.646153846153846,0.378952565060972,0.24910007199424047,0.27141828653707706,0.012958963282937365,0.0,0.75,0.0,1027
4.596153846153846,15.310979392318131,19.637828751821246,0.3389121338912134,11.175510393570264,0.4560669456066946,1.5576923076923077,26.365384615384617,189.20316840079084,1989.0032298923338,10.546153846153846,0.4091803762733066,0.2727272727272727,0.2821818181818182,0.005818181818181818,0.0,0.75,0.0,1028
4.634615384615385,15.422915334080187,19.734933270869817,0.25311203319502074,9.01936572628001,0.4605809128630705,1.1730769230769231,26.26923076923077,180.1380058921117,1910.461971738524,10.507692307692308,0.5870388876534745,0.24158125915080528,0.2518301610541728,0.00951683748169839,0.0,0.75,0.0,1029
4.519230769230769,15.019310694305204,19.254224469836345,0.2723404255319149,12.760865731603506,0.44680851063829785,1.2307692307692308,26.903846153846153,184.882238148361,1987.018030291087,10.761538461538462,0.6338480887228463,0.2671428571428571,0.24142857142857144,0.0064285714285714285,0.0,0.75,0.0,1030
4.25,15.125918683336636,19.52872685334927,0.27601809954751133,11.998924482488144,0.4117647058823529,1.1730769230769231,25.884615384615383,177.44123134947301,1834.8749196113465,10.353846153846154,0.338569236992504,0.25445103857566764,0.23516320474777447,0.008160237388724036,0.0,0.75,0.0,1031
4.673076923076923,15.168788929630864,19.545870623896008,0.3045267489711934,9.571832154899688,0.46502057613168724,1.4230769230769231,27.01923076923077,186.28223081947343,1967.7506360990114,10.807692307692308,0.540060695722014,0.25,0.278328611898017,0.009206798866855524,0.0,0.75,0.0,1032
4.596153846153846,15.603675050030006,19.72406752359916,0.26359832635983266,10.76820115994488,0.4560669456066946,1.2115384615384615,26.28846153846154,180.47520249552255,1895.1438357977765,10.515384615384615,0.38690641870148473,0.274323335771763,0.24871982443306512,0.0073152889539136795,0.0,0.75,0.0,1033
4.769230769230769,15.483088360138822,19.834732844109794,0.28225806451612906,9.494525322380502,0.47580645161290325,1.3461538461538463,25.903846153846153,184.29429712477227,1894.8993550066882,10.361538461538462,0.7429751838880926,0.26350851221317545,0.2820133234641007,0.011102886750555145,0.0,0.75,0.0,1034
4.384615384615385,15.62033066936624,19.536980116871746,0.31140350877192985,10.362346500686343,0.4298245614035088,1.3653846153846154,27.423076923076923,172.32383572379277,1900.0071354070928,10.96923076923077,0.6931980368260358,0.23949579831932774,0.24789915966386555,0.012605042016806723,0.0,0.75,0.0,1035
4.615384615384615,15.395250475567991,19.42725548335426,0.325,10.699168393883088,0.4583333333333333,1.5,27.28846153846154,187.84302810238648,2039.7252625031795,10.915384615384616,0.6322657339746319,0.2668067226890756,0.25210084033613445,0.01330532212885154,0.0,0.75,0.0,1036
5.0,15.192793434190094,19.293631301348455,0.28076923076923077,10.019741836346165,0.5,1.4038461538461537,26.576923076923077,181.93020657542112,1939.6344795639482,10.63076923076923,0.46210785093817613,0.2675343456254519,0.2725958062183659,0.004338394793926247,0.0,0.75,0.0,1037
3.923076923076923,14.96313711062598,19.351820632909607,0.25980392156862747,11.613966792628208,0.3627450980392157,1.0192307692307692,25.692307692307693,169.10207986027945,1725.546425464837,10.276923076923078,0.28480545503990645,0.25727069351230425,0.23415361670395227,0.007457121551081283,0.0,0.75,0.0,1038
4.423076923076923,15.461023046634637,19.59834560793206,0.29130434782608694,13.065660681881727,0.43478260869565216,1.2884615384615385,25.865384615384617,177.31565548334265,1830.4685217538947,10.346153846153847,0.47946930513460834,0.2781065088757396,0.27071005917159763,0.010355029585798817,0.0,0.75,0.0,1039
4.538461538461538,15.504547860606436,19.56400661590203,0.3305084745762712,10.545583631247432,0.4491525423728814,1.5,27.076923076923077,188.9022151887072,2061.053951284678,10.830769230769231,0.6039462746815473,0.268033946251768,0.29490806223479493,0.01272984441301273,0.0,0.75,0.0,1040
4.538461538461538,15.348414170767114,19.399193029916432,0.2796610169491525,10.683466345106744,0.4491525423728814,1.2692307692307692,26.884615384615383,184.36161900504354,1993.832877376776,10.753846153846155,0.4769785996171746,0.2653352353780314,0.2631954350927247,0.014265335235378032,0.0,0.75,0.0,1041
4.3076923076923075,15.357816680706321,19.354466593914083,0.3125,10.290521168486752,0.41964285714285715,1.3461538461538463,25.826923076923077,172.4449689623035,1781.7007184195909,10.330769230769231,0.3999237226627978,0.2631970260223048,0.24907063197026022,0.006691449814126394,0.0,0.75,0.0,1042
4.5576923076923075,15.481483605926883,19.809646330719886,0.2911392405063291,11.452780986424123,0.45147679324894513,1.3269230769230769,27.153846153846153,184.83804569561838,2005.0794814735832,10.861538461538462,0.6038509572871502,0.271830985915493,0.25704225352112675,0.01056338028169014,0.0,0.75,0.0,1043
4.5576923076923075,15.53409463749199,19.5457324555385,0.2869198312236287,11.482709130984997,0.45147679324894513,1.3076923076923077,26.653846153846153,172.2642817108843,1848.7720894366619,10.661538461538461,0.6019659510424386,0.2546628407460545,0.23529411764705882,0.013629842180774749,0.0,0.75,0.0,1044
4.788461538461538,15.41387573662064,20.086564854044397,0.3132530120481928,11.66616710660281,0.4779116465863454,1.5,25.903846153846153,194.8882053673023,2019.3900571094598,10.361538461538462,0.6896155753377092,0.2578008915304606,0.3038632986627043,0.010401188707280832,0.0,0.75,0.0,1045
4.461538461538462,15.503622262699992,19.800456171331916,0.3275862068965517,12.748321800737678,0.4396551724137931,1.4615384615384615,25.942307692307693,177.33416290366833,1815.672062873959,10.376923076923077,0.7941210314444174,0.2455621301775148,0.2640532544378698,0.006656804733727811,0.0,0.75,0.0,1046
4.538461538461538,15.671640113523381,19.828924099229,0.2966101694915254,11.864277576243131,0.4491525423728814,1.3461538461538463,26.557692307692307,195.63007704325975,2085.2291631675475,10.623076923076923,0.729634660238955,0.29718004338394793,0.25813449023861174,0.011569052783803326,0.0,0.75,0.0,1047
4.653846153846154,15.243753845548724,19.67780598934678,0.2809917355371901,13.029856338415566,0.4628099173553719,1.3076923076923077,27.653846153846153,176.2652572001145,1956.5252436772926,11.061538461538461,0.5462284656875839,0.2623178348369188,0.2546842470506593,0.007633587786259542,0.0,0.75,0.0,1048
4.711538461538462,15.463365684298651,19.746369896190572,0.3224489795918367,10.360123089039895,0.46938775510204084,1.5192307692307692,27.173076923076923,189.93301825663494,2063.0430191400155,10.86923076923077,0.6608064214518077,0.25952045133991536,0.268688293370945,0.009873060648801129,0.0,0.75,0.0,1049
4.3076923076923075,15.324563021451354,19.353811514013387,0.2857142857142857,10.822186654799502,0.41964285714285715,1.2307692307692308,26.25,178.4134092026105,1867.9434108174848,10.5,0.45495829422128653,0.25966447848285923,0.24070021881838075,0.006564551422319475,0.0,0.75,0.0,1050
4.461538461538462,15.308263045948138,19.88019230764212,0.27155172413793105,12.124841607441997,0.4396551724137931,1.2115384615384615,26.173076923076923,179.6528628135956,1875.169686234109,10.46923076923077,0.44192380024422895,0.2554904831625183,0.27379209370424595,0.013177159590043924,0.0,0.75,0.0,1051
3.980769230769231,15.501629006274925,19.58165896978295,0.30434782608695654,10.310677702663082,0.3719806763285024,1.2115384615384615,26.28846153846154,179.66724031529984,1898.8113442585168,10.515384615384615,0.6056248449472779,0.2661348803480783,0.24583031182015955,0.015228426395939087,0.0,0.75,0.0,1052
4.403846153846154,15.409632991009403,19.743349033520047,0.314410480349345,10.372432816737382,0.43231441048034935,1.3846153846153846,26.5,176.81144955891847,1877.762083938137,10.6,0.603795485768873,0.2671976828385228,0.25778421433743665,0.013034033309196235,0.0,0.75,0.0,1053
4.634615384615385,14.849651271108542,19.426404324222972,0.3112033195020747,11.325013831791706,0.4605809128630705,1.4423076923076923,27.826923076923077,172.0252008967891,1918.5083822545005,11.13076923076923,0.5035482270779441,0.259131633356306,0.23914541695382494,0.006891798759476223,0.0,0.75,0.0,1054
4.423076923076923,15.486222181613357,19.513349488296853,0.28695652173913044,12.691611524719686,0.43478260869565216,1.2692307692307692,26.653846153846153,180.09172580211828,1894.9076118768548,10.661538461538461,0.37658248386751914,0.265658747300216,0.23758099352051837,0.005759539236861051,0.0,0.75,0.0,1055
4.75,15.67219226038128,19.699206377708606,0.2793522267206478,10.591515765312767,0.47368421052631576,1.3269230769230769,27.71153846153846,179.77588136681942,2015.7419185032247,11.084615384615384,0.6537240273848373,0.2710926694329184,0.2413554633471646,0.011065006915629323,0.0,0.75,0.0,1056
4.576923076923077,14.951077283733412,19.293774712077834,0.2773109243697479,10.50765383244688,0.453781512605042,1.2692307692307692,27.21153846153846,177.24771494889495,1932.9238074219666,10.884615384615385,0.5095178049991254,0.25336164189667376,0.25902335456475584,0.008492569002123142,0.0,0.75,0.0,1057
4.480769230769231,15.469892149651287,19.50659924634516,0.34334763948497854,10.68447481265535,0.44206008583690987,1.5384615384615385,26.365384615384617,186.14808923368773,1938.2963823665768,10.546153846153846,0.5702799526591081,0.25925925925925924,0.26506899055918665,0.010893246187363835,0.0,0.75,0.0,1058
4.653846153846154,15.339847875023196,19.842284605989647,0.2975206611570248,10.763740716996114,0.4628099173553719,1.3846153846153846,26.76923076923077,180.30056832360435,1940.9952866183735,10.707692307692307,0.5975250965061502,0.27227011494252873,0.27370689655172414,0.005028735632183908,0.0,0.75,0.0,1059
4.576923076923077,15.529648324705022,19.71334929253203,0.33613445378151263,12.415728091943938,0.453781512605042,1.5384615384615385,26.134615384615383,182.20118951505825,1912.3106719905256,10.453846153846154,0.5594809436847518,0.2618873445501097,0.29261155815654716,0.010972933430870519,0.0,0.75,0.0,1060
4.5576923076923075,15.525726196673588,19.221514813884994,0.2742616033755274,12.625734296888151,0.45147679324894513,1.25,27.057692307692307,175.7737807097598,1895.1762844415462,10.823076923076924,0.4399688731298937,0.26117814052519517,0.24769339957416608,0.0063875088715401,0.0,0.75,0.0,1061
4.230769230769231,14.980308975916103,19.50756365134697,0.3181818181818182,11.896017771862034,0.4090909090909091,1.3461538461538463,26.53846153846154,184.84181739822424,1959.5787472147622,10.615384615384615,0.48776674196697034,0.23758099352051837,0.2548596112311015,0.011519078473722102,0.0,0.75,0.0,1062
4.480769230769231,15.248429285793975,19.613095961561157,0.2446351931330472,11.155390826819739,0.44206008583690987,1.0961538461538463,25.71153846153846,189.6228496942625,1948.0689069927237,10.284615384615385,0.5651430508248793,0.27542687453600595,0.27245731254639943,0.014847809948032665,0.0,0.75,0.0,1063
4.230769230769231,15.031235943431653,19.5174861235146,0.29545454545454547,12.950525512414202,0.4090909090909091,1.25,27.057692307692307,177.69905344877967,1922.2854860333098,10.823076923076924,0.48707200875652806,0.24184397163120566,0.2560283687943262,0.012056737588652482,0.0,0.75,0.0,1064
4.519230769230769,15.119163227691104,19.512562326675265,0.3276595744680851,13.327412254137915,0.44680851063829785,1.4807692307692308,27.71153846153846,177.57216916615408,1964.9152605118643,11.084615384615384,0.5092182730218383,0.26490984743411927,0.2406380027739251,0.0048543689320388345,0.0,0.75,0.0,1065
4.384615384615385,15.69086529348931,19.99288525887846,0.31140350877192985,10.527243593021993,0.4298245614035088,1.3653846153846154,26.057692307692307,196.69604384351973,2039.7416948610685,10.423076923076923,0.4908443897363785,0.27835051546391754,0.2761413843888071,0.0066273932253313695,0.0,0.75,0.0,1066
4.538461538461538,15.332968134429393,19.40684221295976,0.2711864406779661,11.802153602966587,0.4491525423728814,1.2307692307692308,27.192307692307693,179.38341953086905,1959.8759428194214,10.876923076923077,0.6114250241108283,0.25405786873676783,0.255469301340861,0.0077628793225123505,0.0,0.75,0.0,1067
4.384615384615385,15.724215539490302,19.84705667535792,0.2543859649122807,11.503046164056256,0.4298245614035088,1.1153846153846154,26.115384615384617,180.0640503138437,1899.9716513668322,10.446153846153846,0.39157765342983414,0.2490815576781778,0.2446730345334313,0.0073475385745775165,0.0,0.75,0.0,1068
4.4423076923076925,15.180903712256281,19.360528125118606,0.2597402597402597,12.492951369107901,0.43722943722943725,1.1538461538461537,27.23076923076923,170.48712655155944,1851.2696375033097,10.892307692307693,0.4616045888222838,0.2605633802816901,0.23943661971830985,0.009154929577464789,0.0,0.75,0.0,1069
4.519230769230769,15.3035455269939,19.226617304468675,0.2978723404255319,10.51748758922703,0.44680851063829785,1.3461538461538463,27.365384615384617,182.00902550578965,1982.5008071731795,10.946153846153846,0.5184527576768307,0.2812061711079944,0.2615708274894811,0.014025245441795231,0.0,0.75,0.0,1070
4.461538461538462,15.228291172055492,19.540610374997158,0.28879310344827586,10.294478937427595,0.4396551724137931,1.2884615384615385,26.5,183.88264501442777,1939.5971766368204,10.6,0.48121998921792525,0.271211022480058,0.28353879622915157,0.010877447425670777,0.0,0.75,0.0,1071
4.711538461538462,15.349156848378584,19.49105480242548,0.30612244897959184,12.211552608593147,0.46938775510204084,1.4423076923076923,27.51923076923077,184.38723366165314,2027.8518414931689,11.007692307692308,0.719531905964058,0.259958071278826,0.2697414395527603,0.006289308176100629,0.0,0.75,0.0,1072
4.596153846153846,15.455362867109443,19.653268625489858,0.3389121338912134,11.948511667634778,0.4560669456066946,1.5576923076923077,27.096153846153847,186.5938876682973,2000.6319121067904,10.838461538461539,0.6132606325081403,0.26558073654390935,0.26841359773371104,0.010623229461756374,0.0,0.75,0.0,1073
4.4423076923076925,15.331712232058521,19.65229373490297,0.30735930735930733,12.857879243495542,0.43722943722943725,1.3653846153846154,26.403846153846153,185.43813912047287,1953.9433161009306,10.561538461538461,0.48684655267400684,0.26342525399129174,0.262699564586357,0.013788098693759071,0.0,0.75,0.0,1074
4.230769230769231,15.495514128706446,19.680876339599138,0.3181818181818182,12.78918006192681,0.4090909090909091,1.3461538461538463,26.923076923076923,168.665278275087,1860.550602812805,10.76923076923077,0.5055040654910027,0.25642857142857145,0.2357142857142857,0.01,0.0,0.75,0.0,1075
4.519230769230769,15.208698529834692,19.22634149107472,0.3148936170212766,10.037872294265759,0.44680851063829785,1.4230769230769231,26.21153846153846,169.11383082324446,1774.550507300593,10.484615384615385,0.41409632904610205,0.2719298245614035,0.2850877192982456,0.01023391812865497,0.0,0.75,0.0,1076
4.615384615384615,14.953419764581213,19.582726492381965,0.30416666666666664,11.023740703112457,0.4583333333333333,1.4038461538461537,26.442307692307693,176.17528906676858,1861.9475056376805,10.576923076923077,0.4347679504023627,0.26864590876176686,0.2505430847212165,0.00941346850108617,0.0,0.75,0.0,1077
4.346153846153846,15.417432280526782,19.40598012932405,0.26548672566371684,10.327287663867766,0.4247787610619469,1.1538461538461537,26.615384615384617,188.94009353787808,2021.1651988902424,10.646153846153846,0.6299109631560735,0.28262436914203315,0.25739005046863733,0.010814708002883922,0.0,0.75,0.0,1078
4.596153846153846,15.25835465163425,19.329048069478404,0.30962343096234307,11.513747520466804,0.4560669456066946,1.4230769230769231,27.01923076923077,177.1500272914157,1926.3388618986992,10.807692307692308,0.464265731031293,0.27078891257995735,0.27007818052594174,0.00923951670220327,0.0,0.75,0.0,1079
4.461538461538462,15.1909028923003,19.542161229690592,0.2629310344827586,9.268963760596938,0.4396551724137931,1.1730769230769231,26.115384615384617,171.06510299108456,1774.760195753065,10.446153846153846,0.43886269407494816,0.24338235294117647,0.25588235294117645,0.008088235294117648,0.0,0.75,0.0,1080
4.576923076923077,15.858579205361139,19.84929030028411,0.24369747899159663,10.23151140609395,0.453781512605042,1.1153846153846154,26.173076923076923,185.16769141408253,1953.631017736614,10.46923076923077,0.5163216665918776,0.2558651026392962,0.2587976539589443,0.010997067448680353,0.0,0.75,0.0,1081
4.596153846153846,14.827695911099909,18.8568221971272,0.27615062761506276,10.778859415604668,0.4560669456066946,1.2692307692307692,26.807692307692307,171.0020799704505,1830.0455557828457,10.723076923076922,0.34248660639831546,0.24194702934860415,0.23550465282748748,0.010737294201861132,0.0,0.75,0.0,1082
4.5576923076923075,15.719571780078127,19.90760205118812,0.31223628691983124,10.824117175476964,0.45147679324894513,1.4230769230769231,27.134615384615383,185.34391821295134,2012.9238677193455,10.853846153846154,0.7695090845580965,0.24875974486180014,0.24167257264351524,0.0063784549964564135,0.0,0.75,0.0,1083
4.596153846153846,15.255447403877156,19.61890101645247,0.28870292887029286,12.172821100477623,0.4560669456066946,1.3269230769230769,26.23076923076923,181.42529664328978,1902.7238983328364,10.492307692307692,0.6149851886016626,0.2602040816326531,0.25145772594752186,0.009475218658892129,0.0,0.75,0.0,1084
4.403846153846154,15.454641813770081,19.470958619865712,0.31004366812227074,9.85077990491916,0.43231441048034935,1.3653846153846154,27.153846153846153,172.1609281783619,1861.5602230162265,10.861538461538462,0.5000184157691387,0.2542372881355932,0.2620056497175141,0.01059322033898305,0.0,0.75,0.0,1085
4.596153846153846,15.598559743753071,19.842893044966104,0.3054393305439331,11.087510376877352,0.4560669456066946,1.4038461538461537,25.76923076923077,190.80773441513972,1965.5889027984915,10.307692307692308,0.5565923066466889,0.2619402985074627,0.2798507462686567,0.007462686567164179,0.0,0.75,0.0,1086
4.461538461538462,15.318445256575387,19.541716910748505,0.35344827586206895,13.596706320524156,0.4396551724137931,1.5769230769230769,26.596153846153847,183.54779939612075,1951.4967439593433,10.638461538461538,0.6015059585244806,0.27516292541636495,0.27009413468501087,0.010861694424330196,0.0,0.75,0.0,1087
4.4423076923076925,15.041079231194999,19.303758087094906,0.2943722943722944,10.41021357737569,0.43722943722943725,1.3076923076923077,26.557692307692307,175.1105134965,1852.4604311705957,10.623076923076923,0.4851418755265444,0.2543227665706052,0.24639769452449567,0.00792507204610951,0.0,0.75,0.0,1088
4.75,15.161868722461008,19.44497186165927,0.30364372469635625,11.190293159485062,0.47368421052631576,1.4423076923076923,26.903846153846153,183.44758696268477,1974.8015532041898,10.761538461538462,0.518605663121455,0.2642857142857143,0.275,0.011428571428571429,0.0,0.75,0.0,1089
4.461538461538462,15.281974731725995,19.47312341364841,0.3232758620689655,12.02744607351935,0.4396551724137931,1.4423076923076923,26.75,173.66047203202893,1869.607285748448,10.7,0.5618592930247723,0.2543103448275862,0.26939655172413796,0.013649425287356323,0.0,0.75,0.0,1090
4.5,15.302997130763458,19.6354847924232,0.2948717948717949,11.300725767068645,0.4444444444444444,1.3269230769230769,26.115384615384617,175.62960750592546,1834.125355364563,10.446153846153846,0.4621407121463552,0.26490066225165565,0.2597498160412068,0.01177336276674025,0.0,0.75,0.0,1091
4.423076923076923,15.207887667873138,19.50739618473908,0.2782608695652174,9.034647466468769,0.43478260869565216,1.2307692307692308,27.057692307692307,178.62341621559847,1926.8393510353062,10.823076923076924,0.5695314833981373,0.23575498575498577,0.25783475783475784,0.012108262108262107,0.0,0.75,0.0,1092
4.423076923076923,15.488129221849249,19.441871370900913,0.3130434782608696,10.58570621447786,0.43478260869565216,1.3846153846153846,27.0,189.49626672801284,2047.401053599437,10.8,0.563339790769303,0.2553342816500711,0.27809388335704127,0.006401137980085348,0.0,0.75,0.0,1093
4.480769230769231,15.369884231172364,19.60233241632227,0.296137339055794,12.441574612532944,0.44206008583690987,1.3269230769230769,26.71153846153846,186.84730715551606,1993.1521247170015,10.684615384615384,0.4981483515370453,0.2607758620689655,0.28089080459770116,0.010057471264367816,0.0,0.75,0.0,1094
4.5,15.024688002534731,19.269362980219967,0.28205128205128205,11.581772493457775,0.4444444444444444,1.2692307692307692,27.326923076923077,175.24279026742943,1917.6316994979968,10.930769230769231,0.39538900129561527,0.24140350877192981,0.25473684210526315,0.011929824561403509,0.0,0.75,0.0,1095
4.346153846153846,15.430779418754355,20.004054868210915,0.3230088495575221,11.861329107274958,0.4247787610619469,1.4038461538461537,27.403846153846153,178.32264713101856,1962.6995499654438,10.961538461538462,0.5286026586488132,0.25280898876404495,0.2345505617977528,0.009129213483146067,0.0,0.75,0.0,1096
4.8076923076923075,15.48957953538843,19.693112202364546,0.308,10.920755835466244,0.48,1.4807692307692308,26.25,184.2402344171658,1969.253411148721,10.5,0.4079897881550335,0.26496350364963506,0.25547445255474455,0.010218978102189781,0.0,0.75,0.0,1097
4.288461538461538,15.532617015889173,19.501633881337625,0.2825112107623318,10.465344528503122,0.4170403587443946,1.2115384615384615,25.78846153846154,172.13957532876375,1783.0266199026655,10.315384615384616,0.422976409169767,0.24276169265033407,0.2546399406087602,0.014105419450631032,0.0,0.75,0.0,1098
4.5,14.986271659339423,19.31276207489816,0.3076923076923077,11.432434744691161,0.4444444444444444,1.3846153846153846,28.307692307692307,177.2229548110544,2002.2926907349224,11.323076923076924,0.5737390149536267,0.2750677506775068,0.23983739837398374,0.006097560975609756,0.0,0.75,0.0,1099
4.884615384615385,12.323929314383179,15.979112181860444,0.15748031496062992,5.594567428721108,0.18110236220472442,0.7692307692307693,26.576923076923077,135.11402130944685,896.1530794770622,6.644230769230769,0.12964431140464533,0.2043321299638989,0.1256317689530686,0.011552346570397111,0.0,0.0,0.75,1000
4.884615384615385,12.416539571716612,15.859795861483235,0.15748031496062992,5.181081485292903,0.18110236220472442,0.7692307692307693,26.48076923076923,126.90096708364403,842.282579084937,6.6201923076923075,0.08814986821862325,0.18985507246376812,0.10797101449275362,0.010144927536231883,0.0,0.0,0.75,1001
4.923076923076923,12.713331674419123,15.67010921949202,0.16796875,6.638372635616129,0.19140625,0.8269230769230769,26.76923076923077,129.94967702802376,875.3570165474412,6.72463768115942,0.0989393428293013,0.1937097927090779,0.12151536812008577,0.010007147962830594,0.0,0.0,0.75,1002
4.903846153846154,12.3262727971113,16.033918175982762,0.17254901960784313,5.808178271748066,0.1843137254901961,0.8461538461538461,26.46153846153846,133.64883964423106,887.4867808670681,6.615384615384615,0.11240096480940685,0.18201595358955766,0.12472806381435823,0.012327773749093546,0.0,0.0,0.75,1003
4.8076923076923075,12.549857923077298,16.198189551719224,0.172,4.917080628139724,0.168,0.8269230769230769,25.634615384615383,136.01860539710924,874.9708769114651,6.408653846153846,0.1341976498772742,0.20599250936329588,0.14382022471910114,0.012734082397003745,0.0,0.0,0.75,1004
4.673076923076923,12.3977196886392,16.055124292192318,0.12757201646090535,4.390385976417459,0.1440329218106996,0.5961538461538461,25.23076923076923,129.6342854620129,821.9200426841915,6.3076923076923075,0.1051785446680567,0.2012148823082764,0.10554290053151101,0.009111617312072893,0.0,0.0,0.75,1005
4.826923076923077,12.292704208850637,15.725085223683323,0.1952191235059761,4.911690297220085,0.17131474103585656,0.9423076923076923,26.326923076923077,134.91683581545732,897.8338943838917,6.581730769230769,0.1172268110844225,0.2074235807860262,0.12299854439592431,0.010189228529839884,0.0,0.0,0.75,1006
4.826923076923077,12.555413842631651,15.952340377398698,0.13545816733067728,4.918677491684571,0.17131474103585656,0.6538461538461539,26.653846153846153,134.4693691510723,896.0144216190741,6.663461538461538,0.1645321642510245,0.1968390804597701,0.11637931034482758,0.01293103448275862,0.0,0.0,0.75,1007
4.884615384615385,12.068202399932943,15.644139887223446,0.14566929133858267,6.371172217912871,0.18110236220472442,0.7115384615384616,25.942307692307693,129.42728502847214,838.3887618842631,6.485576923076923,0.10051914804127338,0.18699186991869918,0.10938654841093866,0.010347376201034738,0.0,0.0,0.75,1008
4.826923076923077,12.331953166769608,15.919384307096152,0.1952191235059761,5.606568258801185,0.17131474103585656,0.9423076923076923,26.78846153846154,140.87782980715247,937.536248994612,6.697115384615385,0.07971847503795992,0.21428571428571427,0.12428571428571429,0.009285714285714286,0.0,0.0,0.75,1009
4.711538461538462,12.326233235050097,15.98114258715026,0.1673469387755102,5.594927687516581,0.1510204081632653,0.7884615384615384,26.46153846153846,123.76667719404074,821.3536322839944,6.615384615384615,0.09813793350589388,0.20881502890173412,0.10332369942196531,0.015173410404624277,0.0,0.0,0.75,1010
4.865384615384615,12.181193160385533,15.558081271852174,0.16996047430830039,5.8414852626929035,0.17786561264822134,0.8269230769230769,27.23076923076923,133.38668262413023,898.013096819138,6.8076923076923075,0.13127738292154276,0.20507399577167018,0.1127554615926709,0.010570824524312896,0.0,0.0,0.75,1011
4.884615384615385,12.42059336515615,15.865757628574983,0.18110236220472442,4.430306971034421,0.18110236220472442,0.8846153846153846,26.826923076923077,132.49538169302085,892.9688785470876,6.706730769230769,0.12416918547732139,0.20357142857142857,0.12714285714285714,0.007857142857142858,0.0,0.0,0.75,1012
4.788461538461538,12.326901839867787,15.959477963705922,0.1606425702811245,5.904385136569889,0.1646586345381526,0.7692307692307693,26.25,136.98582979325113,895.1482036389339,6.5625,0.12228538332568849,0.21152443471918309,0.12399708242159008,0.010940919037199124,0.0,0.0,0.75,1013
4.980769230769231,12.461969870143719,16.191572294973867,0.18532818532818532,6.049001572447436,0.1969111969111969,0.9230769230769231,26.71153846153846,133.78887825755385,889.9782068940244,6.677884615384615,0.10999573633126743,0.2020057306590258,0.12320916905444126,0.011461318051575931,0.0,0.0,0.75,1014
4.788461538461538,12.101798110675759,15.856183330975568,0.15261044176706828,5.019779499651679,0.1646586345381526,0.7307692307692307,27.51923076923077,134.74764121252957,929.3197847937778,6.8798076923076925,0.11878172433679206,0.20055904961565338,0.10202655485674354,0.008385744234800839,0.0,0.0,0.75,1015
4.634615384615385,12.288734752882718,15.648763289476904,0.18672199170124482,4.129093628237346,0.13692946058091288,0.8653846153846154,26.653846153846153,132.94967140877503,886.5941882377721,6.663461538461538,0.07840084044576472,0.21279654924514738,0.11790079079798706,0.007189072609633357,0.0,0.0,0.75,1016
4.961538461538462,12.305174888521037,16.002386137382473,0.15891472868217055,4.56529180364982,0.1937984496124031,0.7884615384615384,26.192307692307693,128.77481081274723,840.7208155742911,6.548076923076923,0.11093441251092832,0.21021897810218979,0.12481751824817518,0.00948905109489051,0.0,0.0,0.75,1017
4.903846153846154,12.384615685862968,16.16881881576046,0.14901960784313725,5.415896299465185,0.1843137254901961,0.7307692307692307,25.653846153846153,126.3670680679601,813.1321856948962,6.413461538461538,0.11309958966476545,0.19506726457399104,0.10164424514200299,0.008968609865470852,0.0,0.0,0.75,1018
4.519230769230769,12.348376826980882,16.066848751869315,0.17872340425531916,5.546242013628689,0.1148936170212766,0.8076923076923077,26.53846153846154,131.07515669913133,866.5349533853453,6.634615384615385,0.12285901297301595,0.2076700434153401,0.09768451519536903,0.010130246020260492,0.0,0.0,0.75,1019
4.653846153846154,12.30161251525351,15.736694340583256,0.16942148760330578,4.104961644190591,0.14049586776859505,0.7884615384615384,26.53846153846154,129.1204398592738,855.0220263912846,6.634615384615385,0.0751505651008734,0.1994219653179191,0.10549132947976879,0.01083815028901734,0.0,0.0,0.75,1020
4.788461538461538,12.39410416967155,15.807345075371472,0.17670682730923695,5.9734203692932555,0.1646586345381526,0.8461538461538461,27.096153846153847,133.0257911484973,899.0297584929283,6.774038461538462,0.1878370525871173,0.21631205673758866,0.11702127659574468,0.007801418439716312,0.0,0.0,0.75,1021
4.923076923076923,12.260958662158373,15.734253343871842,0.12890625,5.762725489886236,0.1875,0.6346153846153846,27.48076923076923,129.20683389703447,889.2888107116245,6.8701923076923075,0.07280763657471608,0.199442119944212,0.10808926080892609,0.006276150627615063,0.0,0.0,0.75,1022
4.8076923076923075,12.356079689728404,16.03553775824011,0.184,5.390080496524584,0.168,0.8846153846153846,27.692307692307693,134.66011972337947,930.608547627294,6.923076923076923,0.11716505250734997,0.18030513176144244,0.12413314840499307,0.005547850208044383,0.0,0.0,0.75,1023
4.923076923076923,12.05459838099614,15.744342508874752,0.16015625,5.307522814989607,0.1875,0.7884615384615384,27.365384615384617,130.7778771453496,896.1949251552243,6.841346153846154,0.09331281128709237,0.1900420757363254,0.12342215988779803,0.008415147265077139,0.0,0.0,0.75,1024
5.0,12.167237174449383,15.549363799939329,0.15384615384615385,5.378208582744826,0.2,0.7692307692307693,27.403846153846153,136.3723781863605,935.402197638501,6.850961538461538,0.09253042199630954,0.20646067415730338,0.13342696629213482,0.010533707865168539,0.0,0.0,0.75,1025
4.961538461538462,12.299983306524155,15.689101812584795,0.18604651162790697,6.183528406779892,0.1937984496124031,0.9230769230769231,26.51923076923077,135.72484092197192,897.1152157882037,6.6298076923076925,0.13471352868930064,0.2011577424023155,0.13603473227206947,0.006512301013024602,0.0,0.0,0.75,1026
4.788461538461538,12.125394097387357,15.587027375063116,0.1646586345381526,6.713032712196791,0.1646586345381526,0.7884615384615384,26.846153846153847,136.05669202625555,910.2745651295515,6.711538461538462,0.08587004116142988,0.21352313167259787,0.10320284697508897,0.012811387900355872,0.0,0.0,0.75,1027
4.923076923076923,12.512100586866609,16.292615221848422,0.15234375,4.656376569315519,0.1875,0.75,26.423076923076923,129.1569952697516,854.283383889444,6.605769230769231,0.09257855280577373,0.19333816075307747,0.13034033309196236,0.010137581462708182,0.0,0.0,0.75,1028
4.826923076923077,12.309662348887173,15.87577530830798,0.17928286852589642,5.423109460958501,0.17131474103585656,0.8653846153846154,26.884615384615383,130.2190646874694,877.1382300679836,6.721153846153846,0.091803249502598,0.20142857142857143,0.11571428571428571,0.0064285714285714285,0.0,0.0,0.75,1029
4.8076923076923075,12.103636503936684,15.743450845133637,0.168,5.503318278793682,0.176,0.8076923076923077,26.76923076923077,137.93903468670854,933.3099698391457,6.757281553398058,0.10578552231560474,0.2074659009332376,0.12132089016511127,0.010768126346015794,0.0,0.0,0.75,1030
4.673076923076923,12.332010141559977,15.809798936786024,0.15637860082304528,6.015461238266516,0.14814814814814814,0.7307692307692307,26.403846153846153,131.55315501511757,871.4056260858065,6.632850241545894,0.12484157504242048,0.19607843137254902,0.11764705882352941,0.011619462599854757,0.0,0.0,0.75,1031
4.673076923076923,12.537969977842067,15.83703152590931,0.17695473251028807,4.12942617758748,0.1440329218106996,0.8269230769230769,26.25,130.48230152618217,864.8769140402065,6.5625,0.10989623860672858,0.2055393586005831,0.11224489795918367,0.013119533527696793,0.0,0.0,0.75,1032
5.1923076923076925,12.205936179751461,15.621355168958871,0.17777777777777778,5.2419169551635445,0.22962962962962963,0.9230769230769231,26.942307692307693,135.8842695805219,916.4804096996183,6.735576923076923,0.11903459919838673,0.2052744119743407,0.12758374910905204,0.007840342124019958,0.0,0.0,0.75,1033
5.038461538461538,12.44785746091361,15.60150555404374,0.19083969465648856,4.797197078951459,0.20610687022900764,0.9615384615384616,26.884615384615383,138.2373658888349,930.3213649559632,6.721153846153846,0.12963237338018882,0.2087205146533238,0.12651894210150108,0.007862759113652609,0.0,0.0,0.75,1034
4.8076923076923075,12.022870411044323,15.77497359914696,0.156,6.241417392968001,0.168,0.75,27.057692307692307,128.57330172457017,875.129927268373,6.764423076923077,0.10234131528021914,0.19575971731448763,0.1137809187279152,0.01342756183745583,0.0,0.0,0.75,1035
4.730769230769231,12.353258499511412,15.918400920711576,0.14634146341463414,5.51167363939571,0.15447154471544716,0.6923076923076923,26.826923076923077,131.68974285157404,881.5682568006839,6.706730769230769,0.09188763646446153,0.19098712446351931,0.10658082975679542,0.008583690987124463,0.0,0.0,0.75,1036
4.788461538461538,12.528457547213577,16.113917492682504,0.20481927710843373,4.738749914255813,0.1646586345381526,0.9807692307692307,26.615384615384617,133.74250111577294,895.4532048568175,6.653846153846154,0.11669535068142202,0.20230381569474443,0.11807055435565154,0.008639308855291577,0.0,0.0,0.75,1037
4.615384615384615,12.373897647990816,15.714102939802814,0.15833333333333333,5.187889768226914,0.13333333333333333,0.7307692307692307,26.596153846153847,144.11320218121313,960.7814073414185,6.649038461538462,0.10390292825632443,0.20806335493160547,0.1216702663786897,0.009359251259899209,0.0,0.0,0.75,1038
4.980769230769231,12.368943044201302,16.052866318567283,0.16602316602316602,4.894327123292555,0.1969111969111969,0.8269230769230769,26.75,131.67735603002086,888.2812417757312,6.6875,0.1065954087626238,0.1998567335243553,0.13252148997134672,0.012893982808022923,0.0,0.0,0.75,1039
5.0576923076923075,12.466276611554008,15.787284732365947,0.13688212927756654,4.17485468566366,0.20912547528517111,0.6923076923076923,26.365384615384617,136.0970148627553,897.6966366694651,6.591346153846154,0.08893049274986865,0.20101966496722506,0.12964311726147124,0.008011653313911144,0.0,0.0,0.75,1040
4.903846153846154,12.41763775214173,15.871357608038181,0.1568627450980392,5.549755799689441,0.1843137254901961,0.7692307692307693,27.153846153846153,127.83611950782114,870.3220827957931,6.788461538461538,0.14483431808866917,0.19192634560906516,0.11402266288951841,0.007082152974504249,0.0,0.0,0.75,1041
4.826923076923077,12.427355566727613,15.917562186981229,0.15139442231075698,5.535204540108483,0.17131474103585656,0.7307692307692307,25.96153846153846,127.09678778813361,824.8806475248164,6.490384615384615,0.06661857339956465,0.19616519174041297,0.10545722713864307,0.009587020648967551,0.0,0.0,0.75,1042
4.8076923076923075,12.685234514726517,16.290733150779786,0.16,5.355645082228335,0.168,0.7692307692307693,26.807692307692307,127.32561260458351,858.401441901384,6.701923076923077,0.11062548354282997,0.198429693076374,0.12276945039257674,0.009992862241256246,0.0,0.0,0.75,1043
5.038461538461538,12.253013117591195,16.183483152453135,0.16030534351145037,7.13517880567514,0.20610687022900764,0.8076923076923077,26.884615384615383,133.52583040054853,899.7862707367933,6.721153846153846,0.1274518130321308,0.200711743772242,0.12526690391459075,0.012099644128113879,0.0,0.0,0.75,1044
4.903846153846154,12.418741372393697,15.68797704674671,0.13725490196078433,5.418185470779195,0.1843137254901961,0.6730769230769231,26.28846153846154,137.32253983781067,905.137028025176,6.572115384615385,0.11117506925005631,0.20802919708029197,0.11678832116788321,0.010218978102189781,0.0,0.0,0.75,1045
4.961538461538462,12.402425429302639,15.915195825371825,0.19767441860465115,6.239403394529609,0.1937984496124031,0.9807692307692307,26.48076923076923,129.61755229606808,859.0615751431576,6.6201923076923075,0.11257050745435991,0.20145454545454544,0.13090909090909092,0.008,0.0,0.0,0.75,1046
5.038461538461538,12.527199355528325,15.819153771412942,0.183206106870229,5.886807221046245,0.20610687022900764,0.9230769230769231,25.923076923076923,138.01949075488295,895.3330092431648,6.480769230769231,0.11018829830186322,0.211070110701107,0.12103321033210332,0.01107011070110701,0.0,0.0,0.75,1047
4.884615384615385,12.337647410689101,15.81958772439971,0.2283464566929134,5.0191695738854225,0.18110236220472442,1.1153846153846154,27.846153846153847,134.2935565929389,936.6665205745398,6.961538461538462,0.14391867642490716,0.21088904203997244,0.12198483804272915,0.010337698139214336,0.0,0.0,0.75,1048
5.134615384615385,12.31877543825351,15.866211565762342,0.15730337078651685,5.969732475681022,0.2209737827715356,0.8076923076923077,27.365384615384617,144.36894545685868,976.7410749703947,6.841346153846154,0.1782757435035566,0.21203638908327502,0.13296011196641008,0.008397480755773267,0.0,0.0,0.75,1049
4.788461538461538,12.445616778221165,16.085273486626846,0.17269076305220885,5.1738788792156445,0.1646586345381526,0.8269230769230769,26.76923076923077,136.07816043349104,905.3534884135756,6.6923076923076925,0.1178750641187428,0.22206303724928367,0.1332378223495702,0.008595988538681949,0.0,0.0,0.75,1050
4.711538461538462,12.12263078677529,15.493688210526443,0.1510204081632653,6.989265087018097,0.1510204081632653,0.7115384615384616,26.846153846153847,136.23537668222946,917.5051999223786,6.711538461538462,0.12152403063016547,0.198429693076374,0.11277658815132048,0.008565310492505354,0.0,0.0,0.75,1051
4.519230769230769,12.170228845870952,15.484259361024499,0.14042553191489363,5.450704164593121,0.1148936170212766,0.6346153846153846,27.03846153846154,122.17658238917717,834.118103484323,6.759615384615385,0.07243050322785334,0.1873669268985096,0.09723207948899928,0.0106458481192335,0.0,0.0,0.75,1052
4.884615384615385,12.367617017555744,15.630063256797413,0.1732283464566929,4.72978666658352,0.18110236220472442,0.8461538461538461,27.153846153846153,134.18493407999222,912.0943008574379,6.788461538461538,0.11218924803425952,0.21484098939929328,0.11802120141342756,0.012720848056537103,0.0,0.0,0.75,1053
4.865384615384615,12.261147777250812,15.868848904485702,0.12648221343873517,6.779247430168681,0.17786561264822134,0.6153846153846154,27.51923076923077,132.68876389642776,919.6470915603549,6.8798076923076925,0.1458720845321687,0.2045929018789144,0.10995128740431455,0.011830201809324982,0.0,0.0,0.75,1054
4.75,12.375638179772949,15.78178326939377,0.18218623481781376,4.633595862110485,0.15789473684210525,0.8653846153846154,26.307692307692307,134.10860542925437,879.6459485916113,6.576923076923077,0.09462648599213791,0.20364963503649636,0.13576642335766423,0.008759124087591242,0.0,0.0,0.75,1055
4.769230769230769,12.39802902098404,15.575127138372522,0.1532258064516129,6.058571050843312,0.16129032258064516,0.7307692307692307,28.057692307692307,127.38441605548194,894.5669590219027,7.014423076923077,0.12961784038600122,0.2,0.10511945392491467,0.010238907849829351,0.0,0.0,0.75,1056
4.711538461538462,12.288385271494576,15.720370276604399,0.14285714285714285,5.645631141294257,0.1510204081632653,0.6730769230769231,27.25,129.3718323434713,886.0725023605484,6.8125,0.1273126485608129,0.20689655172413793,0.11541168191414497,0.00844475721323012,0.0,0.0,0.75,1057
4.6923076923076925,12.396739823881035,15.859657708026816,0.14754098360655737,6.526388640688904,0.14754098360655737,0.6923076923076923,26.25,135.04081320489553,882.9801628619075,6.5625,0.1275682115453189,0.21037253469685901,0.11029948867786706,0.007304601899196494,0.0,0.0,0.75,1058
4.711538461538462,12.596339936821721,15.74583942143903,0.18775510204081633,4.673884346619552,0.1510204081632653,0.8846153846153846,26.923076923076923,134.89557108091455,907.4579504415166,6.730769230769231,0.152635582566251,0.22055674518201285,0.11705924339757316,0.007851534618129907,0.0,0.0,0.75,1059
4.846153846153846,12.274754732309844,15.491472090992488,0.1626984126984127,5.277803552276339,0.1746031746031746,0.7884615384615384,27.192307692307693,132.49365801342518,900.4208530075791,6.798076923076923,0.09316043504069069,0.18913196894848272,0.11785462244177841,0.006351446718419196,0.0,0.0,0.75,1060
4.923076923076923,12.387176352285906,16.063739669323354,0.1640625,5.418494091901534,0.1875,0.8076923076923077,26.78846153846154,129.1941319731213,862.4907188540781,6.697115384615385,0.1053786151397327,0.21209964412811388,0.11743772241992882,0.013523131672597865,0.0,0.0,0.75,1061
4.9423076923076925,12.429878121052525,15.538465758747435,0.14007782101167315,6.29908602382762,0.19066147859922178,0.6923076923076923,26.692307692307693,139.8155762904231,931.7838973170606,6.673076923076923,0.09484993777629155,0.2092020129403307,0.12221423436376708,0.010783608914450037,0.0,0.0,0.75,1062
4.730769230769231,12.37627327600643,15.952107879027636,0.15853658536585366,5.73397890677503,0.15447154471544716,0.75,27.076923076923077,131.23771013553755,897.7195628414015,6.769230769230769,0.12460014409577816,0.20753375977256575,0.11087420042643924,0.011371712864250177,0.0,0.0,0.75,1063
4.653846153846154,12.270872678177994,15.731452688329696,0.17768595041322313,5.915713518991154,0.14049586776859505,0.8269230769230769,26.5,130.301557513173,863.1753116018494,6.625,0.07132960188015988,0.18385003604902667,0.11679884643114635,0.012977649603460706,0.0,0.0,0.75,1064
5.230769230769231,12.218337332547321,15.918859134408422,0.1801470588235294,5.955698773921142,0.23529411764705882,0.9423076923076923,27.653846153846153,132.96572405479955,912.7728884601428,6.913461538461538,0.12622321680173412,0.21235253296322,0.14156835530881332,0.008327550312283136,0.0,0.0,0.75,1065
4.923076923076923,12.056198260638666,15.43260076067429,0.12109375,5.286425505844823,0.1875,0.5961538461538461,26.326923076923077,122.61300564543517,804.2182254467899,6.581730769230769,0.06659502226190529,0.185589519650655,0.11062590975254731,0.009461426491994178,0.0,0.0,0.75,1066
4.769230769230769,12.432717656400143,15.668999237780781,0.1693548387096774,5.698947509371914,0.16129032258064516,0.8076923076923077,27.096153846153847,132.05733706543862,891.0876496210022,6.774038461538462,0.13407908904568294,0.20424028268551236,0.10176678445229682,0.01060070671378092,0.0,0.0,0.75,1067
4.846153846153846,12.450848249469118,15.944838832986761,0.16666666666666666,6.131454211405117,0.1746031746031746,0.8076923076923077,26.634615384615383,129.31808622162654,853.0973088687782,6.658653846153846,0.12175552917394271,0.18862491000719941,0.11951043916486681,0.012239020878329733,0.0,0.0,0.75,1068
4.769230769230769,12.000370892610476,15.564087764063515,0.21370967741935484,5.742745751250495,0.16129032258064516,1.0192307692307692,27.71153846153846,125.62406093180324,867.2481435767652,6.927884615384615,0.10941780956938059,0.20816044260027664,0.11479944674965421,0.011065006915629323,0.0,0.0,0.75,1069
4.8076923076923075,12.249544973643765,15.768341760017393,0.164,5.5658249961332045,0.168,0.7884615384615384,27.557692307692307,124.79612226650518,855.7356987067774,6.889423076923077,0.12302922434000255,0.19777931991672448,0.12630117973629423,0.013879250520471894,0.0,0.0,0.75,1070
4.788461538461538,12.315466716092942,15.764144713407347,0.18072289156626506,6.554499394057267,0.1646586345381526,0.8653846153846154,26.75,136.17736802545903,915.0052063770713,6.6875,0.15512024782770426,0.20229555236728838,0.11406025824964132,0.00860832137733142,0.0,0.0,0.75,1071
4.865384615384615,12.562381773585315,15.801293834634293,0.16600790513833993,5.880103985458899,0.17786561264822134,0.8076923076923077,26.884615384615383,131.54556972158224,885.6751700846878,6.721153846153846,0.09181151116298772,0.18584703359542531,0.10293066476054324,0.010007147962830594,0.0,0.0,0.75,1072
4.826923076923077,12.285551547337946,15.9108908282181,0.14741035856573706,7.329418477008585,0.17131474103585656,0.7115384615384616,26.884615384615383,128.34231389483477,866.7189932931354,6.721153846153846,0.08041943212875384,0.19373219373219372,0.11253561253561253,0.009971509971509971,0.0,0.0,0.75,1073
4.884615384615385,12.330985647056764,15.785534363787292,0.16929133858267717,4.53122692387022,0.18110236220472442,0.8269230769230769,26.403846153846153,131.73840554305804,866.1762784864802,6.600961538461538,0.1243605376195498,0.20609579100145137,0.12772133526850507,0.01088534107402032,0.0,0.0,0.75,1074
4.788461538461538,12.37777751898571,15.913607480356525,0.20080321285140562,5.497187412598459,0.1646586345381526,0.9615384615384616,27.03846153846154,128.3314803853254,880.4899015643743,6.759615384615385,0.12322344604983916,0.20611229566453448,0.11798152096659559,0.007818052594171997,0.0,0.0,0.75,1075
5.1923076923076925,12.393803072807259,15.938943055190123,0.17037037037037037,6.01890818994978,0.22962962962962963,0.8846153846153846,27.442307692307693,145.3921370372808,993.3580831409381,6.860576923076923,0.15532563384220222,0.22494744218640506,0.14856341976173792,0.008409250175192713,0.0,0.0,0.75,1076
4.884615384615385,12.446694350577673,15.6534858367894,0.18110236220472442,5.858098926981921,0.18110236220472442,0.8846153846153846,26.673076923076923,133.55057718183528,887.89160730842,6.668269230769231,0.10899647838110321,0.1896551724137931,0.1235632183908046,0.011494252873563218,0.0,0.0,0.75,1077
4.769230769230769,12.165687873672141,15.734186424359223,0.1532258064516129,5.626277808250149,0.16129032258064516,0.7307692307692307,26.557692307692307,140.54146088311242,934.2896420454088,6.639423076923077,0.13470624244780713,0.21170520231213874,0.12283236994219653,0.005780346820809248,0.0,0.0,0.75,1078
4.961538461538462,12.104794930477055,15.796840629048177,0.1511627906976744,5.299594307091326,0.1937984496124031,0.75,26.903846153846153,127.0028082308209,860.9960272110281,6.725961538461538,0.1118864577972934,0.2106761565836299,0.12313167259786477,0.0071174377224199285,0.0,0.0,0.75,1079
4.596153846153846,12.41274718376394,16.065745729802217,0.1589958158995816,5.507591940175505,0.1297071129707113,0.7307692307692307,26.75,135.01189740851115,896.5010968457048,6.6875,0.11438679230876367,0.22078853046594982,0.12186379928315412,0.007168458781362007,0.0,0.0,0.75,1080
4.615384615384615,12.399174904964866,15.838859575079994,0.14166666666666666,5.639722758730986,0.13333333333333333,0.6538461538461539,25.596153846153847,131.97568888145938,843.9169224474946,6.399038461538462,0.067576847361002,0.19504876219054765,0.0967741935483871,0.007501875468867217,0.0,0.0,0.75,1081
4.846153846153846,12.547150427839881,15.970723778438682,0.13095238095238096,5.9583936748051505,0.1746031746031746,0.6346153846153846,26.884615384615383,126.45549336230931,853.4113253324431,6.721153846153846,0.134849064244433,0.19642857142857142,0.11642857142857142,0.008571428571428572,0.0,0.0,0.75,1082
4.846153846153846,12.385786603043357,15.779965880056352,0.17063492063492064,6.489708361834686,0.1746031746031746,0.8269230769230769,27.23076923076923,134.20146380660606,918.8394863887477,6.8076923076923075,0.09436373636927978,0.19675599435825106,0.11424541607898449,0.006346967559943582,0.0,0.0,0.75,1083
4.75,12.468032831917867,15.978062158494595,0.1700404858299595,5.0618207141181735,0.15789473684210525,0.8076923076923077,25.78846153846154,129.54490834725036,828.7489695977291,6.447115384615385,0.12444086119197645,0.20978502594514456,0.1223128243143069,0.012601927353595256,0.0,0.0,0.75,1084
4.923076923076923,12.227341953362043,15.495679583927426,0.1953125,6.719366817110091,0.1875,0.9615384615384616,27.75,129.20232906608422,901.1740700977098,6.9375,0.09976979059245135,0.19448275862068964,0.12620689655172415,0.010344827586206896,0.0,0.0,0.75,1085
4.730769230769231,12.56242486563201,15.991180565276636,0.18292682926829268,5.572246890963306,0.15447154471544716,0.8653846153846154,26.28846153846154,134.18719708759306,882.0101894215157,6.572115384615385,0.15123073682895122,0.20364963503649636,0.12043795620437957,0.006569343065693431,0.0,0.0,0.75,1086
4.884615384615385,12.508732210324581,15.746354191354328,0.14960629921259844,5.971391549542044,0.18110236220472442,0.7307692307692307,26.846153846153847,131.64408719477373,880.0379328708945,6.711538461538462,0.0960894577671684,0.2170487106017192,0.10458452722063037,0.007879656160458453,0.0,0.0,0.75,1087
5.019230769230769,12.118287445574424,15.430570770232123,0.18007662835249041,5.090703265831874,0.20306513409961685,0.9038461538461539,28.21153846153846,131.27887171207453,927.0809920784988,7.052884615384615,0.0953980882347387,0.2037914691943128,0.12186865267433988,0.012863913337846988,0.0,0.0,0.75,1088
4.903846153846154,12.622999984987814,15.787160180654787,0.17647058823529413,5.114727971730805,0.1843137254901961,0.8653846153846154,27.5,136.9710039236299,944.8037130220122,6.875,0.1404884086248809,0.19888346127006282,0.11304954640614097,0.007676203768318213,0.0,0.0,0.75,1089
4.980769230769231,12.050130086807485,15.624689432700961,0.23552123552123552,6.236159950427335,0.1969111969111969,1.1730769230769231,27.326923076923077,128.02352822540678,871.0338636679197,6.831730769230769,0.09173980424022932,0.20323488045007032,0.13150492264416316,0.010548523206751054,0.0,0.0,0.75,1090
4.826923076923077,12.098755662105305,16.005476484238898,0.17928286852589642,4.702956607261651,0.17131474103585656,0.8653846153846154,26.75,126.77076228335349,848.4523898781117,6.6875,0.10423647816163459,0.1984240687679083,0.11461318051575932,0.008595988538681949,0.0,0.0,0.75,1091
5.076923076923077,12.435644948607944,16.05056022138328,0.16666666666666666,5.563697853416239,0.21212121212121213,0.8461538461538461,27.0,141.19986410657884,953.1703192058422,6.75,0.10691915160163547,0.1923349893541519,0.1213626685592619,0.0127750177430802,0.0,0.0,0.75,1092
4.826923076923077,12.236959561243793,15.752373582510714,0.20318725099601595,6.031519885961161,0.17131474103585656,0.9807692307692307,26.53846153846154,127.15617916287475,844.941545418306,6.634615384615385,0.10439430123240398,0.19927797833935018,0.13140794223826716,0.01227436823104693,0.0,0.0,0.75,1093
4.730769230769231,12.380794665078383,15.918795047944116,0.13414634146341464,6.0734460089453135,0.15447154471544716,0.6346153846153846,26.346153846153847,130.2276336867469,859.569615769929,6.586538461538462,0.0946029383429686,0.20393299344501092,0.1056081573197378,0.0065549890750182084,0.0,0.0,0.75,1094
4.903846153846154,12.027485655056012,15.667935055650936,0.17254901960784313,6.758895158461737,0.1843137254901961,0.8461538461538461,26.884615384615383,123.70013555139467,832.3419092757512,6.721153846153846,0.12450642914952459,0.1998572448251249,0.11349036402569593,0.009279086366880799,0.0,0.0,0.75,1095
4.846153846153846,12.187034909039994,15.864306362641173,0.1865079365079365,4.838057389771073,0.1746031746031746,0.9038461538461539,26.78846153846154,128.66359590170438,864.7606533588825,6.697115384615385,0.09664955595329563,0.19241773962804007,0.11444921316165951,0.007868383404864092,0.0,0.0,0.75,1096
4.8076923076923075,12.38349742798971,16.10325656749046,0.156,5.771861888489968,0.168,0.75,26.096153846153847,133.25721351178245,868.6611253462893,6.524038461538462,0.10544651545627585,0.18736223365172666,0.10506980161645849,0.0073475385745775165,0.0,0.0,0.75,1097
4.9423076923076925,12.224871367661024,15.850095456543386,0.20233463035019456,5.360635410645499,0.19066147859922178,1.0,25.96153846153846,126.2178430189862,819.0127793413524,6.490384615384615,0.1265679085804988,0.20412675018422993,0.12527634487840825,0.01105379513633014,0.0,0.0,0.75,1098
4.769230769230769,12.27791292372035,15.617146082428008,0.17338709677419356,5.740006723938326,0.16129032258064516,0.8269230769230769,27.21153846153846,125.61771560550245,854.3791975741295,6.802884615384615,0.08816205880680207,0.20718816067653276,0.10782241014799154,0.008456659619450317,0.0,0.0,0.75,1099
5.730769230769231,11.834222776713261,15.266209632058462,0.20469798657718122,6.651095000287883,0.30201342281879195,1.1730769230769231,25.634615384615383,190.26261978790285,1229.3010914228607,6.408653846153846,0.44330983539161367,0.28976848394324123,0.21807318894697536,0.011202389843166542,0.0,0.75,0.75,1000
5.346153846153846,11.792191673701609,14.997416056924408,0.22302158273381295,7.243407656583771,0.2517985611510791,1.1923076923076923,26.576923076923077,170.44107047108426,1136.6917571577385,6.644230769230769,0.4390359080041562,0.29169675090252706,0.20216606498194944,0.008664259927797834,0.0,0.75,0.75,1001
5.5576923076923075,12.104266165107788,15.221230977906316,0.2179930795847751,6.4608974876675145,0.28027681660899656,1.2115384615384615,26.365384615384617,178.33095913295793,1170.189705626345,6.591346153846154,0.47058299736511594,0.29715950473415875,0.2199563000728332,0.009468317552804079,0.0,0.75,0.75,1002
5.4423076923076925,11.697413285548919,15.005160252732253,0.2332155477031802,7.046703219904226,0.26501766784452296,1.2692307692307692,26.346153846153847,175.343797197843,1157.2029254145687,6.586538461538462,0.418439232150241,0.296,0.21672727272727274,0.01090909090909091,0.0,0.75,0.75,1003
5.903846153846154,12.239712678362821,15.527573890424037,0.21172638436482086,7.007481659781243,0.3257328990228013,1.25,26.326923076923077,185.42847385320798,1232.4402300909594,6.613526570048309,0.5480557094607122,0.2937728937728938,0.24761904761904763,0.010256410256410256,0.0,0.75,0.75,1004
5.519230769230769,12.058450355747993,15.159462528360066,0.26480836236933797,6.616315295431681,0.27526132404181186,1.4615384615384615,25.596153846153847,181.02492207058572,1161.5271162335473,6.399038461538462,0.43494334744144214,0.32333083270817703,0.25131282820705175,0.006001500375093774,0.0,0.75,0.75,1005
5.461538461538462,12.117443304732092,15.499728602635926,0.2323943661971831,7.367763729267475,0.2676056338028169,1.2692307692307692,27.057692307692307,189.4625101321642,1289.5946832645463,6.764423076923077,0.5511684360987235,0.3309608540925267,0.22419928825622776,0.007829181494661922,0.0,0.75,0.75,1006
5.1923076923076925,11.776332937632844,14.923808105401292,0.2518518518518518,6.692174594564086,0.22962962962962963,1.3076923076923077,26.384615384615383,180.4771182857575,1177.3578327317305,6.596153846153846,0.515606962381702,0.27903579254930605,0.21694667640613585,0.01168736303871439,0.0,0.75,0.75,1007
5.5576923076923075,12.004190674305278,15.043466937858113,0.24567474048442905,7.60361235594479,0.28027681660899656,1.3653846153846154,25.96153846153846,169.15455470052055,1091.3710140393125,6.490384615384615,0.38231340793125795,0.28402366863905326,0.22559171597633135,0.009615384615384616,0.0,0.75,0.75,1008
5.75,12.075300547209281,15.225649005767679,0.23411371237458195,7.204688429962372,0.30434782608695654,1.3461538461538463,26.48076923076923,202.1325868382435,1334.704831014,6.6201923076923075,0.5103627861087553,0.2997097242380261,0.23149492017416545,0.007982583454281567,0.0,0.75,0.75,1009
5.461538461538462,11.941733521894548,14.876439004601309,0.2605633802816901,6.876210649427728,0.2676056338028169,1.4230769230769231,26.98076923076923,170.33345654886043,1152.949669914282,6.7451923076923075,0.38604894371826964,0.2880512091038407,0.21834992887624466,0.009246088193456615,0.0,0.75,0.75,1010
5.269230769230769,11.891897802716414,15.335422779226263,0.22992700729927007,7.04974169290783,0.24087591240875914,1.2115384615384615,26.307692307692307,176.06255464564086,1158.114774966193,6.576923076923077,0.5551593553178911,0.30612244897959184,0.20772594752186588,0.01020408163265306,0.0,0.75,0.75,1011
5.865384615384615,12.267755044213345,15.548423741451643,0.2786885245901639,7.1067797740137815,0.3180327868852459,1.6346153846153846,27.865384615384617,182.5042216118447,1275.5857701448897,6.966346153846154,0.7676508183649331,0.301521438450899,0.2544951590594744,0.004149377593360996,0.0,0.75,0.75,1012
5.826923076923077,12.162957440665423,15.46184115458368,0.27722772277227725,7.208034981233833,0.31353135313531355,1.6153846153846154,26.53846153846154,195.36851842399977,1297.443937730272,6.634615384615385,0.5738520108053686,0.30629978276611153,0.2671976828385228,0.00724112961622013,0.0,0.75,0.75,1013
5.5,12.039818879176664,15.247058519218285,0.2727272727272727,6.964170055388388,0.2727272727272727,1.5,25.846153846153847,179.14709961203636,1158.2830099817636,6.461538461538462,0.501454404531266,0.2810408921933085,0.23866171003717473,0.010408921933085501,0.0,0.75,0.75,1014
5.384615384615385,12.084791008419188,15.445486654998447,0.24285714285714285,6.993466578505485,0.2571428571428571,1.3076923076923077,27.615384615384617,182.87749461902214,1251.4050600533749,6.903846153846154,0.6846961433714824,0.29694019471488176,0.21974965229485396,0.008344923504867872,0.0,0.75,0.75,1015
5.519230769230769,11.886219748186022,14.92654979895574,0.2578397212543554,6.352471358819324,0.27526132404181186,1.4230769230769231,27.076923076923077,181.56198881213527,1227.6851760868979,6.769230769230769,0.5567208513542877,0.28297872340425534,0.22056737588652484,0.004964539007092199,0.0,0.75,0.75,1016
5.615384615384615,11.768540111553634,15.077228546578226,0.23972602739726026,6.657449595461406,0.2876712328767123,1.3461538461538463,26.0,171.3421890578429,1113.5527525402479,6.5,0.42466124068693334,0.286770140428677,0.22320768662232077,0.005912786400591279,0.0,0.75,0.75,1017
5.615384615384615,11.884767617380362,15.071525111864332,0.22602739726027396,7.363251321955769,0.2876712328767123,1.2692307692307692,26.346153846153847,174.98377844517506,1151.6461865999631,6.586538461538462,0.4289688756815657,0.3058994901675164,0.21704297159504735,0.010924981791697014,0.0,0.75,0.75,1018
5.538461538461538,12.085650768104415,15.371578668638563,0.2361111111111111,6.679773086168085,0.2777777777777778,1.3076923076923077,26.653846153846153,184.5225971222064,1226.1142994928543,6.663461538461538,0.8101937307584315,0.293314162473041,0.22861250898634075,0.009345794392523364,0.0,0.75,0.75,1019
5.576923076923077,11.875022493133656,15.306824344939969,0.2517241379310345,8.002410878468377,0.2827586206896552,1.4038461538461537,26.173076923076923,189.23970539973428,1230.4142967917576,6.543269230769231,0.5223104381906846,0.31085043988269795,0.21700879765395895,0.009530791788856305,0.0,0.75,0.75,1020
5.461538461538462,12.039529576098175,15.122876072200356,0.25,6.638884270408203,0.2676056338028169,1.3653846153846154,26.73076923076923,175.82782552257635,1174.5974464952915,6.6826923076923075,0.42890316529249833,0.2864321608040201,0.2074659009332376,0.007896625987078248,0.0,0.75,0.75,1021
5.769230769230769,12.141943414873253,15.506599852201816,0.22666666666666666,6.021482848237435,0.31,1.3076923076923077,26.557692307692307,178.31106201714968,1186.6244119324795,6.671497584541063,0.6736936253139174,0.30491329479768786,0.22254335260115607,0.006502890173410405,0.0,0.75,0.75,1022
5.673076923076923,12.345534931314205,15.377690714954923,0.2576271186440678,6.631269727502389,0.29491525423728815,1.4615384615384615,26.942307692307693,181.52379141569332,1224.8773598239554,6.735576923076923,0.6629181875587175,0.31223328591749644,0.2283072546230441,0.007112375533428165,0.0,0.75,0.75,1023
5.538461538461538,11.80107640116637,14.922399719663645,0.2152777777777778,7.651633082917305,0.2777777777777778,1.1923076923076923,26.634615384615383,180.029589861778,1205.7611937714626,6.658653846153846,0.47358692223815935,0.3043165467625899,0.23597122302158274,0.008633093525179856,0.0,0.75,0.75,1024
5.576923076923077,11.677511580603266,14.919649472373806,0.2620689655172414,6.7719873733843405,0.2827586206896552,1.4615384615384615,27.076923076923077,178.70915918924746,1199.4238863482935,6.769230769230769,0.43491895982030915,0.30638297872340425,0.24184397163120566,0.009219858156028368,0.0,0.75,0.75,1025
5.730769230769231,11.909789992041794,15.126076948919547,0.2953020134228188,7.23844469335201,0.30201342281879195,1.6923076923076923,27.076923076923077,186.31785011572902,1258.8978811406562,6.769230769230769,0.6028570787289668,0.28551136363636365,0.2450284090909091,0.004261363636363636,0.0,0.75,0.75,1026
5.711538461538462,11.853379803074745,14.843253644984088,0.2356902356902357,6.987784940208804,0.2996632996632997,1.3461538461538463,26.653846153846153,187.62603927575458,1238.2891226198744,6.663461538461538,0.378952565060972,0.2894168466522678,0.23470122390208784,0.010079193664506839,0.0,0.75,0.75,1027
5.75,11.545511492636592,15.339629540513954,0.23411371237458195,6.251391410857337,0.30434782608695654,1.3461538461538463,26.365384615384617,189.20316840079084,1240.8366700744316,6.591346153846154,0.4091803762733066,0.31781818181818183,0.2530909090909091,0.008727272727272728,0.0,0.75,0.75,1028
5.538461538461538,12.151188713314468,15.709077491677704,0.2361111111111111,6.686630248769798,0.2777777777777778,1.3076923076923077,26.307692307692307,180.1380058921117,1189.0789051870229,6.576923076923077,0.5870388876534745,0.2767203513909224,0.21888726207906295,0.005856515373352855,0.0,0.75,0.75,1029
5.596153846153846,11.709807672466212,15.078864045931027,0.25773195876288657,6.70135967272179,0.2852233676975945,1.4423076923076923,26.865384615384617,184.882238148361,1241.4870759974542,6.716346153846154,0.6338480887228463,0.2857142857142857,0.23214285714285715,0.009285714285714286,0.0,0.75,0.75,1030
5.153846153846154,11.683834913857538,14.792579915061111,0.19776119402985073,6.248833294595285,0.22388059701492538,1.0192307692307692,25.846153846153847,177.44123134947301,1144.7322888221972,6.461538461538462,0.338569236992504,0.2900593471810089,0.20771513353115728,0.009643916913946587,0.0,0.75,0.75,1031
5.711538461538462,11.813774375882304,15.17180849166374,0.22895622895622897,6.158608521128171,0.2996632996632997,1.3076923076923077,27.03846153846154,186.28223081947343,1230.520487375246,6.759615384615385,0.540060695722014,0.29107648725212465,0.2237960339943343,0.009915014164305949,0.0,0.75,0.75,1032
5.865384615384615,11.836636654704705,15.040622957401808,0.2459016393442623,6.36763682631927,0.3180327868852459,1.4423076923076923,26.307692307692307,180.47520249552255,1184.7814839869543,6.576923076923077,0.38690641870148473,0.2816386247256767,0.24945135332845647,0.005120702267739576,0.0,0.75,0.75,1033
6.0,12.122543654591482,15.65910240042524,0.27884615384615385,7.227980773979903,0.33653846153846156,1.6730769230769231,25.942307692307693,184.29429712477227,1191.137972857277,6.516908212560386,0.7429751838880926,0.2923760177646188,0.2694300518134715,0.008882309400444115,0.0,0.75,0.75,1034
5.365384615384615,11.697207017830806,15.237456848769853,0.25806451612903225,5.804080255973604,0.25448028673835127,1.3846153846153846,27.403846153846153,172.32383572379277,1184.1846672580264,6.850961538461538,0.6931980368260358,0.2759103641456583,0.21218487394957983,0.009103641456582634,0.0,0.75,0.75,1035
5.461538461538462,11.962317093582897,15.010671884642761,0.25,6.842321447740654,0.2711267605633803,1.3653846153846154,27.403846153846153,187.84302810238648,1290.3697930595717,6.884057971014493,0.6322657339746319,0.29831932773109243,0.20938375350140057,0.008403361344537815,0.0,0.75,0.75,1036
5.711538461538462,11.86166071394473,14.83143290469036,0.2356902356902357,5.0242707543280245,0.2996632996632997,1.3461538461538463,26.576923076923077,181.93020657542112,1214.010712300565,6.644230769230769,0.46210785093817613,0.29790310918293567,0.24222704266088213,0.006507592190889371,0.0,0.75,0.75,1037
5.1923076923076925,11.751266307555966,14.926816054208984,0.18888888888888888,6.813829384817642,0.22962962962962963,0.9807692307692307,25.634615384615383,169.10207986027945,1077.6294516110352,6.408653846153846,0.28480545503990645,0.3005219985085757,0.19686800894854586,0.009694258016405667,0.0,0.75,0.75,1038
5.634615384615385,12.015576620116775,15.42129432185368,0.22525597269624573,7.875738479343751,0.2901023890784983,1.2692307692307692,25.884615384615383,177.31565548334265,1143.5608899289698,6.471153846153846,0.47946930513460834,0.3143491124260355,0.2440828402366864,0.01257396449704142,0.0,0.75,0.75,1039
5.653846153846154,11.926898784363402,15.053701878023162,0.24149659863945577,5.373742904971908,0.2925170068027211,1.3653846153846154,27.134615384615383,188.9022151887072,1283.4969555595842,6.783653846153846,0.6039462746815473,0.3026874115983027,0.24681753889674682,0.009193776520509194,0.0,0.75,0.75,1040
5.365384615384615,12.174809628331161,15.375758606116449,0.24372759856630824,6.685555225373445,0.25448028673835127,1.3076923076923077,26.96153846153846,184.36161900504354,1251.4354700633098,6.740384615384615,0.4769785996171746,0.29743223965763194,0.22182596291012838,0.011412268188302425,0.0,0.75,0.75,1041
5.423076923076923,11.875805890104544,15.191126627543156,0.23049645390070922,7.1798339931730935,0.26595744680851063,1.25,25.846153846153847,172.4449689623035,1118.7940489523437,6.492753623188406,0.3999237226627978,0.30557620817843867,0.21486988847583643,0.008921933085501859,0.0,0.75,0.75,1042
5.576923076923077,11.901068020389971,15.089476212025431,0.23793103448275862,6.589591139825866,0.2827586206896552,1.3269230769230769,27.192307692307693,184.83804569561838,1253.1877976591709,6.798076923076923,0.6038509572871502,0.3154929577464789,0.22816901408450704,0.007746478873239437,0.0,0.75,0.75,1043
5.4423076923076925,11.753113687262157,14.93808528320369,0.27208480565371024,5.745706920169429,0.26501766784452296,1.4807692307692308,26.71153846153846,172.2642817108843,1153.5831005527814,6.677884615384615,0.6019659510424386,0.28407460545193686,0.22022955523672882,0.009325681492109038,0.0,0.75,0.75,1044
5.8076923076923075,12.232905756572563,15.486278713800687,0.22847682119205298,6.261457211479406,0.31125827814569534,1.3269230769230769,25.903846153846153,194.8882053673023,1266.0869333759786,6.475961538461538,0.6896155753377092,0.3112927191679049,0.26300148588410105,0.008172362555720654,0.0,0.75,0.75,1045
5.769230769230769,11.927645586743438,15.218359068081213,0.28,7.070679261001039,0.30666666666666664,1.6153846153846154,25.903846153846153,177.33416290366833,1132.2406031482471,6.475961538461538,0.7941210314444174,0.2729289940828402,0.23890532544378698,0.008875739644970414,0.0,0.75,0.75,1046
5.826923076923077,12.163142269595028,15.578801411976883,0.2607260726072607,7.20516632325816,0.31353135313531355,1.5192307692307692,26.5,195.63007704325975,1298.1349900516316,6.625,0.729634660238955,0.3051337671728127,0.2530730296456978,0.010845986984815618,0.0,0.75,0.75,1047
5.673076923076923,11.688809685992055,14.892528333474047,0.2576271186440678,6.920048922274029,0.29491525423728815,1.4615384615384615,27.71153846153846,176.2652572001145,1224.313838819945,6.927884615384615,0.5462284656875839,0.2873004857737682,0.23178348369188065,0.007633587786259542,0.0,0.75,0.75,1048
5.596153846153846,12.055995817343046,15.24723665054421,0.27147766323024053,6.853591307678338,0.2852233676975945,1.5192307692307692,27.21153846153846,189.93301825663494,1291.599838678181,6.802884615384615,0.6608064214518077,0.2856135401974612,0.2404795486600846,0.006346967559943582,0.0,0.75,0.75,1049
5.423076923076923,11.888769461800962,15.083687537561161,0.25886524822695034,7.068104491746417,0.2624113475177305,1.4038461538461537,26.28846153846154,178.4134092026105,1168.3443705810523,6.572115384615385,0.45495829422128653,0.30488694383661563,0.22465353756382203,0.007293946024799417,0.0,0.75,0.75,1050
5.403846153846154,11.958447560339891,15.234299230639408,0.25622775800711745,5.957467377439004,0.2597864768683274,1.3846153846153846,26.173076923076923,179.6528628135956,1172.9488194578103,6.543269230769231,0.44192380024422895,0.28184480234260617,0.2349926793557833,0.010248901903367497,0.0,0.75,0.75,1051
5.288461538461538,12.029720830065799,15.646390093384667,0.22545454545454546,6.290542824662324,0.24363636363636362,1.1923076923076923,26.384615384615383,179.66724031529984,1189.1775390635207,6.596153846153846,0.6056248449472779,0.2958665699782451,0.2095721537345903,0.010877447425670777,0.0,0.75,0.75,1052
5.538461538461538,12.038790831131962,15.348091090904973,0.2638888888888889,5.779536390611281,0.2777777777777778,1.4615384615384615,26.5,176.81144955891847,1175.396350096699,6.625,0.603795485768873,0.2997827661115134,0.23533671252715424,0.010137581462708182,0.0,0.75,0.75,1053
5.403846153846154,11.696314723487575,14.923608415993911,0.23487544483985764,7.826204585840536,0.2597864768683274,1.2692307692307692,27.846153846153847,172.0252008967891,1199.6002239657823,6.961538461538462,0.5035482270779441,0.2839421088904204,0.20951068228807718,0.008270158511371467,0.0,0.75,0.75,1054
5.461538461538462,11.958668316741978,15.026934739133026,0.2112676056338028,7.383462587147358,0.2676056338028169,1.1538461538461537,26.75,180.09172580211828,1192.0149522298243,6.6875,0.37658248386751914,0.2958963282937365,0.21526277897768178,0.007199424046076314,0.0,0.75,0.75,1055
5.788461538461538,11.955355519434306,15.133492772522885,0.2857142857142857,6.604684169179594,0.3089700996677741,1.6538461538461537,27.73076923076923,179.77588136681942,1252.4604620533776,6.9326923076923075,0.6537240273848373,0.28492392807745504,0.23858921161825727,0.008298755186721992,0.0,0.75,0.75,1056
5.365384615384615,11.690947343640687,14.865875161688109,0.22580645161290322,5.850740212850033,0.25448028673835127,1.2115384615384615,27.173076923076923,177.24771494889495,1204.603051330858,6.793269230769231,0.5095178049991254,0.27176220806794055,0.208067940552017,0.006369426751592357,0.0,0.75,0.75,1057
5.596153846153846,12.009481017409769,15.213974756217986,0.20618556701030927,5.9679754190067404,0.28865979381443296,1.1538461538461537,26.307692307692307,186.14808923368773,1217.1749961367343,6.608695652173913,0.5702799526591081,0.29774872912127814,0.2222222222222222,0.007988380537400145,0.0,0.75,0.75,1058
5.769230769230769,12.050415417320608,15.3788087127391,0.24666666666666667,7.016752730312734,0.30666666666666664,1.4230769230769231,26.76923076923077,180.30056832360435,1213.5239252617916,6.6923076923076925,0.5975250965061502,0.3081896551724138,0.23635057471264367,0.00646551724137931,0.0,0.75,0.75,1059
5.5576923076923075,11.956574392282164,15.520270473255337,0.2491349480968858,6.836650726478217,0.28027681660899656,1.3846153846153846,26.153846153846153,182.20118951505825,1192.8785047189108,6.538461538461538,0.5594809436847518,0.29992684711046086,0.23043160204828092,0.006583760058522311,0.0,0.75,0.75,1060
5.596153846153846,11.706923301957033,15.266289666431561,0.22336769759450173,6.813086721806012,0.2852233676975945,1.25,27.076923076923077,175.7737807097598,1184.6674215645876,6.769230769230769,0.4399688731298937,0.28743789921930446,0.20865862313697658,0.007097232079488999,0.0,0.75,0.75,1061
5.5576923076923075,11.986047992153999,14.988224660400874,0.28027681660899656,6.211683391628567,0.28027681660899656,1.5576923076923077,26.557692307692307,184.84181739822424,1225.8468354640327,6.639423076923077,0.48776674196697034,0.2886969042476602,0.2224622030237581,0.011519078473722102,0.0,0.75,0.75,1062
5.634615384615385,12.028359235458538,15.734296360979158,0.2150170648464164,7.705726876481358,0.2901023890784983,1.2115384615384615,25.78846153846154,189.6228496942625,1220.8664305926397,6.447115384615385,0.5651430508248793,0.30734966592427615,0.23904974016332592,0.011135857461024499,0.0,0.75,0.75,1063
5.25,11.801847490239567,14.889032008887426,0.24175824175824176,6.32320707698112,0.24175824175824176,1.2692307692307692,27.076923076923077,177.69905344877967,1211.4049520619617,6.8019323671497585,0.48707200875652806,0.28368794326241137,0.22340425531914893,0.00851063829787234,0.0,0.75,0.75,1064
5.730769230769231,11.856883065549596,14.940957682906628,0.25838926174496646,6.994808709923711,0.30201342281879195,1.4807692307692308,27.71153846153846,177.57216916615408,1227.1565706593162,6.927884615384615,0.5092182730218383,0.30374479889042993,0.22191400832177532,0.0062413314840499305,0.0,0.75,0.75,1065
5.461538461538462,11.980921414739129,15.129081544185524,0.25,7.717374745091448,0.2676056338028169,1.3653846153846154,26.03846153846154,196.69604384351973,1273.9199143819565,6.509615384615385,0.4908443897363785,0.31075110456553756,0.2503681885125184,0.008836524300441826,0.0,0.75,0.75,1066
5.5,12.058555697722909,15.287005745137492,0.25524475524475526,6.159565719257566,0.2727272727272727,1.4038461538461537,27.192307692307693,179.38341953086905,1225.9656866587911,6.798076923076923,0.6114250241108283,0.3041637261820748,0.2180663373323924,0.008468595624558928,0.0,0.75,0.75,1067
5.576923076923077,11.842407818497577,15.177978464182615,0.23103448275862068,6.357124571437089,0.2827586206896552,1.2884615384615385,26.173076923076923,180.0640503138437,1188.9767482917719,6.543269230769231,0.39157765342983414,0.2916972814107274,0.21160911094783247,0.008082292432035268,0.0,0.75,0.75,1068
5.673076923076923,11.774653959877014,14.704796826639608,0.2542372881355932,6.5031562768384665,0.29491525423728815,1.4423076923076923,27.21153846153846,170.48712655155944,1156.6847871265222,6.802884615384615,0.4616045888222838,0.29577464788732394,0.21901408450704227,0.01056338028169014,0.0,0.75,0.75,1069
5.615384615384615,11.90816113832409,15.16804315331035,0.2363013698630137,6.607940991864473,0.2876712328767123,1.3269230769230769,27.326923076923077,182.00902550578965,1237.343390701727,6.831730769230769,0.5184527576768307,0.30925666199158486,0.22791023842917252,0.009817671809256662,0.0,0.75,0.75,1070
5.884615384615385,12.011730561376226,15.36431427625564,0.23529411764705882,6.537193653807929,0.3202614379084967,1.3846153846153846,26.403846153846153,183.88264501442777,1203.2788616472317,6.600961538461538,0.48121998921792525,0.30891950688905,0.25090645395213923,0.007976794778825236,0.0,0.75,0.75,1071
5.5,12.070200201913337,15.02160313818235,0.28321678321678323,7.303960964659933,0.2762237762237762,1.5576923076923077,27.5,184.38723366165314,1273.5370229734085,6.908212560386473,0.719531905964058,0.30328441649196364,0.2194269741439553,0.008385744234800839,0.0,0.75,0.75,1072
5.865384615384615,11.98353181002426,15.299827374907636,0.23934426229508196,6.711581963947435,0.3180327868852459,1.4038461538461537,27.076923076923077,186.5938876682973,1255.3225919039955,6.769230769230769,0.6132606325081403,0.3130311614730878,0.22875354107648727,0.009206798866855524,0.0,0.75,0.75,1073
5.461538461538462,12.051196760755943,15.482569186985415,0.2746478873239437,7.107635847659791,0.2676056338028169,1.5,26.423076923076923,185.43813912047287,1225.7098402403767,6.605769230769231,0.48684655267400684,0.30551523947750364,0.22351233671988388,0.010159651669085631,0.0,0.75,0.75,1074
5.461538461538462,12.069780917346634,15.13724835908559,0.21830985915492956,6.344980901937381,0.2711267605633803,1.1923076923076923,26.98076923076923,168.665278275087,1164.2631823775985,6.777777777777778,0.5055040654910027,0.2842857142857143,0.2057142857142857,0.005714285714285714,0.0,0.75,0.75,1075
5.346153846153846,12.109865556938985,15.039588373373732,0.2446043165467626,6.277639807650141,0.2517985611510791,1.3076923076923077,26.21153846153846,169.11383082324446,1113.2378764051145,6.552884615384615,0.41409632904610205,0.3055555555555556,0.22807017543859648,0.013157894736842105,0.0,0.75,0.75,1076
5.384615384615385,11.57295017061233,14.819513620346783,0.2714285714285714,6.486833683352594,0.2571428571428571,1.4615384615384615,26.442307692307693,176.17528906676858,1161.9799851560713,6.610576923076923,0.4347679504023627,0.30702389572773353,0.22375090514120202,0.011585807385952208,0.0,0.75,0.75,1077
5.5,12.038740687116388,15.419461564970675,0.24125874125874125,6.879599853600206,0.2727272727272727,1.3269230769230769,26.596153846153847,188.94009353787808,1265.679687600345,6.649038461538462,0.6299109631560735,0.3049747656813266,0.2328767123287671,0.007209805335255948,0.0,0.75,0.75,1078
5.711538461538462,11.84513956247838,15.122686237946027,0.25925925925925924,6.380327070441564,0.2996632996632997,1.4807692307692308,27.01923076923077,177.1500272914157,1202.105578820962,6.7548076923076925,0.464265731031293,0.3169864960909737,0.22743425728500355,0.006396588486140725,0.0,0.75,0.75,1079
5.5,11.773102363588748,15.125410865437743,0.23076923076923078,8.078464722038103,0.2727272727272727,1.2692307692307692,26.134615384615383,171.06510299108456,1113.0195590998758,6.533653846153846,0.43886269407494816,0.2801470588235294,0.2073529411764706,0.005147058823529412,0.0,0.75,0.75,1080
5.346153846153846,11.799238183924842,15.00913639461288,0.21942446043165467,7.379102705806088,0.2517985611510791,1.1730769230769231,26.192307692307693,185.16769141408253,1218.3947032602205,6.548076923076923,0.5163216665918776,0.2991202346041056,0.20747800586510265,0.007331378299120235,0.0,0.75,0.75,1081
5.538461538461538,11.440292152551592,14.782356769761918,0.2361111111111111,8.134680449997386,0.2777777777777778,1.3076923076923077,26.826923076923077,171.0020799704505,1144.8600264226088,6.706730769230769,0.34248660639831546,0.2763063707945598,0.21904080171796708,0.007874015748031496,0.0,0.75,0.75,1082
5.538461538461538,11.752239280312153,15.243077372390587,0.22916666666666666,7.3608630933861665,0.2777777777777778,1.2692307692307692,27.115384615384617,185.34391821295134,1256.1353675353607,6.778846153846154,0.7695090845580965,0.2969525159461375,0.21261516654854712,0.004252303330970942,0.0,0.75,0.75,1083
5.538461538461538,12.135620187984728,15.115837981192385,0.2638888888888889,7.1655471635970756,0.2777777777777778,1.4615384615384615,26.26923076923077,181.42529664328978,1185.9249261453292,6.5673076923076925,0.6149851886016626,0.2988338192419825,0.22011661807580174,0.011661807580174927,0.0,0.75,0.75,1084
5.846153846153846,11.543153793825468,15.258626925092585,0.20723684210526316,6.361642140343826,0.3157894736842105,1.2115384615384615,27.173076923076923,172.1609281783619,1164.4115452807441,6.793269230769231,0.5000184157691387,0.2923728813559322,0.2274011299435028,0.009180790960451978,0.0,0.75,0.75,1085
5.730769230769231,12.403036305146998,15.438423026536839,0.2080536912751678,6.706134899866371,0.30201342281879195,1.1923076923076923,25.78846153846154,190.80773441513972,1229.8785841897948,6.447115384615385,0.5565923066466889,0.30671641791044774,0.24925373134328357,0.0052238805970149255,0.0,0.75,0.75,1086
5.519230769230769,11.941832013912972,15.167273843469445,0.27526132404181186,6.112116696745417,0.27526132404181186,1.5192307692307692,26.5,183.54779939612075,1213.54955511646,6.625,0.6015059585244806,0.30702389572773353,0.2447501810282404,0.00941346850108617,0.0,0.75,0.75,1087
5.423076923076923,11.920069241928786,14.961943684387037,0.2765957446808511,7.241691063770398,0.2624113475177305,1.5,26.5,175.1105134965,1155.9189459455483,6.625,0.4851418755265444,0.2961095100864553,0.21037463976945245,0.010086455331412104,0.0,0.75,0.75,1088
5.826923076923077,12.012127861806675,15.230669643589138,0.2376237623762376,7.260508863285587,0.31353135313531355,1.3846153846153846,26.903846153846153,183.44758696268477,1233.7452341458245,6.725961538461538,0.518605663121455,0.2985714285714286,0.24142857142857144,0.008571428571428572,0.0,0.75,0.75,1089
5.634615384615385,12.032699042203603,15.167918526701115,0.2696245733788396,6.905796014113701,0.2901023890784983,1.5192307692307692,26.75,173.66047203202893,1166.8709202260434,6.6875,0.5618592930247723,0.2880747126436782,0.23850574712643677,0.010775862068965518,0.0,0.75,0.75,1090
5.173076923076923,12.229803128217611,15.306285635203608,0.2379182156133829,6.607570683266031,0.22676579925650558,1.2307692307692308,26.01923076923077,175.62960750592546,1139.6762127294273,6.5048076923076925,0.4621407121463552,0.3053715967623252,0.2229580573951435,0.010301692420897719,0.0,0.75,0.75,1091
5.461538461538462,11.93859697014932,15.334148200983861,0.24647887323943662,6.8093477438240075,0.2676056338028169,1.3461538461538463,27.01923076923077,178.62341621559847,1211.3730601918505,6.7548076923076925,0.5695314833981373,0.28917378917378916,0.2215099715099715,0.008547008547008548,0.0,0.75,0.75,1092
5.5,12.030964760973717,15.216784227635344,0.25874125874125875,6.411504846376479,0.2727272727272727,1.4230769230769231,27.0,189.49626672801284,1277.5146868371858,6.75,0.563339790769303,0.30440967283072545,0.24253200568990044,0.007112375533428165,0.0,0.75,0.75,1093
5.653846153846154,12.000076327426655,15.43599440929767,0.23129251700680273,6.3525287254515925,0.2925170068027211,1.3076923076923077,26.692307692307693,186.84730715551606,1246.4231539612997,6.673076923076923,0.4981483515370453,0.3132183908045977,0.22341954022988506,0.00646551724137931,0.0,0.75,0.75,1094
5.769230769230769,11.877959581156063,14.787742036054482,0.23333333333333334,6.457432345688651,0.30666666666666664,1.3461538461538463,27.346153846153847,175.24279026742943,1199.8941749110038,6.836538461538462,0.39538900129561527,0.2743859649122807,0.21263157894736842,0.008421052631578947,0.0,0.75,0.75,1095
5.365384615384615,12.07936437156809,15.57638210033565,0.21863799283154123,6.1312343438180905,0.25448028673835127,1.1730769230769231,27.423076923076923,178.32264713101856,1225.3097728029434,6.855769230769231,0.5286026586488132,0.29353932584269665,0.20997191011235955,0.0056179775280898875,0.0,0.75,0.75,1096
5.730769230769231,11.79809928427835,14.676786115427717,0.24161073825503357,6.325320198650961,0.30201342281879195,1.3846153846153846,26.28846153846154,184.2402344171658,1229.56953238135,6.572115384615385,0.4079897881550335,0.3014598540145985,0.2321167883211679,0.0072992700729927005,0.0,0.75,0.75,1097
5.5,11.780609549752626,15.218844914630154,0.24125874125874125,6.9418195592560386,0.2727272727272727,1.3269230769230769,25.78846153846154,172.13957532876375,1114.0002059126157,6.447115384615385,0.422976409169767,0.29324424647364516,0.2212323682256867,0.010393466963622866,0.0,0.75,0.75,1098
5.75,11.742058186679685,14.902620251684496,0.2508361204013378,6.972168327303049,0.30434782608695654,1.4423076923076923,28.192307692307693,177.2229548110544,1246.1019353219044,7.048076923076923,0.5737390149536267,0.3008130081300813,0.2222222222222222,0.01016260162601626,0.0,0.75,0.75,1099
17.807692307692307,5.707522100437927,8.150878875550234,0.01511879049676026,2.0790281093431133,0.016198704103671708,0.2692307692307692,37.53846153846154,78.32547936209129,168.14096998265748,2.142700329308452,0.00023018038264684774,0.15703324808184144,0.029156010230179028,0.004603580562659846,1.0,0.0,0.0,1000
17.634615384615383,5.7318777260442175,7.967639320773401,0.017448200654307525,1.9965402359085416,0.013086150490730643,0.3076923076923077,37.09615384615385,79.4024890968484,170.5908554704005,2.131491712707182,0.00015930694091462959,0.15968992248062017,0.022222222222222223,0.007235142118863049,1.0,0.0,0.0,1001
17.5,5.5825042622414,8.002766255950306,0.017582417582417582,2.2699750758480333,0.008791208791208791,0.3076923076923077,37.67307692307692,76.81172991498069,167.4704352888622,2.171840354767184,0.0005098268944629873,0.1633486472690148,0.02450229709035222,0.004594180704441042,1.0,0.0,0.0,1002
17.78846153846154,5.726785124628918,7.957288591537463,0.022702702702702703,2.534722351724202,0.011891891891891892,0.40384615384615385,37.17307692307692,78.17563445259375,166.18455385602527,2.114879649890591,0.0012428409451350397,0.16460268317853458,0.026831785345717233,0.005675954592363261,1.0,0.0,0.0,1003
17.673076923076923,5.644801327850928,8.130633311473503,0.014145810663764961,2.355030427086299,0.01088139281828074,0.25,37.40384615384615,77.88741508923282,167.04693296391815,2.1397139713971396,0.002497134409725195,0.17934224049331962,0.023638232271325797,0.0041109969167523125,1.0,0.0,0.0,1004
17.71153846153846,5.716369431850126,8.131641509798783,0.01737242128121607,1.8275424880755602,0.009771986970684038,0.3076923076923077,37.09615384615385,79.2996785953919,168.59411195897837,2.1151315789473686,0.00048328160121768654,0.15217391304347827,0.028467908902691512,0.004658385093167702,1.0,0.0,0.0,1005
17.557692307692307,5.563026833810227,7.929066562361413,0.018619934282584884,1.7065745708105127,0.01095290251916758,0.3269230769230769,38.32692307692308,76.6206283820315,168.98744285449112,2.2070874861572536,0.0006063301214287982,0.1702553830746119,0.023535302954431646,0.004506760140210316,1.0,0.0,0.0,1006
17.923076923076923,5.707658163715678,8.036403360961685,0.013948497854077254,2.4538693598027126,0.011802575107296138,0.25,37.03846153846154,79.46983123378314,166.72669475457792,2.0912052117263844,0.0004471502418511027,0.15767634854771784,0.026452282157676348,0.004149377593360996,1.0,0.0,0.0,1007
17.903846153846153,5.533834676914353,7.683143176466942,0.017185821697099892,2.5956759926123976,0.015037593984962405,0.3076923076923077,38.96153846153846,80.00168068471719,176.7641150679635,2.2093784078516903,0.0003649611722895265,0.1500984251968504,0.02608267716535433,0.0054133858267716535,1.0,0.0,0.0,1008
17.73076923076923,5.678623958141429,8.046519229095196,0.03036876355748373,2.5499133090005843,0.01735357917570499,0.5384615384615384,38.03846153846154,83.2873515245115,181.3454235294992,2.183222958057395,0.00044345054283088936,0.17129863567458312,0.03335017685699848,0.00404244567963618,1.0,0.0,0.0,1009
17.71153846153846,5.600188043416495,7.937216546535609,0.02062975027144408,2.592926494060131,0.011943539630836048,0.36538461538461536,38.34615384615385,79.50415239586981,174.37581032828672,2.1912087912087914,0.0005549072730607848,0.1627441161742614,0.03104656985478217,0.005508262393590386,1.0,0.0,0.0,1010
17.807692307692307,5.558756198284527,7.900752479805533,0.01079913606911447,1.5866279893604527,0.011879049676025918,0.19230769230769232,38.86538461538461,79.0039447308711,174.69062439734327,2.208743169398907,0.0004406190403495578,0.15893385982230998,0.017769002961500493,0.005923000987166831,1.0,0.0,0.0,1011
17.78846153846154,5.7833809818959026,8.173291720604311,0.012972972972972972,1.7920117734238927,0.015135135135135135,0.23076923076923078,37.01923076923077,79.14465860194092,166.72721007050964,2.1130625686059274,0.00031754282508995255,0.16813700051894137,0.028541774779449924,0.00467047223663726,1.0,0.0,0.0,1012
17.5,5.775704203442729,8.1218326724088,0.017582417582417582,2.7927263421383577,0.014285714285714285,0.3076923076923077,37.40384615384615,82.5721059719673,178.41895602766135,2.168338907469342,0.0006443078428919081,0.18480492813141683,0.029260780287474333,0.004620123203285421,1.0,0.0,0.0,1013
17.692307692307693,5.53890884889222,7.828107083453688,0.021739130434782608,2.7132268778459956,0.020652173913043477,0.38461538461538464,39.11538461538461,79.27849613813413,179.06686368331498,2.257491675915649,0.0003120249001562579,0.17205882352941176,0.028431372549019607,0.0058823529411764705,1.0,0.0,0.0,1014
17.576923076923077,5.609935954020614,7.975534009950579,0.01312910284463895,2.1400224311384117,0.007658643326039387,0.23076923076923078,37.84615384615385,79.10446801866927,171.88946641882714,2.1697905181918413,0.00012594112043846236,0.1665820213306247,0.020822752666328086,0.0045708481462671405,1.0,0.0,0.0,1015
17.75,5.625302675205717,7.819546893125221,0.018418201516793065,2.544042471631195,0.007583965330444204,0.3269230769230769,37.51923076923077,76.94642863656347,164.26542352444343,2.1299126637554586,3.439745629802872e-05,0.16239754098360656,0.027663934426229508,0.004610655737704918,1.0,0.0,0.0,1016
17.78846153846154,5.660661446413087,8.01641785597053,0.01945945945945946,2.3432455940574304,0.010810810810810811,0.34615384615384615,37.94230769230769,81.04633857027399,175.25413367652425,2.1562841530054646,0.00041852648050673673,0.1590678824721378,0.025329280648429583,0.004559270516717325,1.0,0.0,0.0,1017
17.826923076923077,5.7189688638625285,7.917873116201918,0.010787486515641856,1.763968373125885,0.009708737864077669,0.19230769230769232,38.48076923076923,79.47678493461524,173.47968050932195,2.179738562091503,0.00025428571143084103,0.18040979510244878,0.020989505247376312,0.004997501249375313,1.0,0.0,0.0,1018
17.96153846153846,5.618078979000984,7.86697702910169,0.01284796573875803,2.5406361504533614,0.007494646680942184,0.23076923076923078,38.09615384615385,80.74992364085846,171.75417978416579,2.1370010787486518,0.0009267458717959415,0.1797583081570997,0.019637462235649546,0.004531722054380665,1.0,0.0,0.0,1019
17.75,5.635915012261307,7.997873680916712,0.018418201516793065,1.8577526376082156,0.014084507042253521,0.3269230769230769,37.73076923076923,79.14830035202515,170.97920335549804,2.156043956043956,0.0005278469616127427,0.15529531568228105,0.0280040733197556,0.004582484725050916,1.0,0.0,0.0,1020
17.576923076923077,5.6040978214496135,7.819077901109267,0.02188183807439825,2.3855369825801214,0.0087527352297593,0.38461538461538464,38.86538461538461,81.78826844217251,181.88815387191087,2.2306843267108167,0.0005641008900824199,0.15994094488188976,0.028051181102362203,0.006889763779527559,1.0,0.0,0.0,1021
17.596153846153847,5.775437213796295,7.894501355347472,0.02185792349726776,2.8566266087056658,0.012021857923497269,0.38461538461538464,38.19230769230769,78.77681763129074,172.8970142390664,2.1969026548672566,0.00033971025854086256,0.16122551481667505,0.03164239075841286,0.005022601707684581,1.0,0.0,0.0,1022
17.903846153846153,5.5562865499107374,7.851445551551478,0.013963480128893663,2.2621025233411927,0.008592910848549946,0.25,38.86538461538461,77.98851713903098,170.47067872201234,2.189599133261105,0.00047053120305148383,0.1674901185770751,0.023715415019762844,0.004940711462450593,1.0,0.0,0.0,1023
17.807692307692307,5.683258523474137,7.855777683556198,0.016198704103671708,2.265242292650606,0.01511879049676026,0.28846153846153844,38.15384615384615,80.54619839034997,175.41754866939394,2.175438596491228,0.0008840035804705569,0.1750503018108652,0.026156941649899398,0.005030181086519115,1.0,0.0,0.0,1024
17.423076923076923,5.57859509978266,7.923483425000597,0.01434878587196468,1.9645479445035272,0.01434878587196468,0.25,37.5,77.340264511999,168.69730103958975,2.1836506159014557,3.7110220071326114e-05,0.1534526854219949,0.023529411764705882,0.005115089514066497,1.0,0.0,0.0,1025
18.076923076923077,5.574398499386064,7.814370970490813,0.019148936170212766,2.218136941323773,0.01702127659574468,0.34615384615384615,38.5,80.03627361040978,174.08993860211015,2.1666666666666665,0.0006710183890183334,0.16666666666666666,0.02944111776447106,0.003992015968063872,1.0,0.0,0.0,1026
17.75,5.60056242622295,7.932155180859411,0.02925243770314193,2.112963636216293,0.014084507042253521,0.5192307692307693,38.44230769230769,79.92819585875208,174.94714155082286,2.196703296703297,6.258230784370225e-05,0.15634365634365635,0.03296703296703297,0.004995004995004995,1.0,0.0,0.0,1027
17.942307692307693,5.704509124297033,8.057215300260623,0.015005359056806002,1.8557340286898873,0.01822079314040729,0.2692307692307692,37.0,83.52550622760651,175.50929313490232,2.1004366812227073,0.0006795724441844026,0.16441908713692946,0.030601659751037343,0.004149377593360996,1.0,0.0,0.0,1028
17.807692307692307,5.61343408710249,7.904913276001594,0.019438444924406047,2.3695448626037354,0.01511879049676026,0.34615384615384615,38.57692307692308,75.42132338652613,167.39865403949756,2.199561403508772,9.088377883210592e-05,0.1603585657370518,0.025398406374501994,0.004482071713147411,1.0,0.0,0.0,1029
17.807692307692307,5.551625819119238,7.848402503679694,0.0183585313174946,1.7106567310213345,0.01079913606911447,0.3269230769230769,38.88461538461539,80.34644122577653,176.40826156252655,2.2074235807860263,0.0016047885068622488,0.17751479289940827,0.027613412228796843,0.005424063116370809,1.0,0.0,0.0,1030
17.596153846153847,5.751391869098825,8.028226155015659,0.009836065573770493,3.322026018260975,0.009836065573770493,0.17307692307692307,37.67307692307692,78.610335278472,169.65454144371864,2.162251655629139,0.0009613885005820568,0.16012238653748087,0.02039775624681285,0.004589495155532891,1.0,0.0,0.0,1031
17.807692307692307,5.548457741086025,7.9350354474316305,0.020518358531317494,1.4902101109500265,0.01511879049676026,0.36538461538461536,38.23076923076923,78.09438169950235,168.89221460388444,2.1798245614035086,0.0006548907986260483,0.16800401203610832,0.031093279839518557,0.006018054162487462,1.0,0.0,0.0,1032
17.5,5.689419339125266,7.87899056955078,0.01978021978021978,2.5862095906890388,0.00989010989010989,0.34615384615384615,38.23076923076923,78.6588131188996,173.68668995326837,2.2064372918978914,0.00021053876792033607,0.16675037669512807,0.025113008538422903,0.0045203415369161224,1.0,0.0,0.0,1033
17.692307692307693,5.874582030253805,8.111757929188457,0.02608695652173913,2.2149812212530473,0.020652173913043477,0.46153846153846156,37.51923076923077,77.33654837585742,167.75231430166278,2.165371809100999,0.0007528970844563296,0.15832482124616956,0.028600612870275793,0.0056179775280898875,1.0,0.0,0.0,1034
17.98076923076923,5.6190358439102965,7.903052248916538,0.013903743315508022,1.708931470513885,0.011764705882352941,0.25,38.59615384615385,82.04132842545455,178.67748433474856,2.1720779220779223,0.0010039076257324958,0.17506234413965088,0.021945137157107233,0.00399002493765586,1.0,0.0,0.0,1035
17.653846153846153,5.5525387459518925,7.813169258001494,0.014161220043572984,2.4452040830218724,0.004357298474945534,0.25,39.0,82.64616682112832,183.11465823469663,2.2188183807439823,0.0008978207112303855,0.16281357599606494,0.01819970486965076,0.0054107230693556324,1.0,0.0,0.0,1036
17.884615384615383,5.615048952523011,7.900289610214486,0.017204301075268817,2.0708475119332075,0.02258064516129032,0.3076923076923077,38.32692307692308,77.99605793032227,171.2638583494188,2.1925192519251926,0.0006169843032642472,0.16182364729458917,0.026052104208416832,0.0045090180360721445,1.0,0.0,0.0,1037
17.634615384615383,5.627312047618489,7.768191949595575,0.011995637949836423,2.4138031555622392,0.003271537622682661,0.21153846153846154,38.28846153846154,77.5854920176542,168.6913964457922,2.1783369803063457,0.00011426401824694347,0.1542313470205308,0.020530796194291438,0.005007511266900351,1.0,0.0,0.0,1038
17.673076923076923,5.629984771574527,7.991684174006139,0.014145810663764961,2.014684169336727,0.01958650707290533,0.25,38.28846153846154,81.30872819304176,179.29154186837366,2.20976692563818,0.0005821909931098577,0.1674185463659148,0.034085213032581455,0.005513784461152882,1.0,0.0,0.0,1039
17.51923076923077,5.6245017828674975,7.956671847050728,0.01646542261251372,2.34454750291456,0.010976948408342482,0.28846153846153844,37.88461538461539,78.37127223691137,172.349592926624,2.1864594894561598,0.00027573926819302063,0.16835699797160245,0.02231237322515213,0.005070993914807302,1.0,0.0,0.0,1040
17.346153846153847,5.740926522246326,8.079193413496796,0.015521064301552107,3.081640283790441,0.012195121951219513,0.2692307692307692,37.25,78.57198732866635,171.15665220210775,2.1739618406285075,0.00023249013811016335,0.15526992287917737,0.02210796915167095,0.006169665809768638,1.0,0.0,0.0,1041
17.653846153846153,5.6545166808408,7.994830177535576,0.013071895424836602,1.9834118545208361,0.00980392156862745,0.23076923076923078,36.46153846153846,77.56941303154315,161.1344160179884,2.0858085808580857,0.00028096383666523065,0.16334033613445378,0.02153361344537815,0.0063025210084033615,1.0,0.0,0.0,1042
17.634615384615383,5.622963851335271,7.840944057894376,0.019629225736095966,1.8677884073082556,0.009814612868047983,0.34615384615384615,39.32692307692308,77.93209527952176,174.58870342512373,2.252202643171806,0.00019642772103141873,0.16414264777723497,0.02344894968246214,0.004885197850512946,1.0,0.0,0.0,1043
18.0,5.530884090751442,7.62890808489729,0.018162393162393164,2.164246725590117,0.014957264957264958,0.3269230769230769,39.55769230769231,76.21557096247264,169.89011263603732,2.2310195227765726,0.0010914892417610437,0.1645631067961165,0.031067961165048542,0.0048543689320388345,1.0,0.0,0.0,1044
18.057692307692307,5.596785796599761,7.865728728640363,0.021299254526091587,3.7431921400855686,0.019169329073482427,0.38461538461538464,38.67307692307692,80.76655917597701,175.66569093678163,2.183496199782845,1.1700546441682757e-05,0.1746031746031746,0.027777777777777776,0.006448412698412698,1.0,0.0,0.0,1045
17.71153846153846,5.527978420229033,7.7650477896481505,0.02062975027144408,2.7879846619174904,0.02062975027144408,0.36538461538461536,38.19230769230769,75.79792986371373,166.9808615998744,2.2017738359201773,0.0003245070031713928,0.15577889447236182,0.031155778894472363,0.004522613065326633,1.0,0.0,0.0,1046
17.76923076923077,5.628444158049433,8.006417991008789,0.017316017316017316,2.0944751709289062,0.015151515151515152,0.3076923076923077,37.78846153846154,82.25991912155004,177.59149301576699,2.159340659340659,0.001075385870762797,0.16319267920691408,0.027961362480935434,0.005592272496187087,1.0,0.0,0.0,1047
17.51923076923077,5.577374575875382,7.743345693694806,0.01646542261251372,1.9753906119607303,0.012074643249176729,0.28846153846153844,39.34615384615385,78.85918305401803,178.76225025341347,2.2733333333333334,0.0010839187391480484,0.17535314174378958,0.023380418899171942,0.00535801266439357,1.0,0.0,0.0,1048
17.846153846153847,5.618545804117616,7.881542871663498,0.017241379310344827,2.3645173828069694,0.015086206896551725,0.3076923076923077,38.5,80.87816710163071,177.92361856969976,2.1903719912472646,0.00021872803394674744,0.15576635047428858,0.025961058412381426,0.00399400898652022,1.0,0.0,0.0,1049
17.576923076923077,5.717296616493471,8.08017406642631,0.020787746170678335,2.2198617226343784,0.012035010940919038,0.36538461538461536,38.23076923076923,79.17027732075908,173.81060880212053,2.201550387596899,0.0012065696433172636,0.15789473684210525,0.02556390977443609,0.005012531328320802,1.0,0.0,0.0,1050
17.807692307692307,5.586558920413381,8.007383376238963,0.02267818574514039,1.6165255820256554,0.017278617710583154,0.40384615384615385,37.82692307692308,81.65383483120517,175.79895572174345,2.1615384615384614,0.0001631503573559815,0.1643835616438356,0.0289193302891933,0.0050735667174023336,1.0,0.0,0.0,1051
17.442307692307693,5.64683759520878,7.9710580292545785,0.014332965821389196,2.2388576102015403,0.013230429988974642,0.25,37.84615384615385,78.46178396287759,171.99127224625846,2.1988826815642457,0.00039953806035847886,0.171225937183384,0.025835866261398176,0.0070921985815602835,1.0,0.0,0.0,1052
17.807692307692307,5.600547699843901,7.919303108854024,0.011879049676025918,1.983765103131434,0.01079913606911447,0.21153846153846154,37.67307692307692,80.00711270237011,171.5307398792796,2.138646288209607,0.00039780591179404244,0.16649642492339123,0.02553626149131767,0.0040858018386108275,1.0,0.0,0.0,1053
18.307692307692307,5.5306401608495435,7.82267989859406,0.014705882352941176,1.581107604874676,0.005252100840336135,0.2692307692307692,39.13461538461539,73.83787958383964,158.90961614967438,2.148891235480465,0.0007266401307642319,0.15784313725490196,0.024019607843137256,0.004901960784313725,1.0,0.0,0.0,1054
17.442307692307693,5.670072436121927,8.109148775211537,0.020948180815876516,2.6047047610688696,0.011025358324145534,0.36538461538461536,37.07692307692308,82.29446175391546,176.66897253753865,2.149386845039019,0.00039746924768301387,0.1710594315245478,0.025322997416020673,0.00516795865633075,1.0,0.0,0.0,1055
17.942307692307693,5.578959199192013,7.752601142012793,0.01822079314040729,2.4824749347716417,0.01607717041800643,0.3269230769230769,39.34615384615385,78.31210390913223,175.4689388863443,2.2287581699346406,9.832507899027295e-05,0.17317073170731706,0.027804878048780488,0.005853658536585366,1.0,0.0,0.0,1056
17.98076923076923,5.627641940499075,7.778421434838208,0.016042780748663103,2.903039449091054,0.014973262032085561,0.28846153846153844,38.96153846153846,79.76424791105057,175.3949634616146,2.199782844733985,0.0006060457713127461,0.1581532416502947,0.027013752455795677,0.0068762278978389,1.0,0.0,0.0,1057
17.346153846153847,5.788713679277407,7.982680818996869,0.017738359201773836,2.033758415996117,0.011086474501108648,0.3076923076923077,37.09615384615385,79.73096799300151,172.3104177889346,2.162556053811659,0.0005920112039668831,0.17063081695966908,0.02326783867631851,0.005170630816959669,1.0,0.0,0.0,1058
17.903846153846153,5.734253000360496,7.957746086894247,0.01611170784103115,2.9836303420927868,0.01611170784103115,0.28846153846153844,38.15384615384615,81.72099610116702,176.76242667235377,2.165938864628821,0.0008806562696214092,0.19143576826196473,0.02468513853904282,0.005037783375314861,1.0,0.0,0.0,1059
17.576923076923077,5.511488809178331,7.759817451423828,0.014223194748358862,1.7914729390827968,0.009846827133479213,0.25,38.82692307692308,78.27285070725756,175.2088315556586,2.230939226519337,0.0001035748144500881,0.16535044422507403,0.019743336623889437,0.006416584402764067,1.0,0.0,0.0,1060
17.865384615384617,5.702515149579881,8.111783893225095,0.023681377825618945,2.202153448582581,0.013993541442411194,0.4230769230769231,37.88461538461539,72.45454315442652,155.84831731728173,2.150655021834061,0.00030737761905833547,0.17611336032388664,0.026821862348178137,0.005566801619433198,1.0,0.0,0.0,1061
18.0,5.55450725135222,7.811091430488943,0.0202991452991453,3.232533870106791,0.010683760683760684,0.36538461538461536,39.59615384615385,84.24914668237132,187.6383465147062,2.2235421166306697,0.0003665282791814193,0.14687348521570529,0.02666020358700921,0.004362578768783325,1.0,0.0,0.0,1062
17.884615384615383,5.641484692834183,7.8840132543687105,0.01827956989247312,1.7347212167542256,0.015053763440860216,0.3269230769230769,38.17307692307692,79.37045735434087,171.96595874810524,2.1670305676855897,0.001266572171516257,0.16691804927099044,0.030668677727501256,0.005530417295123178,1.0,0.0,0.0,1063
18.057692307692307,5.579251964230082,7.9060425904684735,0.022364217252396165,2.2731270838380206,0.013844515441959531,0.40384615384615385,39.13461538461539,78.45949330021585,172.9871153730024,2.197624190064795,0.004073830550389669,0.17114914425427874,0.02885085574572127,0.006845965770171149,1.0,0.0,0.0,1064
17.653846153846153,5.61148280182546,8.021583483773554,0.02178649237472767,1.8236047548597576,0.017429193899782137,0.38461538461538464,37.46153846153846,78.95669266903704,170.38284638584625,2.1596452328159645,0.0001897707253499075,0.16290983606557377,0.02663934426229508,0.004610655737704918,1.0,0.0,0.0,1065
17.826923076923077,5.521922077525488,7.811229910508985,0.016181229773462782,2.428827506182953,0.022653721682847898,0.28846153846153844,38.30769230769231,77.3228094167528,169.66539744466996,2.198675496688742,0.0004278317596276052,0.16140350877192983,0.02456140350877193,0.005012531328320802,1.0,0.0,0.0,1066
18.01923076923077,5.691856695621027,7.965831293304063,0.01814300960512273,2.1993246578359305,0.012806830309498399,0.3269230769230769,38.44230769230769,75.4261275958843,163.765605209777,2.161081081081081,0.0004614926271895771,0.15934065934065933,0.025974025974025976,0.003996003996003996,1.0,0.0,0.0,1067
17.673076923076923,5.579987040224751,7.875987061373593,0.01958650707290533,2.04117387355244,0.01632208922742111,0.34615384615384615,37.63461538461539,78.20053775331972,168.86058471499396,2.1648230088495577,0.0027496333620783205,0.15741212429954152,0.033112582781456956,0.006113092205807438,1.0,0.0,0.0,1068
17.903846153846153,5.692644806303576,7.874188472132687,0.018259935553168637,2.3214594265624253,0.013963480128893663,0.3269230769230769,38.96153846153846,79.52248639535765,175.5364011928436,2.206971677559913,0.0005018801382898413,0.17142857142857143,0.02561576354679803,0.004433497536945813,1.0,0.0,0.0,1069
17.71153846153846,5.685527932314528,8.00548794747968,0.01520086862106406,2.643715071379141,0.006514657980456026,0.2692307692307692,38.34615384615385,78.42029808419969,171.08329813426602,2.1792349726775955,0.0003851412001185271,0.16174261392088132,0.026539809714571858,0.005007511266900351,1.0,0.0,0.0,1070
17.807692307692307,5.599154949230979,7.905941655971468,0.017278617710583154,2.43093881930519,0.01079913606911447,0.3076923076923077,38.30769230769231,77.08632142644588,167.50803737692067,2.1746724890829694,0.0008044556849387673,0.16875312969454181,0.024536805207811718,0.004506760140210316,1.0,0.0,0.0,1071
18.057692307692307,5.585394333380691,7.755081663699883,0.02875399361022364,1.6760267579921946,0.01703940362087327,0.5192307692307693,39.75,77.83225014000534,174.40800792893208,2.23943661971831,0.0010637015639557183,0.15860735009671179,0.035783365570599614,0.004352030947775629,1.0,0.0,0.0,1072
17.76923076923077,5.735472853026749,8.08191901458855,0.01948051948051948,1.6991099199508297,0.007575757575757576,0.34615384615384615,38.21153846153846,80.60860170981869,174.54152167691652,2.1668484187568158,9.651352929313795e-05,0.18432948267202412,0.026117528879959818,0.0055248618784530384,1.0,0.0,0.0,1073
17.78846153846154,5.60850701767481,7.846874728890384,0.01945945945945946,1.6852585384259298,0.016216216216216217,0.34615384615384615,38.28846153846154,82.04047801168528,179.62458944592893,2.187912087912088,0.0003767178579350152,0.15654791771199197,0.032112393376818864,0.005017561465127948,1.0,0.0,0.0,1074
18.23076923076923,5.638802539158064,7.885408310313835,0.016877637130801686,2.3032911324290954,0.014767932489451477,0.3076923076923077,38.0,76.30967932057088,161.48428596045773,2.1156316916488223,0.0007337832554760335,0.15555555555555556,0.021717171717171718,0.004545454545454545,1.0,0.0,0.0,1075
17.865384615384617,5.723359963909843,8.088259531220444,0.015069967707212056,2.6763897721714294,0.015069967707212056,0.2692307692307692,38.15384615384615,79.39655144235303,172.40448469907997,2.1683060109289616,0.00042216142531724133,0.16549295774647887,0.02716297786720322,0.004527162977867203,1.0,0.0,0.0,1076
17.71153846153846,5.610077561164417,7.9967082324202465,0.01520086862106406,2.1225858168180034,0.014115092290988056,0.2692307692307692,37.36538461538461,78.95348481152887,169.0134152136018,2.1398678414096914,0.0006973246465069033,0.1644398766700925,0.02723535457348407,0.0051387461459403904,1.0,0.0,0.0,1077
17.98076923076923,5.700490002829895,8.023869934988056,0.014973262032085561,2.5247621886274425,0.008556149732620321,0.2692307692307692,38.90384615384615,83.83190340736311,183.04180437193747,2.1823085221143472,0.001384859876707143,0.17389162561576355,0.02561576354679803,0.005911330049261084,1.0,0.0,0.0,1078
17.923076923076923,5.68807404753386,8.004707448663481,0.02145922746781116,1.9730796853415051,0.02682403433476395,0.38461538461538464,37.96153846153846,77.99250508917491,170.84011837621657,2.1764057331863285,0.000542829669108852,0.16396761133603238,0.0298582995951417,0.006072874493927126,1.0,0.0,0.0,1079
17.576923076923077,5.733681813464159,7.9835248000836145,0.016411378555798686,2.135096147122077,0.012035010940919038,0.28846153846153844,38.15384615384615,77.27192029365685,170.5732462536836,2.1971207087486158,0.0008218937727719968,0.16339869281045752,0.030165912518853696,0.006033182503770739,1.0,0.0,0.0,1080
17.692307692307693,5.660342228676782,8.070737961373958,0.020652173913043477,2.7290047028407307,0.014130434782608696,0.36538461538461536,37.38461538461539,77.1084707026229,165.14756916097411,2.143329658213892,0.00036838715919835103,0.14812916453100974,0.026140440799589954,0.006150691952844695,1.0,0.0,0.0,1081
17.903846153846153,5.542720733086071,7.650262291604918,0.02040816326530612,2.867925046986689,0.017185821697099892,0.36538461538461536,38.67307692307692,77.8412044143634,170.81661219409875,2.197814207650273,8.404156069542788e-05,0.15113974231912786,0.031219028741328047,0.006442021803766105,1.0,0.0,0.0,1082
17.865384615384617,5.6351230392502885,8.090665600100237,0.011840688912809472,1.8271722064200946,0.012917115177610334,0.21153846153846154,38.01923076923077,80.72941846515127,174.2755940057328,2.1559432933478737,0.0005144710687407146,0.16102978293791015,0.02271580010095911,0.005047955577990914,1.0,0.0,0.0,1083
17.78846153846154,5.62790757772342,7.969478497411188,0.01945945945945946,2.447268867111446,0.012972972972972972,0.34615384615384615,37.92307692307692,76.43589746835343,165.3755855064615,2.1599123767798467,0.00020094014195450383,0.16776482513938165,0.025848960973137353,0.0040547389761784085,1.0,0.0,0.0,1084
17.846153846153847,5.525468547092487,7.762228785312118,0.021551724137931036,2.146695325920254,0.015086206896551725,0.38461538461538464,39.36538461538461,78.30891276586405,175.19718198400668,2.2396061269146608,0.0009922188882643774,0.15489527520701413,0.030686799805163176,0.00535801266439357,1.0,0.0,0.0,1085
17.653846153846153,5.754489795420653,7.850053281682278,0.013071895424836602,2.3368675382679567,0.013071895424836602,0.23076923076923078,38.30769230769231,82.44826049884715,180.53024647733247,2.198675496688742,0.0005406681525875918,0.17067067067067068,0.02252252252252252,0.0055055055055055055,1.0,0.0,0.0,1086
17.71153846153846,5.577488904058896,7.967263098129536,0.016286644951140065,2.063480293707286,0.013029315960912053,0.28846153846153844,38.15384615384615,80.67352325622788,176.01188008564827,2.1826182618261827,0.0001103865401266805,0.17220543806646527,0.02416918429003021,0.005035246727089627,1.0,0.0,0.0,1087
17.923076923076923,5.597950292546017,7.800439001672203,0.016094420600858368,1.961554421012845,0.015021459227467811,0.28846153846153844,38.96153846153846,78.92486042226335,174.6120166200686,2.206971677559913,0.0003533239064914487,0.16362740266140957,0.02858551010349926,0.0049285362247412515,1.0,0.0,0.0,1088
17.826923076923077,5.7379099898282675,8.035977036755298,0.018338727076591153,1.8643596979059678,0.007551240560949299,0.3269230769230769,37.36538461538461,79.95867548500152,167.98513911518023,2.1119565217391303,2.0966354407811684e-05,0.17076923076923076,0.02205128205128205,0.0071794871794871795,1.0,0.0,0.0,1089
18.115384615384617,5.593858761514639,7.889293890943975,0.02335456475583864,2.4664502114534907,0.022292993630573247,0.4230769230769231,38.51923076923077,76.594530151272,166.94969632209464,2.1748099891422368,0.0002135353845526129,0.15430562468889994,0.031856645097063215,0.005973120955699353,1.0,0.0,0.0,1090
17.307692307692307,5.787761003601872,7.918153028986808,0.016666666666666666,2.4639984887867334,0.0077777777777777776,0.28846153846153844,37.21153846153846,76.33493433794845,165.95433840246093,2.1668533034714446,1.2342498213229777e-05,0.15781330582774625,0.02888086642599278,0.005673027333677153,1.0,0.0,0.0,1091
17.423076923076923,5.69629366706738,8.01396077450309,0.01434878587196468,2.544157423406771,0.01545253863134658,0.25,37.07692307692308,80.85894310438434,173.54471203811943,2.1614349775784754,0.00024050466953496195,0.14810978767477992,0.021750388399792854,0.005178663904712584,1.0,0.0,0.0,1092
17.615384615384617,5.613841936460403,8.129878464323951,0.012008733624454149,3.0191707733554365,0.007641921397379912,0.21153846153846154,36.36538461538461,72.90614337036588,151.9944885936387,2.08030803080308,0.0003054442589631978,0.14730728616684266,0.020591341077085535,0.004751847940865892,1.0,0.0,0.0,1093
17.596153846153847,5.622802763176878,7.842253957078583,0.01092896174863388,2.4616501537436424,0.013114754098360656,0.19230769230769232,37.59615384615385,76.69270213321096,166.12744205522606,2.16500553709856,0.000562385065652015,0.16964741951967297,0.021461420541645376,0.004087889626980072,1.0,0.0,0.0,1094
17.884615384615383,5.73342919116385,7.8055904379055505,0.01935483870967742,2.6586542725287154,0.011827956989247311,0.34615384615384615,38.44230769230769,78.16335099697343,169.38663631096796,2.17519042437432,0.0002564775544693293,0.175912043978011,0.025987006496751622,0.004997501249375313,1.0,0.0,0.0,1095
17.653846153846153,5.638902857334273,7.844764086404098,0.013071895424836602,2.0585185853246752,0.008714596949891068,0.23076923076923078,38.32692307692308,77.22961227120503,169.99622409182567,2.1901098901098903,0.0006136955656626111,0.17017017017017017,0.025525525525525526,0.006006006006006006,1.0,0.0,0.0,1096
17.576923076923077,5.638729267125825,7.727855303618128,0.016411378555798686,2.565209384413227,0.01312910284463895,0.28846153846153844,38.38461538461539,77.14246387541472,171.0258291663574,2.212860310421286,7.894264907073161e-05,0.15442278860569716,0.029985007496251874,0.005497251374312844,1.0,0.0,0.0,1097
18.057692307692307,5.664430326404727,8.0156073808038,0.019169329073482427,2.5166393685687845,0.02023429179978701,0.34615384615384615,38.82692307692308,79.2258523717147,173.48064717476046,2.1945652173913044,0.0009796699508215331,0.17094861660079053,0.02766798418972332,0.005928853754940711,1.0,0.0,0.0,1098
17.846153846153847,5.674535423438783,7.918574306061089,0.020474137931034482,1.7413779255637276,0.022629310344827586,0.36538461538461536,38.01923076923077,80.85796646436913,176.29046159947404,2.179713340683572,0.0,0.15901060070671377,0.031297324583543666,0.004543160020191822,1.0,0.0,0.0,1099
17.865384615384617,4.9243644019784085,6.821028084809541,0.023681377825618945,1.9683699037543998,0.017222820236813777,0.4230769230769231,37.34615384615385,88.4110177328564,187.34055226085695,2.127053669222344,0.0012292226610808121,0.20184899845916796,0.03492552645095018,0.005649717514124294,1.0,0.75,0.0,1000
18.326923076923077,4.9851136316193845,6.749656369050626,0.02728226652675761,3.1891048869596283,0.022035676810073453,0.5,37.25,85.5063673514213,177.76414908642815,2.078326180257511,0.0009426310302884367,0.1922680412371134,0.0365979381443299,0.004639175257731959,1.0,0.75,0.0,1001
18.173076923076923,4.804983413059972,6.859295566540524,0.026455026455026454,2.5364644798203257,0.021164021164021163,0.4807692307692308,38.44230769230769,87.14429837732393,188.3368600528477,2.161081081081081,0.0019938156875346415,0.1893106893106893,0.04495504495504495,0.004495504495504496,1.0,0.75,0.0,1002
18.096153846153847,4.928192795700966,6.8290932332697025,0.031880977683315624,2.999602343787484,0.019128586609989374,0.5769230769230769,38.19230769230769,90.40313503540288,194.4850157315091,2.151679306608884,0.00256785802150325,0.21758793969849247,0.0371859296482412,0.004522613065326633,1.0,0.75,0.0,1003
17.807692307692307,4.846468416099697,6.714423656556619,0.02159827213822894,2.3103714831907514,0.01511879049676026,0.38461538461538464,36.82692307692308,87.19530073739033,183.5668941322695,2.099780701754386,0.0010448179243533523,0.21439749608763695,0.04903495044340115,0.004694835680751174,1.0,0.75,0.0,1004
17.46153846153846,4.949621232297602,6.861320062429485,0.022026431718061675,2.2914426276499835,0.014317180616740088,0.38461538461538464,36.88461538461539,85.60683665278457,183.68790449986153,2.143016759776536,0.0021932036592524737,0.1959353830119854,0.03491401771756123,0.004168837936425221,1.0,0.75,0.0,1005
17.846153846153847,4.906629729095357,6.899407768438138,0.022629310344827586,2.9377858807338972,0.011853448275862068,0.40384615384615385,37.69230769230769,89.27436273716454,191.04988566440892,2.1374045801526718,0.0006853687602680429,0.22951653944020356,0.030534351145038167,0.0035623409669211198,1.0,0.75,0.0,1006
17.903846153846153,4.86474334556695,6.698536770978137,0.01611170784103115,2.9762593775220068,0.01933404940923738,0.28846153846153844,37.57692307692308,90.54440549154474,193.5352582997046,2.140197152245345,0.0016992616207444362,0.19529652351738241,0.03936605316973415,0.0035787321063394683,1.0,0.75,0.0,1007
18.076923076923077,4.803239118710778,6.762311688053998,0.019148936170212766,3.2146254222982216,0.023404255319148935,0.34615384615384615,38.61538461538461,91.49245133773277,199.50502113078358,2.187363834422658,0.0021192546037133836,0.19850746268656716,0.03731343283582089,0.004477611940298508,1.0,0.75,0.0,1008
17.78846153846154,4.897166260761878,6.838172963281522,0.025945945945945945,3.31466249912177,0.017297297297297298,0.46153846153846156,37.75,89.35837932765598,192.61445132272473,2.1595159515951594,0.0014113866541869196,0.2204684317718941,0.035641547861507125,0.003564154786150713,1.0,0.75,0.0,1009
17.71153846153846,4.785383732446462,6.868002004059946,0.021715526601520086,2.5159205351264635,0.01520086862106406,0.38461538461538464,38.28846153846154,87.77770777996913,193.2616863919901,2.195148842337376,0.001884314913390281,0.19979969954932397,0.03605408112168253,0.005007511266900351,1.0,0.75,0.0,1010
17.903846153846153,4.807682075139951,6.8144440066852425,0.022556390977443608,2.458410476921476,0.024704618689581095,0.40384615384615385,38.57692307692308,87.14164586305124,192.866538749604,2.209251101321586,0.001051398063843016,0.19960179193628672,0.04081632653061224,0.004479840716774514,1.0,0.75,0.0,1011
17.692307692307693,4.809364247126666,6.872803338705033,0.02608695652173913,2.6000844651730186,0.01847826086956522,0.46153846153846156,38.30769230769231,91.20053035683779,201.57335677139957,2.2059800664451825,0.0019136000443111384,0.22640562248995985,0.04116465863453815,0.0035140562248995983,1.0,0.75,0.0,1012
17.73076923076923,4.9796058247059705,6.8613332445398925,0.03036876355748373,2.4363985930312095,0.0227765726681128,0.5384615384615384,38.23076923076923,91.6419118374712,202.31106136429352,2.2064372918978914,0.0017087561759095307,0.21266968325791855,0.043740573152337855,0.003519356460532931,1.0,0.75,0.0,1013
18.21153846153846,4.816250735416816,6.71467589233167,0.03273495248152059,3.6069091390754426,0.03273495248152059,0.5961538461538461,38.88461538461539,86.79451343247189,192.17144727570096,2.2074235807860263,0.0028886785936486138,0.21107266435986158,0.049431537320810674,0.0034602076124567475,1.0,0.75,0.0,1014
18.25,4.902066206264976,7.002614706442586,0.026343519494204427,2.6313033992453247,0.01791359325605901,0.4807692307692308,38.15384615384615,91.0374581999923,194.41421503720693,2.128755364806867,0.001868803756735014,0.2174131857070961,0.04177151484650227,0.004529441368897836,1.0,0.75,0.0,1015
17.865384615384617,4.833570914704978,6.63750077462268,0.022604951560818085,2.7559433207711654,0.017222820236813777,0.40384615384615385,37.80769230769231,86.76390282167823,185.04291866630226,2.153340635268346,0.0020641137480086735,0.20579268292682926,0.036077235772357726,0.004573170731707317,1.0,0.75,0.0,1016
18.134615384615383,4.966493814684782,6.770207608187775,0.030752916224814422,2.5396158806707323,0.026511134676564158,0.5576923076923077,37.28846153846154,89.65484643255893,189.68537038867845,2.1122004357298474,0.001937148150627306,0.21288659793814432,0.04742268041237113,0.004123711340206186,1.0,0.75,0.0,1017
17.596153846153847,4.920442067000295,6.725180804794036,0.02622950819672131,2.532305167274107,0.018579234972677595,0.46153846153846156,38.25,83.37489741937172,184.7280547214027,2.214922048997773,0.0016313192791455027,0.2178714859437751,0.040160642570281124,0.004518072289156626,1.0,0.75,0.0,1018
17.807692307692307,4.915533982057923,6.922247469304267,0.023758099352051837,3.058592836342621,0.01079913606911447,0.4230769230769231,38.01923076923077,88.93387863030834,192.08635693197076,2.158296943231441,0.0017290931071195558,0.23045890065557237,0.03328290468986384,0.0045385779122541605,1.0,0.75,0.0,1019
17.903846153846153,4.939749747428152,6.93970809499686,0.021482277121374866,2.3359630912189777,0.024704618689581095,0.38461538461538464,37.76923076923077,84.86554482904333,183.6151698969405,2.1629955947136565,0.0015077186382070826,0.2029501525940997,0.03662258392675483,0.004577822990844354,1.0,0.75,0.0,1020
17.78846153846154,4.939075613899632,6.7580829111199705,0.02702702702702703,2.9799443358217705,0.02054054054054054,0.4807692307692308,38.03846153846154,91.02006854126313,198.8095422245055,2.183222958057395,0.0028008173693717248,0.21262626262626264,0.043434343434343436,0.0035353535353535356,1.0,0.75,0.0,1021
18.23076923076923,4.887157003791515,6.929150192594193,0.017932489451476793,2.585629956347262,0.024261603375527425,0.3269230769230769,38.57692307692308,86.38091943834702,186.89824533816216,2.1686486486486487,0.0011715732480257713,0.21243781094527364,0.03383084577114428,0.004477611940298508,1.0,0.75,0.0,1022
18.096153846153847,4.796011391260947,6.707353390066231,0.036131774707757705,2.6450501727118727,0.01700318809776833,0.6538461538461539,39.26923076923077,88.63506829493427,195.44781288539545,2.2075675675675677,0.0023260196458314924,0.21173594132029339,0.045965770171149146,0.003911980440097799,1.0,0.75,0.0,1023
18.076923076923077,4.877725605683935,6.898509804963737,0.027659574468085105,2.7391412827203965,0.027659574468085105,0.5,38.15384615384615,89.47600027367668,195.5112184399379,2.1706783369803064,0.0026408741591814736,0.22322775263951736,0.04524886877828054,0.005530417295123178,1.0,0.75,0.0,1024
17.903846153846153,4.819354311489974,6.6668312436554515,0.02577873254564984,2.3497719841995743,0.021482277121374866,0.46153846153846156,38.55769230769231,84.11876424013224,184.9389840009769,2.2008781558726676,0.0005522573112189329,0.2105525136884022,0.041314086610253854,0.003982080637132902,1.0,0.75,0.0,1025
17.903846153846153,4.8108823212101015,6.835873771699454,0.02040816326530612,3.0301502265263247,0.024704618689581095,0.36538461538461536,37.59615384615385,89.46969048616386,192.05750862793886,2.1530837004405288,0.0013277980611628684,0.20418580908626852,0.03879530372639101,0.00408371618172537,1.0,0.75,0.0,1026
17.903846153846153,4.9121553329405,6.801563363391125,0.0322234156820623,2.5525244116530974,0.017185821697099892,0.5769230769230769,38.80769230769231,88.48349695055487,195.48565523847398,2.205464480874317,0.0025633341671323136,0.2176063303659743,0.040553907022749754,0.004945598417408506,1.0,0.75,0.0,1027
17.903846153846153,4.9057539473986935,6.836935621751877,0.02040816326530612,2.290159684963823,0.02685284640171858,0.36538461538461536,37.51923076923077,89.51829384816442,191.59359517886867,2.1534216335540837,0.003604402120527607,0.2040920716112532,0.03887468030690537,0.0035805626598465474,1.0,0.75,0.0,1028
18.03846153846154,4.957997739617667,6.753725282354594,0.028784648187633263,2.535911639718254,0.017057569296375266,0.5192307692307693,37.98076923076923,85.61318773081956,182.98555280674773,2.1420824295010847,0.0013424737719681622,0.19314170448814927,0.036308623298033284,0.005547150781643974,1.0,0.75,0.0,1029
17.73076923076923,4.897027793389043,6.65361836953781,0.028199566160520606,2.1714440737645617,0.019522776572668113,0.5,38.40384615384615,89.04589048475773,196.7175476804393,2.209070796460177,0.0032271918004323085,0.2135,0.0425,0.0035,1.0,0.75,0.0,1030
17.76923076923077,4.903862043648587,6.810776083462514,0.023809523809523808,2.953635414199305,0.0183982683982684,0.4230769230769231,38.07692307692308,89.86803900836682,196.06691790444845,2.183020948180816,0.0006771762096879473,0.1994949494949495,0.03636363636363636,0.0025252525252525255,1.0,0.75,0.0,1031
17.615384615384617,4.807543475643229,6.8513240665171224,0.024017467248908297,1.7795715113263648,0.017467248908296942,0.4230769230769231,37.26923076923077,86.31866595234781,185.99594850819759,2.1533333333333333,0.0014258333511861945,0.2131062951496388,0.03663570691434469,0.0030959752321981426,1.0,0.75,0.0,1032
17.596153846153847,4.91037117957876,6.878264338361532,0.022950819672131147,2.6309147424868264,0.015300546448087432,0.40384615384615385,38.25,87.64520581383786,194.713016992166,2.207547169811321,0.002881470261744979,0.22027094831911692,0.03411941796287005,0.004515805318615153,1.0,0.75,0.0,1033
17.923076923076923,4.960551659854673,6.793295530381286,0.034334763948497854,3.2163061657176932,0.017167381974248927,0.6153846153846154,38.23076923076923,89.2132600721324,193.38017367690722,2.1703056768558953,0.002853830803580796,0.2027094831911691,0.03963873557451079,0.004515805318615153,1.0,0.75,0.0,1034
17.51923076923077,4.922353286145466,6.939093623864039,0.019758507135016465,2.0848128195029436,0.015367727771679473,0.34615384615384615,37.38461538461539,91.28967488582569,197.42418978533186,2.1672240802675584,0.0020046024394092675,0.20936213991769548,0.037037037037037035,0.004629629629629629,1.0,0.75,0.0,1035
17.98076923076923,4.725372199759477,6.689190693952668,0.034224598930481284,2.9725273826872467,0.019251336898395723,0.6153846153846154,39.05769230769231,91.84136012562101,203.36942890173992,2.2148309705561613,0.0005251880841575281,0.2134776192818495,0.03984259714707329,0.004426955238563699,1.0,0.75,0.0,1036
18.057692307692307,4.884673272769817,6.780770492707447,0.026624068157614485,2.9324469137061797,0.0308839190628328,0.4807692307692308,38.26923076923077,86.19682515009475,188.71082302712597,2.1868131868131866,0.0017188311823271801,0.19829317269076305,0.04066265060240964,0.004016064257028112,1.0,0.75,0.0,1037
17.71153846153846,4.889018671842678,6.9762204383738435,0.02062975027144408,3.33366293677862,0.010857763300760043,0.36538461538461536,37.82692307692308,92.37127272706135,198.63753396209276,2.159165751920966,0.0023487836117877916,0.1949238578680203,0.03451776649746193,0.003553299492385787,1.0,0.75,0.0,1038
17.903846153846153,4.903801506085188,6.989092147411668,0.023630504833512353,2.4529193945459165,0.01611170784103115,0.4230769230769231,38.26923076923077,89.22094024937384,194.0893793817158,2.1724890829694323,0.0012037678802872005,0.22439759036144577,0.038654618473895584,0.004518072289156626,1.0,0.75,0.0,1039
17.923076923076923,4.887118600378017,6.73172784935781,0.02575107296137339,2.360442963220615,0.019313304721030045,0.46153846153846156,37.28846153846154,88.30444924644102,185.35148007391211,2.1214442013129102,0.0016324473184082715,0.2071097372488408,0.0443070582174137,0.005151983513652756,1.0,0.75,0.0,1040
18.057692307692307,4.8894581376625865,6.735644014798936,0.01810436634717785,2.2426898111038684,0.022364217252396165,0.3269230769230769,38.09615384615385,86.51874514643858,187.15610943403422,2.157952069716776,0.0012559722488491127,0.2084592145015106,0.03726082578046324,0.004531722054380665,1.0,0.75,0.0,1041
17.53846153846154,4.8793072738648675,6.742819699601043,0.01644736842105263,2.1925509913698806,0.01644736842105263,0.28846153846153844,36.92307692307692,85.13310884099211,181.61476545580746,2.140468227424749,0.0017493341481163896,0.19989615784008308,0.028556593977154723,0.005192107995846314,1.0,0.75,0.0,1042
17.557692307692307,4.911639026032731,6.9006039677864806,0.029572836801752465,2.8474688515526996,0.018619934282584884,0.5192307692307693,38.15384615384615,86.82958059402546,192.32160504491887,2.2142857142857144,0.0025716157310110596,0.2147887323943662,0.03772635814889336,0.004024144869215292,1.0,0.75,0.0,1043
17.673076923076923,4.78755939386042,6.661763172838242,0.029379760609358,2.600334633691246,0.01958650707290533,0.5192307692307693,38.65384615384615,86.09456493405145,191.9260796231961,2.2308546059933407,0.0027703673582588945,0.20843672456575682,0.04168734491315137,0.004962779156327543,1.0,0.75,0.0,1044
17.673076923076923,4.878902143996754,6.797339592222897,0.03264417845484222,3.762287818195233,0.01958650707290533,0.5769230769230769,37.61538461538461,90.15129147296666,195.3390214200443,2.1709211986681467,0.002806933709648726,0.21654749744637386,0.0372829417773238,0.004596527068437181,1.0,0.75,0.0,1045
17.442307692307693,4.872294251063863,6.748015844200495,0.027563395810363836,2.763166278744845,0.018743109151047408,0.4807692307692308,37.73076923076923,82.8248235343604,183.15122862966368,2.204494382022472,0.0007627418379609213,0.20417515274949083,0.03920570264765784,0.003054989816700611,1.0,0.75,0.0,1046
17.673076923076923,4.863648474464867,6.7967380629125955,0.020674646354733407,2.323128981349436,0.018498367791077257,0.36538461538461536,37.80769230769231,90.03314274143476,196.52505156937164,2.17960088691796,0.0018760173192618778,0.20771965464702896,0.03809040121889284,0.004062976130015236,1.0,0.75,0.0,1047
17.865384615384617,4.9041507619050435,6.830237470608893,0.030139935414424113,2.73287211145528,0.02691065662002153,0.5384615384615384,38.73076923076923,89.84425865932181,200.72383592207845,2.22787610619469,0.002417339140153854,0.20674268715914726,0.04462072384729797,0.004462072384729797,1.0,0.75,0.0,1048
17.634615384615383,4.938501527156632,7.013691669976225,0.022900763358778626,3.19803365047766,0.020719738276990186,0.40384615384615385,37.61538461538461,92.03929057614376,200.68143429704213,2.178173719376392,0.0024337372890826585,0.2083758937691522,0.04290091930541369,0.003575076608784474,1.0,0.75,0.0,1049
17.96153846153846,4.919465790045024,6.774938530775728,0.02676659528907923,3.2810084004750015,0.016059957173447537,0.4807692307692308,38.98076923076923,88.61642780813848,195.6615757943833,2.205658324265506,0.003151803190661159,0.21421520236920039,0.0384995064165844,0.0024679170779861796,1.0,0.75,0.0,1050
17.634615384615383,4.853850724951258,6.930393658115236,0.026172300981461286,2.3313557369574553,0.022900763358778626,0.46153846153846156,37.53846153846154,90.32585667016443,198.3730843238657,2.1785714285714284,0.007046787351120168,0.20399794976934904,0.037929267042542285,0.004100461301896463,1.0,0.75,0.0,1051
17.884615384615383,4.921758264888865,6.82812648159846,0.021505376344086023,2.635415835448138,0.01935483870967742,0.38461538461538464,38.19230769230769,85.31264590066768,186.29753429987866,2.1776315789473686,0.004765974571494512,0.20211161387631976,0.03770739064856712,0.004022121669180492,1.0,0.75,0.0,1052
17.865384615384617,4.930413271403268,6.929036717676382,0.02691065662002153,2.1853414692616155,0.022604951560818085,0.4807692307692308,38.11538461538461,91.39711408466069,198.79418853566193,2.182819383259912,0.0016240945039082938,0.22250252270433904,0.04742684157416751,0.004036326942482341,1.0,0.75,0.0,1053
17.846153846153847,4.767483309588101,6.693047741908259,0.02693965517241379,3.001038558273905,0.017241379310344827,0.4807692307692308,39.5,88.50435536615278,199.62632866476807,2.2521929824561404,0.0008548644548890262,0.20837390457643623,0.04430379746835443,0.0029211295034079843,1.0,0.75,0.0,1054
17.615384615384617,4.891533817923175,6.921196125393465,0.028384279475982533,2.7897380762497703,0.017467248908296942,0.5,37.80769230769231,88.70767581716837,193.92335181641258,2.1844444444444444,0.001143209497056944,0.2266260162601626,0.04217479674796748,0.003556910569105691,1.0,0.75,0.0,1055
18.134615384615383,4.837478710216672,6.742375814901493,0.02545068928950159,3.156026129045004,0.02332979851537646,0.46153846153846156,39.53846153846154,87.65783878710742,195.7985627250871,2.232356134636265,0.0020902414072253156,0.2162293488824101,0.04081632653061224,0.003401360544217687,1.0,0.75,0.0,1056
17.423076923076923,4.8241901567055265,6.836505643129385,0.016556291390728478,3.1456854359138418,0.013245033112582781,0.28846153846153844,38.40384615384615,84.257392552728,188.45785053305605,2.233780760626398,0.000837152378026629,0.2072927072927073,0.03196803196803197,0.004995004995004995,1.0,0.75,0.0,1057
17.51923076923077,4.906807613999035,6.839970808930275,0.030735455543358946,3.0352541272476,0.015367727771679473,0.5384615384615384,37.13461538461539,89.1287929048764,190.68356634492937,2.15273132664437,0.0008085434016852041,0.21761658031088082,0.04196891191709844,0.0031088082901554403,1.0,0.75,0.0,1058
18.153846153846153,4.9976937317559305,6.90886729220928,0.0211864406779661,2.173807179471768,0.026483050847457626,0.38461538461538464,38.0,90.83630922636372,194.64085299184543,2.1501632208922743,0.004107970646872933,0.2306525037936267,0.041476985331310064,0.004552352048558422,1.0,0.75,0.0,1059
18.01923076923077,4.762383125497649,6.760160816839857,0.01814300960512273,2.362509431818752,0.0192102454642476,0.3269230769230769,38.76923076923077,85.13281898323434,186.16175645033982,2.193688792165397,0.006072918934571058,0.20228061477441744,0.03767972235994051,0.0034705007436787306,1.0,0.75,0.0,1060
18.057692307692307,4.833042280146174,6.727095374981218,0.024494142705005325,2.90226262263056,0.023429179978700747,0.4423076923076923,39.01923076923077,85.84540500565042,189.83604256165103,2.212649945474373,0.0009141507124035436,0.2218396458435809,0.03689129365469749,0.002951303492375799,1.0,0.75,0.0,1061
17.98076923076923,4.78678285625233,6.662023711875918,0.028877005347593583,3.232533870106791,0.014973262032085561,0.5192307692307693,39.65384615384615,92.75108914979022,207.16113061859102,2.238870792616721,0.0017395890109499748,0.21663442940038685,0.039651837524177946,0.004835589941972921,1.0,0.75,0.0,1062
17.423076923076923,4.834325571585623,6.786933679626372,0.02097130242825607,2.460746076733837,0.01434878587196468,0.36538461538461536,38.05769230769231,90.14986275771129,197.7947967723669,2.2161254199328106,0.00162974669415924,0.2204843592330979,0.035317860746720484,0.004540867810292634,1.0,0.75,0.0,1063
17.96153846153846,4.763602385406784,6.819838055362368,0.02569593147751606,2.3524265281388166,0.021413276231263382,0.46153846153846156,38.5,88.68818312307599,193.722471375139,2.1903719912472646,0.0015459340857574293,0.2143569292123629,0.040877367896311065,0.004985044865403789,1.0,0.75,0.0,1064
17.78846153846154,4.9688892300187035,6.92633603398275,0.02702702702702703,2.291120374751262,0.02702702702702703,0.4807692307692308,37.98076923076923,88.04138184557239,193.37098443274502,2.1944444444444446,0.0023825347649845253,0.20707070707070707,0.0398989898989899,0.00404040404040404,1.0,0.75,0.0,1065
18.076923076923077,4.78764327811723,6.632319248310637,0.023404255319148935,2.6800533612067188,0.023404255319148935,0.4230769230769231,38.40384615384615,87.0622095574116,188.88651082396424,2.1753812636165577,0.0015572145298466998,0.20589705147426288,0.0399800099950025,0.00399800099950025,1.0,0.75,0.0,1066
17.884615384615383,4.869279747890573,6.598040344189997,0.021505376344086023,2.7281352902283,0.02043010752688172,0.38461538461538464,39.38461538461539,89.03460468920815,200.6774984609487,2.24807903402854,0.0051300079311183775,0.20624085811799123,0.03705509507557289,0.004388103364212579,1.0,0.75,0.0,1067
17.846153846153847,4.798787961400535,6.9142759473577655,0.022629310344827586,2.3906301285337714,0.014008620689655173,0.40384615384615385,37.80769230769231,87.90529401836682,188.7789168973488,2.148633879781421,0.0012459001687285323,0.2020304568527919,0.04060913705583756,0.0040609137055837565,1.0,0.75,0.0,1068
18.153846153846153,4.810981149274539,6.767777541402893,0.029661016949152543,3.578034609087563,0.03177966101694915,0.5384615384615384,39.28846153846154,86.45497325592648,193.32829865964416,2.235229759299781,0.0014588822047740687,0.21652003910068426,0.04740957966764418,0.003421309872922776,1.0,0.75,0.0,1069
17.98076923076923,4.852694592150897,6.829317508481722,0.013903743315508022,2.563879989590629,0.014973262032085561,0.25,39.15384615384615,85.0595056782028,187.872135784038,2.210640608034745,0.001450652594825598,0.19096710849288168,0.037800687285223365,0.003436426116838488,1.0,0.75,0.0,1070
17.942307692307693,4.8627847446623775,6.894746766719749,0.01929260450160772,3.409363013145288,0.01822079314040729,0.34615384615384615,37.92307692307692,85.22501647252228,183.97976321929735,2.1528384279475983,0.0015649893054094004,0.20911392405063292,0.033417721518987344,0.005063291139240506,1.0,0.75,0.0,1071
18.365384615384617,4.830038565049762,6.672011772188796,0.03769633507853403,2.642479926693759,0.023036649214659685,0.6923076923076923,40.23076923076923,89.02724479270931,199.35010978499605,2.242229367631297,0.0018748100699160122,0.2149666348903718,0.04718779790276454,0.004766444232602479,1.0,0.75,0.0,1072
17.942307692307693,4.910662020907921,6.89566257546204,0.031082529474812434,2.587632643676156,0.01822079314040729,0.5576923076923077,38.30769230769231,88.94070272029964,193.32373466954732,2.1746724890829694,0.0026779349968064146,0.21464393179538616,0.04563691073219659,0.004012036108324975,1.0,0.75,0.0,1073
17.903846153846153,4.855862116921003,6.760299108466938,0.01933404940923738,1.647207315036106,0.01933404940923738,0.34615384615384615,38.28846153846154,86.65521072340255,188.86738669005862,2.180722891566265,0.0028608332676287695,0.20541082164328658,0.04308617234468938,0.005511022044088177,1.0,0.75,0.0,1074
17.692307692307693,4.881163146157576,6.815903734608952,0.02608695652173913,2.7865967129712157,0.02282608695652174,0.46153846153846156,38.5,85.13228247436388,189.3855655417974,2.2269187986651837,0.001053323866348961,0.21535393818544366,0.03788634097706879,0.003988035892323031,1.0,0.75,0.0,1075
18.0,4.897601208017932,6.894711598585104,0.03205128205128205,2.8545330131179822,0.023504273504273504,0.5769230769230769,39.36538461538461,92.02281352518204,206.57972221029172,2.2396061269146608,0.0017508907255305692,0.2156479217603912,0.044987775061124696,0.0024449877750611247,1.0,0.75,0.0,1076
17.692307692307693,4.849985497967339,6.9192167624497785,0.02391304347826087,2.564340401723138,0.02391304347826087,0.4230769230769231,37.73076923076923,90.07847151285425,196.28219899635573,2.1848552338530065,0.0009047481295412254,0.20426829268292682,0.044715447154471545,0.004573170731707317,1.0,0.75,0.0,1077
17.73076923076923,4.907177627757733,6.946585473339823,0.016268980477223426,2.969649649931907,0.013015184381778741,0.28846153846153844,38.34615384615385,91.93898721331615,201.39036497936846,2.1912087912087914,0.001691317702753426,0.23123123123123124,0.03053053053053053,0.004004004004004004,1.0,0.75,0.0,1078
17.96153846153846,4.957120848129932,6.898337339168322,0.02462526766595289,2.635883577461598,0.02676659528907923,0.4423076923076923,37.5,84.55429623438269,181.20582041649868,2.145214521452145,0.0015112780440642837,0.221025641025641,0.04153846153846154,0.0035897435897435897,1.0,0.75,0.0,1079
17.826923076923077,4.946508921044369,6.819736548111223,0.021574973031283712,2.2978212085435503,0.014023732470334413,0.38461538461538464,38.17307692307692,88.98710953772964,192.4745127368825,2.1717724288840263,0.0013807978999681645,0.21690991444388524,0.043784599899345744,0.004026170105686965,1.0,0.75,0.0,1080
17.596153846153847,4.986190600600594,6.889843023929075,0.022950819672131147,3.665864506165944,0.015300546448087432,0.40384615384615385,37.59615384615385,88.73812740716224,192.72494585326365,2.169811320754717,0.0024605592407275535,0.21063394683026584,0.0270961145194274,0.00408997955010225,1.0,0.75,0.0,1081
17.923076923076923,4.804392235519117,6.685936814411093,0.0203862660944206,3.788162640246183,0.017167381974248927,0.36538461538461536,38.88461538461539,86.75692716112924,191.51299548313824,2.2074235807860263,0.0017211745746562022,0.2058242843040474,0.03257650542941757,0.004935834155972359,1.0,0.75,0.0,1082
17.576923076923077,4.83539750802629,6.750553962430786,0.02735229759299781,2.2382760788511784,0.015317286652078774,0.4807692307692308,38.48076923076923,92.52645776098333,205.9067353664561,2.223333333333333,0.003798877350510543,0.19970044932601097,0.038442336495257114,0.0044932601098352475,1.0,0.75,0.0,1083
18.057692307692307,4.862613381529741,6.674285304665091,0.029818956336528223,2.892693540288544,0.023429179978700747,0.5384615384615384,38.28846153846154,85.70333516721944,185.78507201274928,2.1712104689203926,0.0014233314275940699,0.2172172172172172,0.042042042042042045,0.0045045045045045045,1.0,0.75,0.0,1084
18.153846153846153,4.847354634492007,6.72104422906321,0.023305084745762712,2.690164845970428,0.023305084745762712,0.4230769230769231,39.84615384615385,87.6789503876801,196.80510841260775,2.247288503253796,0.00106306419378474,0.208594881699662,0.04345726702076291,0.0028971511347175277,1.0,0.75,0.0,1085
17.807692307692307,4.978158179013803,6.80595009079525,0.023758099352051837,2.412256375241335,0.019438444924406047,0.4230769230769231,37.25,89.14384080778692,190.34032766695492,2.133259911894273,0.0016518037462506198,0.2070030895983522,0.04582904222451081,0.006179196704428424,1.0,0.75,0.0,1086
18.01923076923077,4.837167429892702,6.8051448194954105,0.02454642475987193,2.3226880242110726,0.021344717182497332,0.4423076923076923,38.51923076923077,88.47980803328545,193.01304648297133,2.184296619411123,0.0013054809660794679,0.22885572139303484,0.03781094527363184,0.006965174129353234,1.0,0.75,0.0,1087
17.923076923076923,4.841542004739324,6.749944368157799,0.02145922746781116,3.033235018062566,0.02145922746781116,0.38461538461538464,39.42307692307692,84.08671783331188,188.77677792473966,2.2478070175438596,0.0025579398389302867,0.21372930866601753,0.0365141187925998,0.004381694255111977,1.0,0.75,0.0,1088
18.057692307692307,4.984325630220383,6.931263359517288,0.029818956336528223,2.4794906542524813,0.022364217252396165,0.5384615384615384,38.13461538461539,90.95457331870129,196.80247184671433,2.1601307189542482,0.0015231290677266338,0.2086693548387097,0.04284274193548387,0.004032258064516129,1.0,0.75,0.0,1089
17.98076923076923,4.889863635303982,6.770025397052976,0.0374331550802139,2.8812531642236925,0.03208556149732621,0.6730769230769231,39.23076923076923,86.15788523166835,193.69611900610946,2.25414364640884,0.00247510609683368,0.21341164953499756,0.05286343612334802,0.003915810083210965,1.0,0.75,0.0,1090
17.673076923076923,5.023813625121193,7.05801221817012,0.022850924918389554,3.0522017974600746,0.011969532100108813,0.40384615384615385,37.63461538461539,84.46469507447755,181.57559859767522,2.155286343612335,0.0037813609428629267,0.21020408163265306,0.03469387755102041,0.004591836734693878,1.0,0.75,0.0,1091
17.846153846153847,4.918535660755651,6.95953126914344,0.018318965517241378,3.395725172539591,0.02478448275862069,0.3269230769230769,37.75,90.44037555331938,196.2746353962593,2.169060773480663,0.001584062974332726,0.19725470259278088,0.03609557702084393,0.005083884087442806,1.0,0.75,0.0,1092
17.76923076923077,4.891784085440122,6.841182712447733,0.0183982683982684,2.867609656456776,0.016233766233766232,0.3269230769230769,37.42307692307692,84.58379333760335,180.7030289396776,2.140814081408141,0.002926027265681752,0.2106611993849308,0.03229113275243465,0.004100461301896463,1.0,0.75,0.0,1093
17.846153846153847,4.896309417093335,7.063619574312867,0.017241379310344827,2.927517386293706,0.01939655172413793,0.3076923076923077,37.25,88.40913787680762,187.84093907801744,2.1285714285714286,0.0011134262086330167,0.20629190304280556,0.03455389375966993,0.0036101083032490976,1.0,0.75,0.0,1094
17.942307692307693,4.946384645243938,6.7346303622807255,0.030010718113612004,3.27596027340061,0.01714898177920686,0.5384615384615384,37.76923076923077,80.96559275255942,173.31124067084704,2.1417666303162486,0.000519131241966716,0.20304568527918782,0.0416243654822335,0.006091370558375634,1.0,0.75,0.0,1095
17.865384615384617,4.926484022596625,6.856675867438355,0.02045209903121636,2.2254419787631714,0.0193756727664155,0.36538461538461536,37.92307692307692,88.59386953320133,191.63271052906913,2.1646542261251374,0.0013078192459803361,0.21367088607594936,0.0389873417721519,0.004050632911392405,1.0,0.75,0.0,1096
17.423076923076923,4.945685586379966,6.839844633832044,0.018763796909492272,3.3169098118970433,0.016556291390728478,0.3269230769230769,36.92307692307692,86.79166270591917,187.91388264751615,2.154882154882155,0.001137830610659929,0.1984375,0.033854166666666664,0.003125,1.0,0.75,0.0,1097
17.78846153846154,4.857562591968417,6.881477003426369,0.023783783783783784,2.8319546921308834,0.03027027027027027,0.4230769230769231,37.75,85.96011585790691,187.62383386937358,2.1884057971014492,0.0027793447209919124,0.23033992897006594,0.0426179604261796,0.005580923389142567,1.0,0.75,0.0,1098
17.442307692307693,4.819294548048049,6.767665710120127,0.024255788313120176,2.554845874641872,0.020948180815876516,0.4230769230769231,38.53846153846154,88.97966855967586,200.99175648707325,2.2567567567567566,0.005629958053029698,0.1984047856430708,0.03489531405782652,0.0029910269192422734,1.0,0.75,0.0,1099
23.346153846153847,5.239423209358193,7.56377194279537,0.02471169686985173,1.2890200683142776,0.013179571663920923,0.5769230769230769,37.53846153846154,78.32547936209129,127.77079021560168,1.6293823038397328,0.00023018038264684774,0.1636828644501279,0.03887468030690537,0.004092071611253197,1.0,0.0,0.75,1000
22.807692307692307,5.313728321668577,7.40053957428421,0.0193929173693086,1.5947422634686417,0.013490725126475547,0.4423076923076923,37.07692307692308,79.4024890968484,131.9444618084226,1.6478632478632478,0.00015930694091462959,0.16330749354005167,0.03255813953488372,0.007235142118863049,1.0,0.0,0.75,1001
23.01923076923077,5.065470501602022,7.497099381103283,0.017543859649122806,1.5106363751535625,0.010025062656641603,0.40384615384615385,37.67307692307692,76.81172991498069,127.47538618612128,1.6531645569620252,0.0005098268944629873,0.16436957631444615,0.03777437468095967,0.004594180704441042,1.0,0.0,0.75,1002
23.192307692307693,5.250820475679916,7.406434483415147,0.02570480928689884,1.4711237042060674,0.014925373134328358,0.5961538461538461,37.19230769230769,78.17563445259375,127.8617385135437,1.627946127946128,0.0012428409451350397,0.17182662538699692,0.04076367389060888,0.005675954592363261,1.0,0.0,0.75,1003
23.23076923076923,5.1487209872204005,7.477521183930833,0.014072847682119206,1.5781262388491546,0.012417218543046357,0.3269230769230769,37.40384615384615,77.88741508923282,127.28052142850093,1.6303436714165969,0.002497134409725195,0.1829393627954779,0.04162384378211716,0.0041109969167523125,1.0,0.0,0.75,1004
23.192307692307693,5.200917324019883,7.584839523826986,0.013266998341625208,1.163478460772886,0.005804311774461028,0.3076923076923077,37.09615384615385,79.2996785953919,128.23839041416872,1.60884070058382,0.00048328160121768654,0.16045548654244307,0.03364389233954451,0.004658385093167702,1.0,0.0,0.75,1005
23.346153846153847,5.108773400124505,7.308982234132486,0.015650741350906095,1.3477834732128084,0.01070840197693575,0.36538461538461536,38.28846153846154,76.6206283820315,127.02585641676424,1.6577851790174853,0.0006063301214287982,0.16825237856785177,0.03355032548823235,0.005508262393590386,1.0,0.0,0.75,1006
23.192307692307693,5.219310718132149,7.493799509402322,0.017412935323383085,1.7532419649641025,0.011608623548922056,0.40384615384615385,37.03846153846154,79.46983123378314,128.82154854779048,1.6157718120805369,0.0004471502418511027,0.16338174273858921,0.037863070539419084,0.004149377593360996,1.0,0.0,0.75,1007
23.442307692307693,5.115848605673591,7.110479624747327,0.018867924528301886,1.9285770103726945,0.018867924528301886,0.4423076923076923,38.98076923076923,80.00168068471719,135.55998324162397,1.6948160535117056,0.0003649611722895265,0.15994094488188976,0.04084645669291338,0.004921259842519685,1.0,0.0,0.75,1008
23.057692307692307,5.210589659491916,7.498576837495875,0.020850708924103418,1.8547922382317292,0.015012510425354461,0.4807692307692308,38.01923076923077,83.2873515245115,139.109550957509,1.6740050804403048,0.00044345054283088936,0.16978271854471955,0.04143506821627085,0.004547751389590703,1.0,0.0,0.75,1009
23.25,5.132750151713708,7.342052654017152,0.017369727047146403,1.4689639572639124,0.009098428453267164,0.40384615384615385,38.32692307692308,79.50415239586981,132.39166225383948,1.6636060100166945,0.0005549072730607848,0.17526289434151227,0.033049574361542315,0.005508262393590386,1.0,0.0,0.75,1010
23.923076923076923,5.077793658831297,7.242332768548152,0.01607717041800643,1.4122802052320587,0.014469453376205787,0.38461538461538464,38.88461538461539,79.0039447308711,130.45083068803754,1.6492659053833605,0.0004406190403495578,0.1539980256663376,0.03405725567620928,0.004935834155972359,1.0,0.0,0.75,1011
22.884615384615383,5.396440497019853,7.6914744671594235,0.020168067226890758,1.2643587564527639,0.015126050420168067,0.46153846153846156,37.01923076923077,79.14465860194092,129.59768632613847,1.6424914675767919,0.00031754282508995255,0.1769590036325895,0.04203425012973534,0.00467047223663726,1.0,0.0,0.75,1012
23.03846153846154,5.251474687585954,7.708347662922449,0.019198664440734557,1.5162417460444257,0.012520868113522538,0.4423076923076923,37.38461538461539,82.5721059719673,135.2108006787049,1.643279797125951,0.0006443078428919081,0.19455852156057496,0.04158110882956879,0.004620123203285421,1.0,0.0,0.75,1013
24.153846153846153,5.1815103445832165,7.228301210673905,0.01751592356687898,1.6801319843250326,0.01751592356687898,0.4230769230769231,39.11538461538461,79.27849613813413,130.8858201372694,1.6482982171799028,0.0003120249001562579,0.18235294117647058,0.03725490196078431,0.006372549019607843,1.0,0.0,0.75,1014
23.25,5.134149199045851,7.559854630472785,0.01488833746898263,1.2278729870765455,0.008271298593879239,0.34615384615384615,37.80769230769231,79.10446801866927,129.63750169716957,1.639699749791493,0.00012594112043846236,0.1665820213306247,0.028440832910106652,0.0045708481462671405,1.0,0.0,0.75,1015
23.307692307692307,5.196819087342135,7.286956269473947,0.0165016501650165,1.7079367990411172,0.009900990099009901,0.38461538461538464,37.51923076923077,76.94642863656347,125.36662422347862,1.6258333333333332,3.439745629802872e-05,0.1680327868852459,0.031762295081967214,0.004098360655737705,1.0,0.0,0.75,1016
23.03846153846154,5.236301231011339,7.424389635887906,0.017529215358931552,1.7655130625052429,0.014190317195325543,0.40384615384615385,37.90384615384615,81.04633857027399,135.33159794956836,1.6689246401354785,0.00041852648050673673,0.1691995947315096,0.036980749746707196,0.004052684903748734,1.0,0.0,0.75,1017
23.057692307692307,5.214740312767844,7.451904229337515,0.015012510425354461,1.5256480866338125,0.012510425354462052,0.34615384615384615,38.44230769230769,79.47678493461524,134.16505196299343,1.6883445945945945,0.00025428571143084103,0.17991004497751126,0.03398300849575212,0.00399800099950025,1.0,0.0,0.75,1018
23.28846153846154,5.184724109427748,7.334325715842226,0.02064409578860446,1.7425246533497518,0.012386457473162676,0.4807692307692308,38.09615384615385,80.74992364085846,133.02307461430297,1.6563545150501673,0.0009267458717959415,0.17270896273917422,0.03675730110775428,0.005035246727089627,1.0,0.0,0.75,1019
23.403846153846153,5.179573933920949,7.456751856952394,0.01725554642563681,1.599510097981097,0.015612161051766639,0.40384615384615385,37.73076923076923,79.14830035202515,129.8756886924067,1.6377295492487478,0.0005278469616127427,0.159877800407332,0.03767820773930754,0.004582484725050916,1.0,0.0,0.75,1020
23.326923076923077,5.124159740083286,7.315641743023065,0.01483924154987634,1.4523152709007032,0.009068425391591096,0.34615384615384615,38.88461538461539,81.78826844217251,137.13177880257282,1.6821963394342763,0.0005641008900824199,0.16830708661417323,0.0359251968503937,0.0063976377952755905,1.0,0.0,0.75,1021
23.28846153846154,5.286677898368055,7.4381519127399685,0.02064409578860446,1.8523627351803242,0.012386457473162676,0.4807692307692308,38.19230769230769,78.77681763129074,130.70584624739112,1.660535117056856,0.00033971025854086256,0.16926167754897037,0.03566047212456052,0.0045203415369161224,1.0,0.0,0.75,1022
23.634615384615383,5.112004640069017,7.3384922634691065,0.015459723352318959,1.786326579814215,0.011391375101708706,0.36538461538461536,38.86538461538461,77.98851713903098,129.4986568189626,1.6633744855967079,0.00047053120305148383,0.16946640316205533,0.03409090909090909,0.004446640316205534,1.0,0.0,0.75,1023
23.365384615384617,5.191354671274894,7.259450955638741,0.01728395061728395,1.704350512657802,0.012345679012345678,0.40384615384615385,38.15384615384615,80.54619839034997,133.31733698873938,1.6533333333333333,0.0008840035804705569,0.17555331991951711,0.035211267605633804,0.005030181086519115,1.0,0.0,0.75,1024
23.0,5.1393986383293395,7.448823056283231,0.020066889632107024,1.4652773658304965,0.013377926421404682,0.46153846153846156,37.48076923076923,77.340264511999,127.63021952601113,1.6516949152542373,3.7110220071326114e-05,0.14782608695652175,0.03580562659846547,0.005626598465473146,1.0,0.0,0.75,1025
23.673076923076923,5.132899429980625,7.319553485359393,0.020308692120227456,1.6801489473961226,0.015434606011372868,0.4807692307692308,38.5,80.03627361040978,132.72203239962852,1.6518151815181519,0.0006710183890183334,0.16467065868263472,0.040419161676646706,0.003992015968063872,1.0,0.0,0.75,1026
23.115384615384617,5.194477259987366,7.427517241683063,0.016638935108153077,1.6507223939067477,0.012479201331114808,0.38461538461538464,38.44230769230769,79.92819585875208,134.1212289901001,1.6840775063184499,6.258230784370225e-05,0.17032967032967034,0.03396603396603397,0.004995004995004995,1.0,0.0,0.75,1027
22.78846153846154,5.276953996709267,7.59666557030846,0.012658227848101266,1.3751350615836937,0.010970464135021098,0.28846153846153844,36.94230769230769,83.52550622760651,136.97528811210336,1.6390784982935154,0.0006795724441844026,0.17219917012448133,0.032676348547717844,0.005705394190871369,1.0,0.0,0.75,1028
23.23076923076923,5.134452434177206,7.324585063988252,0.024834437086092714,1.6659542647014227,0.012417218543046357,0.5769230769230769,38.59615384615385,75.42132338652613,127.99860480283408,1.6823134953897736,9.088377883210592e-05,0.16583665338645417,0.04133466135458167,0.00398406374501992,1.0,0.0,0.75,1029
24.115384615384617,5.165366421519394,7.340094887897813,0.01674641148325359,1.5741226537079378,0.01674641148325359,0.40384615384615385,38.88461538461539,80.34644122577653,131.05431272609434,1.6399026763990268,0.0016047885068622488,0.17702169625246547,0.03796844181459566,0.005424063116370809,1.0,0.0,0.75,1030
23.153846153846153,5.2594339742393,7.548412566319712,0.014119601328903655,1.8896693852128779,0.01079734219269103,0.3269230769230769,37.63461538461539,78.610335278472,128.96739231403117,1.6431570109151974,0.0009613885005820568,0.15655277919428862,0.03212646608873024,0.006119326874043855,1.0,0.0,0.75,1031
23.21153846153846,5.140025983598832,7.404614665611504,0.018227009113504555,1.463953446439009,0.01739850869925435,0.4230769230769231,38.19230769230769,78.09438169950235,129.73156239967682,1.6745362563237773,0.0006548907986260483,0.18405215646940823,0.04212637913741224,0.007522567703109328,1.0,0.0,0.75,1032
23.71153846153846,5.1846920452480845,7.425022078676214,0.017842660178426603,1.729629573123855,0.0186536901865369,0.4230769230769231,38.23076923076923,78.6588131188996,129.34096762856697,1.6429752066115701,0.00021053876792033607,0.17277749874434958,0.04269211451531894,0.004018081366147665,1.0,0.0,0.75,1033
23.134615384615383,5.341801466413244,7.4048048772236825,0.024106400665004156,1.7069388440640503,0.013300083125519535,0.5576923076923077,37.51923076923077,77.33654837585742,127.28814911359039,1.6436394271272114,0.0007528970844563296,0.16394279877425944,0.03677221654749745,0.005107252298263534,1.0,0.0,0.75,1034
23.653846153846153,5.093713392564496,7.362338492995605,0.01951219512195122,1.3753089462673302,0.012195121951219513,0.46153846153846156,38.55769230769231,82.04132842545455,135.81316991063727,1.6502057613168724,0.0010039076257324958,0.1745635910224439,0.0399002493765586,0.00399002493765586,1.0,0.0,0.75,1035
23.71153846153846,5.111769327880097,7.238897438199501,0.021897810218978103,1.4569386745598527,0.014598540145985401,0.5192307692307693,39.0,82.64616682112832,137.75045072140966,1.6691358024691358,0.0008978207112303855,0.1603541564190851,0.038366945400885394,0.0054107230693556324,1.0,0.0,0.75,1036
23.46153846153846,5.151018273969157,7.432138644675206,0.01639344262295082,1.961511378460958,0.020491803278688523,0.38461538461538464,38.36538461538461,77.99605793032227,130.61210662385778,1.6694560669456067,0.0006169843032642472,0.16783567134268537,0.03406813627254509,0.004008016032064128,1.0,0.0,0.75,1037
23.03846153846154,5.158277975872437,7.243788835717254,0.01669449081803005,1.710571757570309,0.01001669449081803,0.38461538461538464,38.30769230769231,77.5854920176542,130.08466019295824,1.6795952782462058,0.00011426401824694347,0.1557336004006009,0.03505257886830245,0.005007511266900351,1.0,0.0,0.75,1038
23.46153846153846,5.189465478591899,7.421825674670515,0.01557377049180328,1.66065058922647,0.014754098360655738,0.36538461538461536,38.30769230769231,81.30872819304176,134.4394345881941,1.6572379367720467,0.0005821909931098577,0.17593984962406015,0.037092731829573934,0.005513784461152882,1.0,0.0,0.75,1039
23.71153846153846,5.248131695275447,7.474595944391439,0.017842660178426603,1.258302987298125,0.014598540145985401,0.4230769230769231,37.88461538461539,78.37127223691137,127.75594465119607,1.6213991769547325,0.00027573926819302063,0.15872210953346855,0.03803245436105477,0.004563894523326572,1.0,0.0,0.75,1040
22.673076923076923,5.35725883033183,7.434396509742214,0.018659881255301103,1.752348896997283,0.013570822731128074,0.4230769230769231,37.28846153846154,78.57198732866635,131.32594766525483,1.6672398968185727,0.00023249013811016335,0.1686375321336761,0.03547557840616967,0.005141388174807198,1.0,0.0,0.75,1041
22.884615384615383,5.225171149908363,7.487759060254575,0.01764705882352941,1.4844158541657912,0.009243697478991597,0.40384615384615385,36.48076923076923,77.56941303154315,124.20614564336216,1.6089906700593724,0.00028096383666523065,0.17279411764705882,0.03308823529411765,0.006827731092436975,1.0,0.0,0.75,1042
24.23076923076923,5.200773515591436,7.305125975036987,0.01904761904761905,1.7370106737043955,0.015873015873015872,0.46153846153846156,39.32692307692308,77.93209527952176,127.84398605646157,1.6491935483870968,0.00019642772103141873,0.16414264777723497,0.03712750366389839,0.004885197850512946,1.0,0.0,0.75,1043
23.576923076923077,5.05390729149326,7.153477385059787,0.018760195758564437,1.7441561184181194,0.012234910277324634,0.4423076923076923,39.57692307692308,76.21557096247264,129.36322387246523,1.699421965317919,0.0010914892417610437,0.17184466019417477,0.0354368932038835,0.004368932038834952,1.0,0.0,0.75,1044
24.057692307692307,5.105614109867929,7.383298375994201,0.02238209432454037,1.638182385542632,0.013589128697042365,0.5384615384615384,38.73076923076923,80.76655917597701,131.4765919600372,1.6320907617504052,1.1700546441682757e-05,0.17063492063492064,0.04365079365079365,0.004464285714285714,1.0,0.0,0.75,1045
22.78846153846154,5.082286697346149,7.3520598460063695,0.018565400843881856,1.5899246139821788,0.016033755274261603,0.4230769230769231,38.23076923076923,75.79792986371373,129.25175593368343,1.7049742710120068,0.0003245070031713928,0.16080402010050251,0.03768844221105527,0.004522613065326633,1.0,0.0,0.75,1046
22.71153846153846,5.134642607042451,7.465707214670374,0.01947502116850127,1.2159226495309017,0.010160880609652836,0.4423076923076923,37.78846153846154,82.25991912155004,138.34768085154576,1.6809238665526092,0.001075385870762797,0.17742755465175394,0.0340620233858668,0.005083884087442806,1.0,0.0,0.75,1047
23.307692307692307,5.086525914030915,7.29412086323066,0.018976897689768978,1.8938655894028387,0.01485148514851485,0.4423076923076923,39.34615384615385,78.85918305401803,134.7454147638795,1.7135678391959799,0.0010839187391480484,0.1763273258645884,0.03799318071115441,0.00535801266439357,1.0,0.0,0.75,1048
23.01923076923077,5.091699596323224,7.311180726763098,0.015037593984962405,1.6823507291647337,0.014202172096908938,0.34615384615384615,38.46153846153846,80.87816710163071,137.4259213081653,1.694915254237288,0.00021872803394674744,0.16475287069395905,0.032950574138791815,0.00399400898652022,1.0,0.0,0.75,1049
23.25,5.301295155467059,7.5195656964774,0.013234077750206782,1.9039080472254293,0.01240694789081886,0.3076923076923077,38.26923076923077,79.17027732075908,131.68595560951624,1.6666666666666667,0.0012065696433172636,0.1598997493734336,0.03107769423558897,0.005012531328320802,1.0,0.0,0.75,1050
22.846153846153847,5.1362571151312295,7.446100309746356,0.01936026936026936,1.349499146735994,0.015151515151515152,0.4423076923076923,37.80769230769231,81.65383483120517,136.5358181138504,1.6803418803418804,0.0001631503573559815,0.1735159817351598,0.03754439370877727,0.005580923389142567,1.0,0.0,0.75,1051
22.826923076923077,5.296826100152089,7.4375614613279595,0.015164279696714406,1.6002740120586285,0.009267059814658803,0.34615384615384615,37.86538461538461,78.46178396287759,131.08274528190088,1.6743197278911566,0.00039953806035847886,0.1752786220871327,0.03242147922998987,0.0060790273556231,1.0,0.0,0.75,1052
23.25,5.234266275405446,7.395865783612919,0.013234077750206782,1.7064816261058509,0.01240694789081886,0.3076923076923077,37.65384615384615,80.00711270237011,131.54296197119615,1.6398659966499163,0.00039780591179404244,0.17007150153217568,0.033707865168539325,0.0040858018386108275,1.0,0.0,0.75,1053
23.78846153846154,5.0558126745097525,7.199727450070213,0.012934518997574777,1.4154296534844697,0.004850444624090542,0.3076923076923077,39.17307692307692,73.83787958383964,122.45701713317062,1.6547522339561331,0.0007266401307642319,0.16519607843137254,0.027941176470588237,0.004901960784313725,1.0,0.0,0.75,1054
23.576923076923077,5.2789642600463935,7.4806811278557745,0.01631321370309951,1.6635898833801157,0.013050570962479609,0.38461538461538464,37.07692307692308,82.29446175391546,130.96865154229104,1.5933884297520662,0.00039746924768301387,0.17416020671834626,0.037209302325581395,0.00516795865633075,1.0,0.0,0.75,1055
23.923076923076923,5.181990214403186,7.201958651250266,0.013665594855305467,2.0252849598852163,0.012057877813504822,0.3269230769230769,39.36538461538461,78.31210390913223,131.13610608672474,1.6655817737998373,9.832507899027295e-05,0.1795121951219512,0.02878048780487805,0.005365853658536586,1.0,0.0,0.75,1056
23.634615384615383,5.166126506991418,7.2543549444849305,0.01790073230268511,1.4787260742229753,0.013018714401952807,0.4230769230769231,38.98076923076923,79.76424791105057,133.18093797754852,1.6710634789777412,0.0006060457713127461,0.16699410609037327,0.03880157170923379,0.0063850687622789785,1.0,0.0,0.75,1057
22.96153846153846,5.302176104279027,7.470715843620894,0.01507537688442211,1.695939132633778,0.010050251256281407,0.34615384615384615,37.07692307692308,79.73096799300151,129.98386324684873,1.6311336717428089,0.0005920112039668831,0.17166494312306102,0.03257497414684592,0.004653567735263702,1.0,0.0,0.75,1058
23.53846153846154,5.279427697854771,7.524536619518088,0.016339869281045753,1.5571254691308327,0.016339869281045753,0.38461538461538464,38.15384615384615,81.72099610116702,134.4803844118572,1.6478405315614617,0.0008806562696214092,0.20201511335012595,0.040806045340050376,0.005037783375314861,1.0,0.0,0.75,1059
23.692307692307693,5.001079788782363,7.227763558055329,0.012987012987012988,1.6168709271850696,0.017045454545454544,0.3076923076923077,38.82692307692308,78.27285070725756,130.41726883269808,1.6672171758876961,0.0001035748144500881,0.16041461006910168,0.03652517275419546,0.005923000987166831,1.0,0.0,0.75,1060
23.5,5.197676216709624,7.5780977734066255,0.019639934533551555,1.6534632321194014,0.016366612111292964,0.46153846153846156,37.86538461538461,72.45454315442652,118.75594599898734,1.6381031613976706,0.00030737761905833547,0.18522267206477733,0.038461538461538464,0.006072874493927126,1.0,0.0,0.75,1061
24.153846153846153,5.125637681587335,7.333809454903161,0.01910828025477707,2.1977326231584495,0.007961783439490446,0.46153846153846156,39.57692307692308,84.24914668237132,139.51111744601297,1.651685393258427,0.0003665282791814193,0.1560833737275812,0.03247697527872031,0.005332040717401842,1.0,0.0,0.75,1062
23.442307692307693,5.176832959230524,7.320749031090983,0.015586546349466776,1.3542407387996402,0.017227235438884332,0.36538461538461536,38.19230769230769,79.37045735434087,131.60331614094838,1.657762938230384,0.001266572171516257,0.16842634489693314,0.04022121669180493,0.005027652086475616,1.0,0.0,0.75,1063
23.673076923076923,5.10938470707697,7.318666479623062,0.021933387489845652,1.7442653803343788,0.01462225832656377,0.5192307692307693,39.17307692307692,78.45949330021585,132.111690210706,1.6793075020610058,0.004073830550389669,0.16968215158924205,0.04352078239608802,0.0058679706601467,1.0,0.0,0.75,1064
22.865384615384617,5.251115388006895,7.617032915315804,0.01682085786375105,1.6281206358104439,0.01345668629100084,0.38461538461538464,37.48076923076923,78.95669266903704,131.21792768278718,1.6615515771526002,0.0001897707253499075,0.17366803278688525,0.03227459016393443,0.004098360655737705,1.0,0.0,0.75,1065
23.48076923076923,5.090119487573958,7.243045591804005,0.0171990171990172,1.891161984283178,0.013104013104013105,0.40384615384615385,38.34615384615385,77.3228094167528,128.23282712640776,1.654771784232365,0.0004278317596276052,0.16691729323308271,0.03458646616541353,0.004511278195488722,1.0,0.0,0.75,1066
23.365384615384617,5.140871065662168,7.418535599615012,0.013991769547325103,1.587313152016999,0.014814814814814815,0.3269230769230769,38.42307692307692,75.4261275958843,126.54449647350941,1.669172932330827,0.0004614926271895771,0.17082917082917082,0.03196803196803197,0.003996003996003996,1.0,0.0,0.75,1067
23.057692307692307,5.129927912411858,7.3701746759168145,0.016680567139282735,1.5476171274929227,0.010008340283569641,0.38461538461538464,37.63461538461539,78.20053775331972,128.6014899598606,1.6486941870261163,0.0027496333620783205,0.16709118695873662,0.03565970453387672,0.006113092205807438,1.0,0.0,0.75,1068
23.923076923076923,5.164681413589733,7.184021966545146,0.022508038585209004,1.8205453007624823,0.017684887459807074,0.5384615384615384,38.96153846153846,79.52248639535765,131.86777110886288,1.6579378068739772,0.0005018801382898413,0.17389162561576355,0.04285714285714286,0.004433497536945813,1.0,0.0,0.75,1069
23.384615384615383,5.209175194252566,7.3691906545392385,0.013157894736842105,1.8498853942120959,0.009046052631578948,0.3076923076923077,38.32692307692308,78.42029808419969,129.83226346821425,1.6539419087136928,0.0003851412001185271,0.17175763645468203,0.03505257886830245,0.005007511266900351,1.0,0.0,0.75,1070
23.307692307692307,5.288093295388649,7.412678560363425,0.010726072607260726,1.7282507931268078,0.010726072607260726,0.25,38.30769230769231,77.08632142644588,127.97111112365249,1.6613844870725605,0.0008044556849387673,0.17476214321482222,0.02553830746119179,0.004506760140210316,1.0,0.0,0.75,1071
23.692307692307693,5.124798821504328,7.255599685086196,0.028409090909090908,1.5465284858358515,0.013798701298701298,0.6730769230769231,39.73076923076923,77.83225014000534,132.26995684963958,1.7004115226337448,0.0010637015639557183,0.17117988394584138,0.04448742746615087,0.004352030947775629,1.0,0.0,0.75,1072
23.23076923076923,5.236198752599648,7.513506986894129,0.0173841059602649,1.6791486517343082,0.013245033112582781,0.40384615384615385,38.21153846153846,80.60860170981869,134.30932463377155,1.6669463087248322,9.651352929313795e-05,0.19186338523355098,0.0371672526368659,0.005022601707684581,1.0,0.0,0.75,1073
23.71153846153846,5.234154099083298,7.386275656445491,0.012165450121654502,1.2284294673906635,0.010543390105433901,0.28846153846153844,38.28846153846154,82.04047801168528,133.86636519735617,1.631967213114754,0.0003767178579350152,0.16557952834922227,0.03612644254892122,0.004515805318615153,1.0,0.0,0.75,1074
23.51923076923077,5.212647896854378,7.431361174012181,0.013900245298446443,1.802722044455544,0.013082583810302535,0.3269230769230769,37.94230769230769,76.30967932057088,124.88624234251544,1.6346313173156586,0.0007337832554760335,0.1621212121212121,0.030303030303030304,0.004545454545454545,1.0,0.0,0.75,1075
23.48076923076923,5.2733894571691735,7.4207849518248565,0.020475020475020474,1.770331592268229,0.013104013104013105,0.4807692307692308,38.15384615384615,79.39655144235303,130.91294896237193,1.646473029045643,0.00042216142531724133,0.15995975855130784,0.039235412474849095,0.004527162977867203,1.0,0.0,0.75,1076
22.76923076923077,5.232217665670987,7.4636033133645014,0.014358108108108109,1.3923336130718607,0.011824324324324325,0.3269230769230769,37.38461538461539,78.95348481152887,131.25797986669892,1.6615384615384616,0.0006973246465069033,0.16392600205549845,0.039568345323741004,0.0051387461459403904,1.0,0.0,0.75,1077
23.48076923076923,5.1524330509716805,7.459365677785456,0.0171990171990172,1.3656036938264846,0.00819000819000819,0.40384615384615385,38.92307692307692,83.83190340736311,140.1445087557201,1.671345995045417,0.001384859876707143,0.1768472906403941,0.0374384236453202,0.0049261083743842365,1.0,0.0,0.75,1078
23.25,5.252517655447633,7.516669913309613,0.018196856906534328,1.4107731456498886,0.016542597187758478,0.4230769230769231,37.96153846153846,77.99250508917491,130.47121864092784,1.6602186711522287,0.000542829669108852,0.17661943319838055,0.03137651821862348,0.005060728744939271,1.0,0.0,0.75,1079
23.153846153846153,5.216692089646358,7.413487473236046,0.014119601328903655,1.5334134124464955,0.012458471760797342,0.3269230769230769,38.17307692307692,77.27192029365685,129.6319488939011,1.6694701429772918,0.0008218937727719968,0.1739567621920563,0.03569632981397687,0.004524886877828055,1.0,0.0,0.75,1080
23.153846153846153,5.2055588021096355,7.537661550235953,0.015780730897009966,1.3372053105838309,0.008305647840531562,0.36538461538461536,37.44230769230769,77.1084707026229,125.71260136205376,1.6306532663316582,0.00036838715919835103,0.15940543311122501,0.028190671450538187,0.0046130189646335215,1.0,0.0,0.75,1081
23.403846153846153,5.084975673305621,7.235263713812941,0.014790468364831553,1.7165371336802777,0.014790468364831553,0.34615384615384615,38.73076923076923,77.8412044143634,130.61397149538288,1.6797331109257714,8.404156069542788e-05,0.16650148662041625,0.03766105054509415,0.004955401387512388,1.0,0.0,0.75,1082
23.076923076923077,5.118611846048452,7.505417550498578,0.024166666666666666,1.5907829232143897,0.015,0.5576923076923077,38.03846153846154,80.72941846515127,135.49284406670748,1.6734348561759729,0.0005144710687407146,0.1686017163048965,0.039878849066128215,0.004543160020191822,1.0,0.0,0.75,1083
23.442307692307693,5.181741558806607,7.442831657315054,0.018867924528301886,1.6034091725472093,0.01066447908121411,0.4423076923076923,37.92307692307692,76.43589746835343,125.197271614759,1.635157545605307,0.00020094014195450383,0.17334009123162697,0.03345159655347187,0.0040547389761784085,1.0,0.0,0.75,1084
23.46153846153846,5.044425722308034,7.327989998276337,0.01557377049180328,1.3983869227156143,0.010655737704918032,0.36538461538461536,39.42307692307692,78.30891276586405,132.98808192756115,1.6984258492129245,0.0009922188882643774,0.16122747199220652,0.03263516804676084,0.003896736483195324,1.0,0.0,0.75,1085
23.134615384615383,5.219334604131916,7.3940197034899455,0.017456359102244388,1.4390412685666691,0.013300083125519535,0.40384615384615385,38.30769230769231,82.44826049884715,137.92147531182042,1.6781802864363942,0.0005406681525875918,0.16316316316316315,0.03803803803803804,0.005005005005005005,1.0,0.0,0.75,1086
23.48076923076923,5.204340535760906,7.266612737899663,0.018018018018018018,1.4644570667187136,0.013923013923013924,0.4230769230769231,38.15384615384615,80.67352325622788,132.8605569112543,1.6478405315614617,0.0001103865401266805,0.17774420946626385,0.03474320241691843,0.004531722054380665,1.0,0.0,0.75,1087
23.98076923076923,5.122450277665507,7.3108304470489855,0.01764234161988773,1.609733618068772,0.018444266238973536,0.4230769230769231,38.96153846153846,78.92486042226335,130.95901246505144,1.6552287581699345,0.0003533239064914487,0.1720059142434697,0.03992114342040414,0.0049285362247412515,1.0,0.0,0.75,1088
23.403846153846153,5.271991534091512,7.558679343698643,0.021364009860312245,1.4945387537504902,0.01314708299096138,0.5,37.36538461538461,79.95867548500152,128.67678397104575,1.6178184845961698,2.0966354407811684e-05,0.16923076923076924,0.038974358974358976,0.006666666666666667,1.0,0.0,0.75,1089
23.403846153846153,5.212188183431181,7.471749703026148,0.02218570254724733,1.8809862309986736,0.018077239112571898,0.5192307692307693,38.55769230769231,76.594530151272,128.7048560436718,1.6778242677824269,0.0002135353845526129,0.16575410652065703,0.04031856645097063,0.004977600796416127,1.0,0.0,0.75,1090
22.71153846153846,5.356641103928382,7.342204087217283,0.011854360711261643,2.1714567324162903,0.009314140558848433,0.2692307692307692,37.21153846153846,76.33493433794845,126.66429418239113,1.6538461538461537,1.2342498213229777e-05,0.17483238782877772,0.03558535327488396,0.005673027333677153,1.0,0.0,0.75,1091
22.73076923076923,5.181762398469914,7.4678671737538025,0.008460236886632826,1.8900271928911647,0.015228426395939087,0.19230769230769232,37.07692307692308,80.85894310438434,133.21417937345547,1.6563573883161513,0.00024050466953496195,0.1517348524080787,0.025375453133091662,0.004660797514241326,1.0,0.0,0.75,1092
22.48076923076923,5.200565027962057,7.589360049517381,0.01454234388366125,1.9114148566332267,0.006843455945252352,0.3269230769230769,36.36538461538461,72.90614337036588,119.00343680587217,1.6287683031869078,0.0003054442589631978,0.15681098204857444,0.028511087645195353,0.004751847940865892,1.0,0.0,0.75,1093
23.076923076923077,5.12451247770673,7.3248360542634146,0.013333333333333334,1.5530899514524794,0.009166666666666667,0.3076923076923077,37.59615384615385,76.69270213321096,126.16743496708926,1.6442388561816652,0.000562385065652015,0.16709248850281042,0.032703117015840576,0.004087889626980072,1.0,0.0,0.75,1094
23.576923076923077,5.18535677392606,7.3058617735176625,0.01957585644371941,1.9275901407393392,0.011419249592169658,0.46153846153846156,38.44230769230769,78.16335099697343,128.44535051975362,1.6493399339933994,0.0002564775544693293,0.1774112943528236,0.038980509745127435,0.004497751124437781,1.0,0.0,0.75,1095
23.51923076923077,5.1592409818940155,7.326989090664938,0.013900245298446443,1.765486420139297,0.01553556827473426,0.3269230769230769,38.30769230769231,77.22961227120503,128.47080185237368,1.654485049833887,0.0006136955656626111,0.17317317317317318,0.036036036036036036,0.006006006006006006,1.0,0.0,0.75,1096
22.807692307692307,5.133107043076279,7.359482575213178,0.01770657672849916,1.7042886721464692,0.007588532883642495,0.40384615384615385,38.32692307692308,77.14246387541472,130.7811403811543,1.693288020390824,7.894264907073161e-05,0.16591704147926037,0.031484257871064465,0.005497251374312844,1.0,0.0,0.75,1097
23.307692307692307,5.19804451697749,7.350426776824833,0.019801980198019802,1.5484197660023562,0.013201320132013201,0.46153846153846156,38.84615384615385,79.2258523717147,133.55462377163406,1.6889632107023411,0.0009796699508215331,0.1773715415019763,0.036561264822134384,0.005434782608695652,1.0,0.0,0.75,1098
23.384615384615383,5.215223112954163,7.361505023625568,0.019736842105263157,1.6115163190636805,0.018914473684210526,0.46153846153846156,38.05769230769231,80.85796646436913,134.13437417303714,1.658843252305113,0.0,0.1686017163048965,0.03836446239273095,0.004543160020191822,1.0,0.0,0.75,1099
23.596153846153847,4.39328986904161,6.2627902506128805,0.03015484922575387,1.798732459819663,0.016299918500407497,0.7115384615384616,37.36538461538461,88.4110177328564,141.73155922197193,1.6097763048881524,0.0012292226610808121,0.2033898305084746,0.05495634309193631,0.005136106831022085,1.0,0.75,0.75,1000
23.576923076923077,4.4559675272319055,6.261277097702077,0.02773246329526917,2.160603608687601,0.01794453507340946,0.6538461538461539,37.25,85.5063673514213,137.60480643567362,1.6088039867109634,0.0009426310302884367,0.19639175257731958,0.05412371134020619,0.004639175257731959,1.0,0.75,0.75,1001
23.346153846153847,4.383591636164255,6.319314049773254,0.025535420098846788,1.8716680244143655,0.013179571663920923,0.5961538461538461,38.46153846153846,87.14429837732393,145.47671023240045,1.669449081803005,0.0019938156875346415,0.2102897102897103,0.046453546453546456,0.003996003996003996,1.0,0.75,0.75,1002
23.173076923076923,4.407541635497182,6.2731751537866245,0.02987551867219917,2.12229043389344,0.014107883817427386,0.6923076923076923,38.21153846153846,90.40313503540288,151.13390645324625,1.6725589225589226,0.00256785802150325,0.21708542713567838,0.04924623115577889,0.004020100502512563,1.0,0.75,0.75,1003
22.846153846153847,4.425387383554835,6.239370493129854,0.018518518518518517,1.794263497167444,0.01430976430976431,0.4230769230769231,36.82692307692308,87.19530073739033,142.96117302379548,1.6353543979504697,0.0010448179243533523,0.22013562858633282,0.05268648930620762,0.004173187271778821,1.0,0.75,0.75,1004
22.78846153846154,4.471069904798924,6.424392040413636,0.020253164556962026,1.4365538770350748,0.01181434599156118,0.46153846153846156,36.86538461538461,85.60683665278457,140.37525101278095,1.637062339880444,0.0021932036592524737,0.21208963001563313,0.04950495049504951,0.004168837936425221,1.0,0.75,0.75,1005
23.46153846153846,4.390156073522888,6.322289064261611,0.02459016393442623,1.93774045019385,0.013934426229508197,0.5769230769230769,37.69230769230769,89.27436273716454,145.68542891893145,1.629260182876143,0.0006853687602680429,0.22697201017811705,0.049872773536895676,0.004071246819338422,1.0,0.75,0.75,1006
23.03846153846154,4.364656862220045,6.095235922780489,0.024207011686143573,2.2901656214827675,0.011686143572621035,0.5576923076923077,37.59615384615385,90.54440549154474,149.28344854585256,1.6511824324324325,0.0016992616207444362,0.20552147239263804,0.05214723926380368,0.0035787321063394683,1.0,0.75,0.75,1007
23.653846153846153,4.375451466374102,6.2362589111780835,0.016260162601626018,2.0193305416161724,0.01869918699186992,0.38461538461538464,38.63461538461539,91.49245133773277,151.77972472456318,1.6644573322286662,0.0021192546037133836,0.21293532338308457,0.03880597014925373,0.003980099502487562,1.0,0.75,0.75,1008
23.26923076923077,4.449104097961708,6.206515111328827,0.028925619834710745,2.109369461194308,0.017355371900826446,0.6730769230769231,37.75,89.35837932765598,147.25528700786944,1.6509671993271657,0.0014113866541869196,0.21334012219959267,0.05855397148676171,0.003564154786150713,1.0,0.75,0.75,1009
23.0,4.401662773275575,6.277279349288619,0.028428093645484948,2.1156494862282615,0.01588628762541806,0.6538461538461539,38.25,87.77770777996913,148.39347768598705,1.6898895497026338,0.001884314913390281,0.20781171757636455,0.053079619429143715,0.005508262393590386,1.0,0.75,0.75,1010
23.807692307692307,4.33599409580097,6.216559838977503,0.0210016155088853,2.158582043874809,0.021809369951534735,0.5,38.57692307692308,87.14164586305124,144.61008850919936,1.6564822460776218,0.001051398063843016,0.20806371329019413,0.05226480836236934,0.004479840716774514,1.0,0.75,0.75,1011
23.596153846153847,4.288587963062696,6.1604354463019035,0.027709861450692746,1.5046345459036634,0.02689486552567237,0.6538461538461539,38.30769230769231,91.20053035683779,152.44618187987757,1.6683417085427135,0.0019136000443111384,0.2289156626506024,0.0677710843373494,0.0035140562248995983,1.0,0.75,0.75,1012
23.134615384615383,4.447553036860086,6.305288721825207,0.02743142144638404,1.8937204196742252,0.01828761429758936,0.6346153846153846,38.23076923076923,91.6419118374712,154.35520373812534,1.6833192209991532,0.0017087561759095307,0.2212166918049271,0.05077928607340372,0.0030165912518853697,1.0,0.75,0.75,1013
23.653846153846153,4.303946347690271,6.194387574798142,0.026829268292682926,3.47215808758476,0.02113821138211382,0.6346153846153846,38.88461538461539,86.79451343247189,146.20352633267615,1.6794019933554818,0.0028886785936486138,0.20860108749382106,0.05042016806722689,0.0034602076124567475,1.0,0.75,0.75,1014
23.653846153846153,4.428244300988922,6.419767245620278,0.025203252032520326,1.5804476321305616,0.014634146341463415,0.5961538461538461,38.17307692307692,91.0374581999923,149.46603535251234,1.6377887788778878,0.001868803756735014,0.22395571212883744,0.05234021137393055,0.0035228988424760945,1.0,0.75,0.75,1015
23.51923076923077,4.376498550578162,6.090807398756624,0.024529844644317254,1.7791104170819032,0.013900245298446443,0.5769230769230769,37.78846153846154,86.76390282167823,140.03680255804582,1.6293532338308458,0.0020641137480086735,0.21443089430894308,0.05386178861788618,0.004573170731707317,1.0,0.75,0.75,1016
23.71153846153846,4.430539513859998,6.226530517067943,0.021897810218978103,1.9705710101455474,0.025952960259529603,0.5192307692307693,37.34615384615385,89.65484643255893,145.43541975022495,1.616985845129059,0.001937148150627306,0.22371134020618558,0.051030927835051546,0.003092783505154639,1.0,0.75,0.75,1017
23.03846153846154,4.3910884654764,6.091195236583644,0.02003338898163606,1.8352527623084036,0.018363939899833055,0.46153846153846156,38.17307692307692,83.37489741937172,140.91105375765696,1.6879251700680271,0.0016313192791455027,0.2248995983935743,0.04216867469879518,0.0050200803212851405,1.0,0.75,0.75,1018
23.596153846153847,4.363284277500611,6.206843540293903,0.027709861450692746,1.9972773962207464,0.022004889975550123,0.6538461538461539,38.01923076923077,88.93387863030834,146.6259191247377,1.6475,0.0017290931071195558,0.21936459909228442,0.054967221381744834,0.0045385779122541605,1.0,0.75,0.75,1019
22.923076923076923,4.4695307510010025,6.214279338705637,0.03523489932885906,1.7435230773190238,0.02348993288590604,0.8076923076923077,37.78846153846154,84.86554482904333,143.26245548950527,1.6881443298969072,0.0015077186382070826,0.20854526958290945,0.06307222787385554,0.004069175991861648,1.0,0.75,0.75,1020
23.326923076923077,4.462939816626772,6.227958910562393,0.028854080791426217,1.8066669537131723,0.01978565539983512,0.6730769230769231,38.05769230769231,91.02006854126313,151.4998502957917,1.6644238856181666,0.0028008173693717248,0.2196969696969697,0.05858585858585859,0.0030303030303030303,1.0,0.75,0.75,1021
23.53846153846154,4.437723971652048,6.326855103958366,0.017973856209150325,2.0147500329805297,0.015522875816993464,0.4230769230769231,38.61538461538461,86.38091943834702,143.83651930501745,1.666390041493776,0.0011715732480257713,0.2253731343283582,0.04378109452736319,0.003482587064676617,1.0,0.75,0.75,1022
23.807692307692307,4.2853095172039275,6.148676309384939,0.03715670436187399,1.8420811613277972,0.022617124394184167,0.8846153846153846,39.26923076923077,88.63506829493427,149.4125842305709,1.687603305785124,0.0023260196458314924,0.21711491442542788,0.06356968215158924,0.003911980440097799,1.0,0.75,0.75,1023
23.365384615384617,4.407987123596399,6.283494536014473,0.02633744855967078,1.9646833217175665,0.01728395061728395,0.6153846153846154,38.19230769230769,89.47600027367668,149.7222562671763,1.6633165829145728,0.0026408741591814736,0.22624434389140272,0.05128205128205128,0.004022121669180492,1.0,0.75,0.75,1024
23.46153846153846,4.356882265515651,6.044714668696088,0.03524590163934426,1.7290104916065214,0.01557377049180328,0.8269230769230769,38.55769230769231,84.11876424013224,140.28260984587007,1.6694421315570358,0.0005522573112189329,0.21702339472374316,0.061224489795918366,0.003982080637132902,1.0,0.75,0.75,1025
23.46153846153846,4.364013336216431,6.303989962397964,0.02459016393442623,1.9578704021458275,0.022131147540983605,0.5769230769230769,37.55769230769231,89.46969048616386,146.09321906430503,1.6370494551550712,0.0013277980611628684,0.21031138335885655,0.05717202654415518,0.00408371618172537,1.0,0.75,0.75,1026
23.903846153846153,4.425805505572498,6.215596354365971,0.02574416733708769,1.862288067627187,0.02091713596138375,0.6153846153846154,38.78846153846154,88.48349695055487,146.906705364725,1.657354149548069,0.0025633341671323136,0.22601384767556876,0.050939663699307615,0.004945598417408506,1.0,0.75,0.75,1027
23.442307692307693,4.394368717325477,6.278576482581812,0.027071369975389663,1.7031270462201307,0.02132895816242822,0.6346153846153846,37.51923076923077,89.51829384816442,145.28325636622097,1.6353730092204526,0.003604402120527607,0.20971867007672634,0.055754475703324806,0.004092071611253197,1.0,0.75,0.75,1028
23.403846153846153,4.385818114876599,6.206202749367435,0.030402629416598194,1.8040554225042007,0.016433853738701727,0.7115384615384616,38.03846153846154,85.61318773081956,141.61815537357865,1.6524644945697577,0.0013424737719681622,0.20070600100857286,0.05597579425113464,0.0035300050428643467,1.0,0.75,0.75,1029
23.73076923076923,4.394522946922962,6.2159083898283,0.028363047001620744,1.6816534754601975,0.01620745542949757,0.6730769230769231,38.38461538461539,89.04589048475773,146.45832864816683,1.6441515650741352,0.0032271918004323085,0.221,0.052,0.004,1.0,0.75,0.75,1030
23.21153846153846,4.442899241383429,6.305190314388938,0.021541010770505385,2.0322230885868495,0.013256006628003313,0.5,38.07692307692308,89.86803900836682,149.50177213083188,1.6624685138539044,0.0006771762096879473,0.20909090909090908,0.05101010101010101,0.0030303030303030303,1.0,0.75,0.75,1031
23.826923076923077,4.367113788554434,6.2350799458204165,0.026634382566585957,1.9009613603663735,0.022598870056497175,0.6346153846153846,37.25,86.31866595234781,138.20546807673483,1.5995045417010736,0.0014258333511861945,0.21775025799793601,0.05675954592363261,0.003611971104231166,1.0,0.75,0.75,1032
23.807692307692307,4.408251864951353,6.205089817780163,0.030694668820678513,1.934218506875224,0.024232633279483037,0.7307692307692307,38.25,87.64520581383786,145.22883138240195,1.646523178807947,0.002881470261744979,0.2227797290516809,0.06171600602107376,0.004515805318615153,1.0,0.75,0.75,1033
23.057692307692307,4.507785580809866,6.19233327989113,0.029190992493744787,2.273674612073933,0.0158465387823186,0.6730769230769231,38.23076923076923,89.2132600721324,150.1154568542771,1.6847457627118645,0.002853830803580796,0.21374811841445057,0.04716507777220271,0.004515805318615153,1.0,0.75,0.75,1034
23.134615384615383,4.442834678473673,6.317175333567803,0.023275145469659187,1.96774995665985,0.015793848711554447,0.5384615384615384,37.36538461538461,91.28967488582569,149.50959839979885,1.6410472972972974,0.0020046024394092675,0.21450617283950618,0.051440329218107,0.004629629629629629,1.0,0.75,0.75,1035
23.78846153846154,4.302600511275841,6.170653176387503,0.028294260307194827,1.5834518829655022,0.016168148746968473,0.6730769230769231,39.05769230769231,91.84136012562101,153.25721463112347,1.6688578471651603,0.0005251880841575281,0.22577471716674866,0.05263157894736842,0.003935071323167732,1.0,0.75,0.75,1036
24.28846153846154,4.391902108164686,6.222817818965851,0.02454473475851148,1.9736821141933616,0.026920031670625493,0.5961538461538461,38.26923076923077,86.19682515009475,139.52128894570401,1.6192026037428804,0.0017188311823271801,0.20180722891566266,0.05823293172690763,0.004016064257028112,1.0,0.75,0.75,1037
23.307692307692307,4.40509077659199,6.372674000132122,0.022277227722772276,1.8506535384516831,0.02145214521452145,0.5192307692307693,37.80769230769231,92.37127272706135,152.56816204569782,1.657672849915683,0.0023487836117877916,0.2020304568527919,0.062436548223350256,0.0040609137055837565,1.0,0.75,0.75,1038
23.48076923076923,4.405255486452916,6.358541448089738,0.02457002457002457,1.9796453041659912,0.01638001638001638,0.5769230769230769,38.28846153846154,89.22094024937384,148.08555267955953,1.6577851790174853,0.0012037678802872005,0.2319277108433735,0.05773092369477912,0.004016064257028112,1.0,0.75,0.75,1039
23.153846153846153,4.438354778183111,6.133402538938299,0.019933554817275746,1.6242127853361699,0.019933554817275746,0.46153846153846156,37.26923076923077,88.30444924644102,143.28280914539397,1.6423728813559322,0.0016324473184082715,0.2174137042761463,0.05100463678516229,0.00463678516228748,1.0,0.75,0.75,1040
23.78846153846154,4.433690547858987,6.233073092627478,0.025869037995149554,1.718025193915782,0.012126111560226353,0.6153846153846154,38.09615384615385,86.51874514643858,140.59681543407808,1.621112929623568,0.0012559722488491127,0.21601208459214502,0.05387713997985901,0.004531722054380665,1.0,0.75,0.75,1041
22.884615384615383,4.424424755157588,6.1436162513195995,0.01680672268907563,1.819123121914063,0.012605042016806723,0.38461538461538464,36.94230769230769,85.13310884099211,138.7013795130973,1.6348936170212767,0.0017493341481163896,0.2082035306334372,0.040498442367601244,0.005192107995846314,1.0,0.75,0.75,1042
23.442307692307693,4.37751677897063,6.27437229759164,0.026251025430680888,1.7579059278376818,0.018867924528301886,0.6153846153846154,38.17307692307692,86.82958059402546,144.14281983390492,1.6596989966555185,0.0025716157310110596,0.21327967806841047,0.0528169014084507,0.0030181086519114686,1.0,0.75,0.75,1043
23.692307692307693,4.280505210926776,6.129214698119142,0.026785714285714284,2.0727763573787192,0.015422077922077922,0.6346153846153846,38.67307692307692,86.09456493405145,142.61715493523238,1.6578730420445178,0.0027703673582588945,0.21588089330024815,0.05756823821339951,0.004466501240694789,1.0,0.75,0.75,1044
22.942307692307693,4.359400604383609,6.3295358789289935,0.03604358759430008,1.790364302869851,0.01760268231349539,0.8269230769230769,37.59615384615385,90.15129147296666,150.15101709305605,1.668088737201365,0.002806933709648726,0.2247191011235955,0.059244126659857,0.004596527068437181,1.0,0.75,0.75,1045
22.846153846153847,4.407696280488466,6.109304135892685,0.03367003367003367,1.8351631815196572,0.016835016835016835,0.7692307692307693,37.76923076923077,82.8248235343604,139.6211911415567,1.6815068493150684,0.0007627418379609213,0.20723014256619143,0.0554989816700611,0.003054989816700611,1.0,0.75,0.75,1046
23.134615384615383,4.384843275217008,6.224154838639322,0.02660016625103907,1.9349299850528885,0.019118869492934332,0.6153846153846154,37.82692307692308,90.03314274143476,150.23776008697277,1.666949152542373,0.0018760173192618778,0.2122905027932961,0.05434230573895378,0.0030472320975114273,1.0,0.75,0.75,1047
23.865384615384617,4.411655493623357,6.281472813985943,0.031426269137792104,1.9539756117341167,0.0257856567284448,0.75,38.71153846153846,89.84425865932181,149.94292633079965,1.6650124069478909,0.002417339140153854,0.21864154685176004,0.05651958353991076,0.004462072384729797,1.0,0.75,0.75,1048
23.28846153846154,4.4506313692434105,6.319300483834581,0.028901734104046242,1.464833681091934,0.02064409578860446,0.6730769230769231,37.59615384615385,92.03929057614376,151.87124692090174,1.648397976391231,0.0024337372890826585,0.22880490296220635,0.05669050051072523,0.003575076608784474,1.0,0.75,0.75,1049
23.73076923076923,4.444172061064933,6.203390491193204,0.022690437601296597,1.9931302769350026,0.01620745542949757,0.5384615384615384,38.96153846153846,88.61642780813848,148.23474677724843,1.668863261943987,0.003151803190661159,0.21767028627838106,0.047877591312931886,0.0029615004935834156,1.0,0.75,0.75,1050
23.346153846153847,4.430251646348495,6.298899669799994,0.028830313014827018,1.551470410397729,0.022240527182866558,0.6730769230769231,37.55769230769231,90.32585667016443,149.90166697138062,1.645324347093513,0.007046787351120168,0.2168118913377755,0.056381342901076374,0.0035879036391594054,1.0,0.75,0.75,1051
23.28846153846154,4.448359561841812,6.181254857455087,0.018166804293971925,1.7937574099064137,0.010734929810074319,0.4230769230769231,38.17307692307692,85.31264590066768,141.77442024530544,1.6569282136894825,0.004765974571494512,0.20563097033685268,0.04675716440422323,0.004022121669180492,1.0,0.75,0.75,1052
23.46153846153846,4.445795038756842,6.365597195497003,0.02459016393442623,2.1974306374209633,0.021311475409836064,0.5769230769230769,38.09615384615385,91.39711408466069,151.6895814845663,1.6591289782244556,0.0016240945039082938,0.2325933400605449,0.054490413723511606,0.004036326942482341,1.0,0.75,0.75,1053
23.25,4.329702052121775,6.130829263554233,0.01902398676592225,2.5890417068091223,0.014061207609594707,0.4423076923076923,39.55769230769231,88.50435536615278,153.04432835786957,1.7256711409395973,0.0008548644548890262,0.21859785783836416,0.042843232716650435,0.0029211295034079843,1.0,0.75,0.75,1054
23.596153846153847,4.423075850727287,6.22491812696444,0.029339853300733496,1.5569549533170262,0.017114914425427872,0.6923076923076923,37.78846153846154,88.70767581716837,144.55489393275565,1.6293532338308458,0.001143209497056944,0.22408536585365854,0.06097560975609756,0.0040650406504065045,1.0,0.75,0.75,1055
24.115384615384617,4.326782941313439,6.111553629157413,0.022328548644338118,1.9717030722801665,0.025518341307814992,0.5384615384615384,39.53846153846154,87.65783878710742,147.5699478476311,1.6824877250409165,0.0020902414072253156,0.22157434402332363,0.05102040816326531,0.003401360544217687,1.0,0.75,0.75,1056
23.0,4.4171162260636265,6.192547681193048,0.021739130434782608,2.0123448927905128,0.01254180602006689,0.5,38.42307692307692,84.257392552728,142.64953366038444,1.6917866215071973,0.000837152378026629,0.21828171828171827,0.055944055944055944,0.003996003996003996,1.0,0.75,0.75,1057
23.03846153846154,4.42348211993999,6.207625194020778,0.020868113522537562,2.5226804669820573,0.015025041736227046,0.4807692307692308,37.11538461538461,89.1287929048764,144.8848430495237,1.6355932203389831,0.0008085434016852041,0.22849740932642487,0.049740932642487044,0.002072538860103627,1.0,0.75,0.75,1058
23.51923076923077,4.477827627791783,6.416264913775365,0.02125919869174162,1.7870156550686964,0.02044153720359771,0.5,38.0,90.83630922636372,149.31130542529712,1.649415692821369,0.004107970646872933,0.23975720789074356,0.05108750632271118,0.004552352048558422,1.0,0.75,0.75,1059
23.576923076923077,4.309157971222021,6.373220866163422,0.018760195758564437,2.171349311710361,0.01468189233278956,0.4423076923076923,38.75,85.13281898323434,141.4966564813085,1.6680463576158941,0.006072918934571058,0.1998016856717898,0.04561229548834903,0.0034705007436787306,1.0,0.75,0.75,1060
23.653846153846153,4.381131195958005,6.051965544106679,0.02926829268292683,2.0772224809186035,0.01788617886178862,0.6923076923076923,39.01923076923077,85.84540500565042,144.10567138165067,1.679635761589404,0.0009141507124035436,0.22528283325135268,0.051647811116576486,0.002951303492375799,1.0,0.75,0.75,1061
23.807692307692307,4.346138540988932,6.0807528480385145,0.035541195476575124,2.575712101727695,0.018578352180936994,0.8461538461538461,39.63461538461539,92.75108914979022,156.98234118630063,1.6962962962962962,0.0017395890109499748,0.2127659574468085,0.06286266924564797,0.005319148936170213,1.0,0.75,0.75,1062
22.76923076923077,4.338040786632291,6.237051246729607,0.018581081081081082,1.5419224734988637,0.022804054054054054,0.4230769230769231,38.05769230769231,90.14986275771129,152.59773017918766,1.7104580812445982,0.00162974669415924,0.2204843592330979,0.05348133198789102,0.0035317860746720484,1.0,0.75,0.75,1063
23.576923076923077,4.327506383506318,6.162043069795573,0.026101141924959218,2.126339309446583,0.015497553017944535,0.6153846153846154,38.5,88.68818312307599,145.94481519557556,1.6586578293289147,0.0015459340857574293,0.21485543369890328,0.047856430707876374,0.00448654037886341,1.0,0.75,0.75,1064
23.153846153846153,4.446530551905084,6.172059210587008,0.02574750830564784,1.8930770445360048,0.020764119601328904,0.5961538461538461,38.0,88.04138184557239,147.74321873047353,1.6759966072943173,0.0023825347649845253,0.2080808080808081,0.050505050505050504,0.00404040404040404,1.0,0.75,0.75,1065
23.28846153846154,4.309759449483977,6.019026588085524,0.028901734104046242,1.9606687638709916,0.02064409578860446,0.6730769230769231,38.38461538461539,87.0622095574116,146.14015634346254,1.6829679595278246,0.0015572145298466998,0.2143928035982009,0.05997001499250375,0.004497751124437781,1.0,0.75,0.75,1066
23.71153846153846,4.321577122295992,6.064690133376118,0.023519870235198703,1.9670977454298955,0.014598540145985401,0.5576923076923077,39.42307692307692,89.03460468920815,150.49586775784257,1.6872427983539096,0.0051300079311183775,0.22038030229156508,0.04680643588493418,0.004388103364212579,1.0,0.75,0.75,1067
23.576923076923077,4.359934820721136,6.32199313466208,0.026101141924959218,1.4894674013667761,0.01631321370309951,0.6153846153846154,37.80769230769231,87.90529401836682,143.22778520818753,1.6301824212271974,0.0012459001687285323,0.20710659898477157,0.05532994923857868,0.0040609137055837565,1.0,0.75,0.75,1068
23.826923076923077,4.278184213090839,6.1283430277342035,0.0258272800645682,1.9784799253888727,0.023405972558514933,0.6153846153846154,39.26923076923077,86.45497325592648,146.02658949794068,1.687603305785124,0.0014588822047740687,0.23216031280547408,0.053763440860215055,0.0039100684261974585,1.0,0.75,0.75,1069
23.673076923076923,4.373665720978693,6.275461881127086,0.022745735174654752,2.1058199034870215,0.016246953696181964,0.5384615384615384,39.15384615384615,85.0595056782028,142.88211152526756,1.6812551610239472,0.001450652594825598,0.20716740304369172,0.053019145802650956,0.003436426116838488,1.0,0.75,0.75,1070
23.307692307692307,4.428050751035698,6.27004744080611,0.018151815181518153,2.4656552552971265,0.022277227722772276,0.4230769230769231,37.96153846153846,85.22501647252228,142.42151110160552,1.6658227848101266,0.0015649893054094004,0.20911392405063292,0.04708860759493671,0.004050632911392405,1.0,0.75,0.75,1071
24.01923076923077,4.362211487406739,6.029562911060282,0.03763010408326661,1.8637219516565802,0.02321857485988791,0.9038461538461539,40.26923076923077,89.02724479270931,152.6181328891257,1.7163934426229508,0.0018748100699160122,0.22688274547187798,0.06005719733079123,0.004289799809342231,1.0,0.75,0.75,1072
23.25,4.428690424365186,6.248889515907422,0.02564102564102564,1.7383936746142727,0.017369727047146403,0.5961538461538461,38.26923076923077,88.94070272029964,149.0128861610158,1.6750841750841752,0.0026779349968064146,0.22066198595787362,0.05366098294884654,0.004012036108324975,1.0,0.75,0.75,1073
23.615384615384617,4.431127709050315,6.1931973626200545,0.026058631921824105,1.5807291070617544,0.01710097719869707,0.6153846153846154,38.34615384615385,86.65521072340255,143.1464751198998,1.652029826014913,0.0028608332676287695,0.21442885771543085,0.05561122244488978,0.004008016032064128,1.0,0.75,0.75,1074
22.78846153846154,4.3885690517311104,6.201022673036164,0.02531645569620253,1.7719405083684046,0.017721518987341773,0.5769230769230769,38.48076923076923,85.13228247436388,146.11245667290353,1.7190721649484537,0.001053323866348961,0.22083748753738783,0.04935194416749751,0.003988035892323031,1.0,0.75,0.75,1075
23.596153846153847,4.459248059283823,6.250780275118757,0.03178484107579462,1.6406854284852141,0.019559902200488997,0.75,39.34615384615385,92.02281352518204,156.91516754800733,1.7007481296758105,0.0017508907255305692,0.22836185819070903,0.06161369193154034,0.00293398533007335,1.0,0.75,0.75,1076
23.096153846153847,4.442874090170903,6.34515271014709,0.026644462947543714,2.1349245862855604,0.02164862614487927,0.6153846153846154,37.71153846153846,90.07847151285425,149.99425770718415,1.6689361702127659,0.0009047481295412254,0.21544715447154472,0.056910569105691054,0.00508130081300813,1.0,0.75,0.75,1077
22.807692307692307,4.402727250434452,6.307513619372941,0.025295109612141653,2.2162410873634424,0.010961214165261383,0.5769230769230769,38.34615384615385,91.93898721331615,156.2363445278988,1.699914748508099,0.001691317702753426,0.22372372372372373,0.05155155155155155,0.004004004004004004,1.0,0.75,0.75,1078
23.692307692307693,4.495882960528661,6.325492320170838,0.024350649350649352,1.779062537352529,0.025162337662337664,0.5769230769230769,37.51923076923077,84.55429623438269,137.44043170769172,1.6244796003330557,0.0015112780440642837,0.22512820512820514,0.05179487179487179,0.003076923076923077,1.0,0.75,0.75,1079
22.98076923076923,4.399589488344105,6.247546119077128,0.01506276150627615,1.514991316568886,0.013389121338912133,0.34615384615384615,38.19230769230769,88.98710953772964,149.28860699756754,1.6844783715012723,0.0013807978999681645,0.22697533970810266,0.046804227478610974,0.003019627579265224,1.0,0.75,0.75,1080
23.21153846153846,4.4631214370213,6.405653542828304,0.027340513670256836,2.071087483391145,0.024855012427506214,0.6346153846153846,37.55769230769231,88.73812740716224,147.4778214302428,1.659303313508921,0.0024605592407275535,0.21625766871165644,0.05828220858895705,0.00408997955010225,1.0,0.75,0.75,1081
23.46153846153846,4.349768046745908,5.993339615641389,0.019672131147540985,1.7613189028865464,0.01721311475409836,0.46153846153846156,38.88461538461539,86.75692716112924,146.3524877902444,1.6864053377814845,0.0017211745746562022,0.2018756169792695,0.050345508390918066,0.004442250740375123,1.0,0.75,0.75,1082
23.653846153846153,4.426180277295657,6.143209755418255,0.027642276422764227,1.6106604556590733,0.024390243902439025,0.6538461538461539,38.46153846153846,92.52645776098333,154.18479603142958,1.6666666666666667,0.003798877350510543,0.20569146280579131,0.06440339490763854,0.00399400898652022,1.0,0.75,0.75,1083
23.692307692307693,4.393000741495769,6.121474004776985,0.025162337662337664,1.7504697892443553,0.01948051948051948,0.5961538461538461,38.30769230769231,85.70333516721944,141.05316268331464,1.6490066225165563,0.0014233314275940699,0.2197197197197197,0.05155155155155155,0.005005005005005005,1.0,0.75,0.75,1084
24.115384615384617,4.378545339218363,6.237296856027797,0.024720893141945772,2.004185788559891,0.018341307814992026,0.5961538461538461,39.82692307692308,87.6789503876801,147.398233708226,1.6823720552396426,0.00106306419378474,0.21632061805890873,0.05601158860453887,0.0028971511347175277,1.0,0.75,0.75,1085
23.192307692307693,4.496963474213771,6.358060212591909,0.019071310116086235,2.042574362653899,0.017412935323383085,0.4423076923076923,37.28846153846154,89.14384080778692,145.97554948879784,1.6362869198312235,0.0016518037462506198,0.21266735324407826,0.05664263645726056,0.005149330587023687,1.0,0.75,0.75,1086
23.53846153846154,4.348429939507696,6.175287323054732,0.027777777777777776,1.835869471980767,0.017973856209150325,0.6538461538461539,38.51923076923077,88.47980803328545,147.24872181770775,1.6663893510815309,0.0013054809660794679,0.22935323383084577,0.04527363184079602,0.006965174129353234,1.0,0.75,0.75,1087
23.73076923076923,4.319436376282908,6.078781371629368,0.022690437601296597,2.0904777559319156,0.02106969205834684,0.5384615384615384,39.42307692307692,84.08671783331188,142.37799260584003,1.6970198675496688,0.0025579398389302867,0.21324245374878287,0.04868549172346641,0.004868549172346641,1.0,0.75,0.75,1088
23.48076923076923,4.479121179025412,6.223355258998822,0.028665028665028666,2.060264050953046,0.021294021294021293,0.6730769230769231,38.13461538461539,90.95457331870129,151.1838235609069,1.6594142259414226,0.0015231290677266338,0.21975806451612903,0.05342741935483871,0.004032258064516129,1.0,0.75,0.75,1089
23.365384615384617,4.335355044710809,6.11829027631245,0.0345679012345679,2.1008745677523395,0.02139917695473251,0.8076923076923077,39.23076923076923,86.15788523166835,147.4306036169294,1.7157275021026073,0.00247510609683368,0.22026431718061673,0.055800293685756244,0.003915810083210965,1.0,0.75,0.75,1090
22.923076923076923,4.556408106729805,6.43686457520522,0.024328859060402684,2.330368921297138,0.013422818791946308,0.5576923076923077,37.65384615384615,84.46469507447755,139.84390406611354,1.6649659863945578,0.0037813609428629267,0.21887755102040815,0.04795918367346939,0.0035714285714285713,1.0,0.75,0.75,1091
23.76923076923077,4.436037483826567,6.439720385737928,0.022653721682847898,2.2262019969694458,0.0186084142394822,0.5384615384615384,37.73076923076923,90.44037555331938,146.39648676810842,1.617477328936521,0.001584062974332726,0.20691408235892222,0.046263345195729534,0.005083884087442806,1.0,0.75,0.75,1092
23.26923076923077,4.371953798509168,6.270269686430936,0.02809917355371901,1.8479010154456021,0.010743801652892562,0.6538461538461539,37.42307692307692,84.58379333760335,137.22560844291309,1.6257309941520468,0.002926027265681752,0.2106611993849308,0.06099436186570989,0.004100461301896463,1.0,0.75,0.75,1093
23.384615384615383,4.462319210620308,6.366647033705021,0.02549342105263158,2.123485204343021,0.013980263157894737,0.5961538461538461,37.26923076923077,88.40913787680762,142.70350567737268,1.6163469557964971,0.0011134262086330167,0.2150593089221248,0.05466735430634347,0.0030943785456420837,1.0,0.75,0.75,1094
23.75,4.401755542264496,6.20731381695748,0.02186234817813765,1.933115404724243,0.01862348178137652,0.5192307692307693,37.80769230769231,80.96559275255942,131.39108548672775,1.6221122112211221,0.000519131241966716,0.216243654822335,0.04568527918781726,0.004568527918781726,1.0,0.75,0.75,1095
23.557692307692307,4.430640326426783,6.271534367004648,0.025306122448979593,2.054225153212532,0.02122448979591837,0.5961538461538461,37.90384615384615,88.59386953320133,145.5539683719762,1.6438698915763137,0.0013078192459803361,0.21012658227848102,0.06025316455696202,0.004050632911392405,1.0,0.75,0.75,1096
23.153846153846153,4.480807110767159,6.3143139514460245,0.02574750830564784,1.999597005126177,0.019933554817275746,0.5961538461538461,36.90384615384615,86.79166270591917,141.7640807302364,1.626271186440678,0.001137830610659929,0.20520833333333333,0.05,0.003125,1.0,0.75,0.75,1097
23.403846153846153,4.33895432974748,6.28987239280309,0.025472473294987676,1.9503104855485434,0.030402629416598194,0.5961538461538461,37.75,85.96011585790691,142.6259143905323,1.6635593220338982,0.0027793447209919124,0.23947234906139014,0.0639269406392694,0.005580923389142567,1.0,0.75,0.75,1098
23.153846153846153,4.373329546888272,6.268869990516123,0.026578073089700997,1.6573014216531936,0.01910299003322259,0.6153846153846154,38.55769230769231,88.97966855967586,151.13940182104423,1.6977138018628282,0.005629958053029698,0.20438683948155534,0.04735792622133599,0.0029910269192422734,1.0,0.75,0.75,1099


==> anc/results/power.json <==
{
 "12": {
  "CFR": 0.39666666666666667,
  "lDF": 0.9766666666666667,
  "mod": 0.16666666666666666,
  "cov_CFR": 0.94,
  "cov_lDF": 0.9433333333333334
 },
 "24": {
  "CFR": 0.5366666666666666,
  "lDF": 1.0,
  "mod": 0.20666666666666667,
  "cov_CFR": 0.95,
  "cov_lDF": 0.9633333333333334
 },
 "48": {
  "CFR": 0.8933333333333333,
  "lDF": 1.0,
  "mod": 0.17666666666666667,
  "cov_CFR": 0.9433333333333334,
  "cov_lDF": 0.9566666666666667
 },
 "96": {
  "CFR": 0.99,
  "lDF": 1.0,
  "mod": 0.3466666666666667,
  "cov_CFR": 0.9633333333333334,
  "cov_lDF": 0.9666666666666667
 },
 "192": {
  "CFR": 1.0,
  "lDF": 1.0,
  "mod": 0.6066666666666667,
  "cov_CFR": 0.9566666666666667,
  "cov_lDF": 0.9566666666666667
 },
 "384": {
  "CFR": 1.0,
  "lDF": 1.0,
  "mod": 0.91,
  "cov_CFR": 0.9333333333333333,
  "cov_lDF": 0.9966666666666667
 }
}

==> anc/results/summary.json <==
{
 "E1_0_0.0_0.0_DF": 3.6288461538461543,
 "E1_0_0.0_0.0_PDF": 2.5,
 "E1_0_0.0_0.0_CLT": 15.740052277026486,
 "E1_0_0.0_0.0_CFR": 23.451315048212038,
 "E1_0_0.0_0.0_FDRT": 8.922223722614486,
 "E1_0_0.0_0.0_DRR": 31.008928923017443,
 "E1_0_0.0_0.0_FI": 0.8513461538461538,
 "E1_0_0.75_0.0_DF": 5.235576923076923,
 "E1_0_0.75_0.0_PDF": 2.5,
 "E1_0_0.75_0.0_CLT": 17.38016814891811,
 "E1_0_0.75_0.0_CFR": 31.370302104294115,
 "E1_0_0.75_0.0_FDRT": 12.94128283531984,
 "E1_0_0.75_0.0_DRR": 52.153307072330556,
 "E1_0_0.75_0.0_FI": 1.6407692307692312,
 "E1_0_0.0_0.75_DF": 4.845769230769231,
 "E1_0_0.0_0.75_PDF": 3.999230769230769,
 "E1_0_0.0_0.75_CLT": 12.335406462509386,
 "E1_0_0.0_0.75_CFR": 16.72486249283125,
 "E1_0_0.0_0.75_FDRT": 5.567578180877775,
 "E1_0_0.0_0.75_DRR": 17.408065599865253,
 "E1_0_0.0_0.75_FI": 0.8107692307692308,
 "E1_0_0.75_0.75_DF": 6.167115384615385,
 "E1_0_0.75_0.75_PDF": 3.9978846153846153,
 "E1_0_0.75_0.75_CLT": 13.86688975230187,
 "E1_0_0.75_0.75_CFR": 28.861587509005247,
 "E1_0_0.75_0.75_FDRT": 7.741847494196131,
 "E1_0_0.75_0.75_DRR": 35.08789252940059,
 "E1_0_0.75_0.75_FI": 1.7800000000000002,
 "E1_1_0.0_0.0_DF": 17.762884615384618,
 "E1_1_0.0_0.0_PDF": 17.525384615384613,
 "E1_1_0.0_0.0_CLT": 5.641928948565217,
 "E1_1_0.0_0.0_CFR": 1.7640750866845776,
 "E1_1_0.0_0.0_FDRT": 2.270177765201637,
 "E1_1_0.0_0.0_DRR": 1.3357636999276923,
 "E1_1_0.0_0.0_FI": 0.31346153846153846,
 "E1_1_0.75_0.0_DF": 19.50480769230769,
 "E1_1_0.75_0.0_PDF": 19.012500000000003,
 "E1_1_0.75_0.0_CLT": 4.891122244321532,
 "E1_1_0.75_0.0_CFR": 3.2419275635259788,
 "E1_1_0.75_0.0_FDRT": 2.81790670887587,
 "E1_1_0.75_0.0_DRR": 2.5218038111676475,
 "E1_1_0.75_0.0_FI": 0.6325,
 "E1_1_0.0_0.75_DF": 23.327307692307695,
 "E1_1_0.0_0.75_PDF": 23.024230769230773,
 "E1_1_0.0_0.75_CLT": 5.1850669375032306,
 "E1_1_0.0_0.75_CFR": 1.74440540974554,
 "E1_1_0.0_0.75_FDRT": 1.6192425086543627,
 "E1_1_0.0_0.75_DRR": 1.2977975382950806,
 "E1_1_0.0_0.75_FI": 0.4071153846153846,
 "E1_1_0.75_0.75_DF": 27.440961538461536,
 "E1_1_0.75_0.75_PDF": 26.823269230769228,
 "E1_1_0.75_0.75_CLT": 4.4076812730916615,
 "E1_1_0.75_0.75_CFR": 3.061588508248038,
 "E1_1_0.75_0.75_FDRT": 1.9830160269792503,
 "E1_1_0.75_0.75_DRR": 2.2486405303921377,
 "E1_1_0.75_0.75_FI": 0.8403846153846155,
 "reg_0_DF_g": [
  0.48802247584900593,
  0.4753820617659695,
  0.5006628899320424,
  0.0
 ],
 "reg_0_CLT_g": [
  0.12213871477178209,
  0.111581383203336,
  0.1326960463402282,
  7.833865650123138e-114
 ],
 "reg_0_CFR_g": [
  0.38048287887067156,
  0.3505710820784166,
  0.41039467566292653,
  3.388489929821343e-137
 ],
 "reg_0_FDRT_g": [
  0.4901874775934618,
  0.4600570074319815,
  0.5203179477549421,
  4.05574831553885e-223
 ],
 "reg_0_DRR_g": [
  0.6883988644954958,
  0.6656284709628271,
  0.7111692580281646,
  0.0
 ],
 "reg_1_DF_g": [
  0.1215487426522122,
  0.11830314540713155,
  0.12479433989729286,
  0.0
 ],
 "reg_1_CLT_g": [
  -0.19047342009413998,
  -0.1940457638586916,
  -0.18690107632958836,
  0.0
 ],
 "reg_1_CFR_g": [
  0.826836356866059,
  0.7676155386618586,
  0.8860571750702595,
  7.089115158338055e-165
 ],
 "reg_1_FDRT_g": [
  0.3153921711484622,
  0.2695404369664075,
  0.36124390533051687,
  1.9988263427877098e-41
 ],
 "reg_1_DRR_g": [
  0.9099740894468387,
  0.8304179797881436,
  0.9895301991055337,
  2.5828879527836234e-111
 ],
 "reg_0_DF_a": [
  0.38524685763691363,
  0.3741091020664398,
  0.39638461320738744,
  0.0
 ],
 "reg_0_CLT_a": [
  -0.33013758651399283,
  -0.3377982757483747,
  -0.322476897279611,
  0.0
 ],
 "reg_0_CFR_a": [
  -0.453909365647174,
  -0.4890562639613102,
  -0.4187624673330378,
  2.3160010947768657e-141
 ],
 "reg_0_FDRT_a": [
  -0.6260133405978481,
  -0.6597382082256977,
  -0.5922884729699984,
  8.12904901343645e-290
 ],
 "reg_0_DRR_a": [
  -0.7628675821200347,
  -0.7948916800769045,
  -0.7308434841631649,
  0.0
 ],
 "reg_1_DF_a": [
  0.3607002384800373,
  0.35686982719351246,
  0.36453064976656213,
  0.0
 ],
 "reg_1_CLT_a": [
  -0.11353526101093506,
  -0.11745985446199073,
  -0.10961066755987939,
  0.0
 ],
 "reg_1_CFR_a": [
  0.023654299534491816,
  -0.03704941488889272,
  0.08435801395787634,
  0.4450165799681173
 ],
 "reg_1_FDRT_a": [
  -0.42611288143702997,
  -0.4719410115018785,
  -0.38028475137218143,
  3.3165932119769204e-74
 ],
 "reg_1_DRR_a": [
  -0.019488630790969384,
  -0.1051453067259425,
  0.06616804514400373,
  0.655640770477093
 ],
 "reg_0_DF_g:a": [
  -0.22652985811713583,
  -0.25212296953243063,
  -0.20093674670184106,
  2.029544157517437e-67
 ],
 "reg_0_CLT_g:a": [
  0.028646207502987072,
  0.005218673164525473,
  0.05207374184144867,
  0.01654771155175267
 ],
 "reg_0_CFR_g:a": [
  0.46650855409067543,
  0.3985251411040754,
  0.5344919670772755,
  3.091081175626464e-41
 ],
 "reg_0_FDRT_g:a": [
  -0.0889396876758595,
  -0.15482777520113433,
  -0.02305160015058466,
  0.008151595506575267
 ],
 "reg_0_DRR_g:a": [
  0.3134979500882429,
  0.25458813970787664,
  0.37240776046860913,
  1.8002879653386475e-25
 ],
 "reg_1_DF_g:a": [
  0.12542532007648763,
  0.11771113770930529,
  0.13313950244366998,
  7.47373394982382e-223
 ],
 "reg_1_CLT_g:a": [
  -0.03465675993560993,
  -0.04260870266568206,
  -0.0267048172055378,
  1.3166669743627571e-17
 ],
 "reg_1_CFR_g:a": [
  -0.08660772615756068,
  -0.205010200752146,
  0.031794748437024636,
  0.15166388307664574
 ],
 "reg_1_FDRT_g:a": [
  -0.0430555547814446,
  -0.13202619252546272,
  0.0459150829625735,
  0.3428736146612932
 ],
 "reg_1_DRR_g:a": [
  -0.18350879005369353,
  -0.3438219793126175,
  -0.023195600794769566,
  0.02485872890090523
 ],
 "sat_0_0.0": {
  "CLT": 15.740052277026486,
  "review_wait": 0.1122915855468888,
  "unfinished_share": 0.010782543589320157,
  "changes_per_week": 26.78115384615385,
  "DF": 3.6288461538461543,
  "CFR": 0.23451315048212037,
  "FI": 0.8513461538461539,
  "changes_per_deploy": 10.71246153846154,
  "escaped_per_change": 0.13648911871359862,
  "ci_fail_rate": 0.17755715225601157,
  "change_size": 132.1552378551258
 },
 "sat_0_0.25": {
  "CLT": 15.651542781934657,
  "review_wait": 0.30966445791800196,
  "unfinished_share": 0.0100669207729298,
  "changes_per_week": 29.742884615384614,
  "DF": 4.085192307692307,
  "CFR": 0.2729021286567297,
  "FI": 1.1146153846153846,
  "changes_per_deploy": 11.897153846153847,
  "escaped_per_change": 0.17867439642526864,
  "ci_fail_rate": 0.20490046588922195,
  "change_size": 149.32322983093823
 },
 "sat_0_0.5": {
  "CLT": 15.8676432410451,
  "review_wait": 0.8107244931248456,
  "unfinished_share": 0.010271657565953753,
  "changes_per_week": 33.29538461538461,
  "DF": 4.586346153846154,
  "CFR": 0.2984299359317991,
  "FI": 1.3690384615384616,
  "changes_per_deploy": 13.318153846153846,
  "escaped_per_change": 0.2176985486843588,
  "ci_fail_rate": 0.2315641951146063,
  "change_size": 164.58187329442634
 },
 "sat_0_0.75": {
  "CLT": 17.38016814891811,
  "review_wait": 2.8093395341738483,
  "unfinished_share": 0.010406755483116823,
  "changes_per_week": 38.0125,
  "DF": 5.2355769230769225,
  "CFR": 0.3137030210429412,
  "FI": 1.6407692307692308,
  "changes_per_deploy": 15.205,
  "escaped_per_change": 0.2597784476342297,
  "ci_fail_rate": 0.2608190398309564,
  "change_size": 181.33949247889896
 },
 "sat_0_1.0": {
  "CLT": 81.89322815164331,
  "review_wait": 72.24976708021671,
  "unfinished_share": 0.06602164513985652,
  "changes_per_week": 42.17961538461538,
  "DF": 5.854807692307693,
  "CFR": 0.3248975420985771,
  "FI": 1.9,
  "changes_per_deploy": 16.871846153846153,
  "escaped_per_change": 0.303078885735462,
  "ci_fail_rate": 0.28790065137410203,
  "change_size": 198.16466393447345
 },
 "sat_1_0.0": {
  "CLT": 5.6419289485652175,
  "review_wait": 0.0005722663109131916,
  "unfinished_share": 0.00518000224324048,
  "changes_per_week": 38.14961538461539,
  "DF": 17.762884615384614,
  "CFR": 0.017640750866845772,
  "FI": 0.31346153846153846,
  "changes_per_deploy": 2.176868507268508,
  "escaped_per_change": 0.026359833083358413,
  "ci_fail_rate": 0.16438888643847768,
  "change_size": 78.9782380315886
 },
 "sat_1_0.25": {
  "CLT": 5.377801455813175,
  "review_wait": 0.0015987009627537322,
  "unfinished_share": 0.0047677278341012605,
  "changes_per_week": 42.40538461538462,
  "DF": 18.32923076923077,
  "CFR": 0.0208915729797442,
  "FI": 0.3828846153846153,
  "changes_per_deploy": 2.3522579284815244,
  "escaped_per_change": 0.03009828790994655,
  "ci_fail_rate": 0.18004949500629952,
  "change_size": 82.17585051342174
 },
 "sat_1_0.5": {
  "CLT": 5.121605683851657,
  "review_wait": 0.004168024259381452,
  "unfinished_share": 0.004374371572543313,
  "changes_per_week": 47.7973076923077,
  "DF": 18.92173076923077,
  "CFR": 0.024607083438448717,
  "FI": 0.4657692307692307,
  "changes_per_deploy": 2.5779549724617827,
  "escaped_per_change": 0.03383482051227189,
  "ci_fail_rate": 0.19488331312733576,
  "change_size": 85.08059233686052
 },
 "sat_1_0.75": {
  "CLT": 4.891122244321532,
  "review_wait": 0.011113399474680345,
  "unfinished_share": 0.004113588791106987,
  "changes_per_week": 54.57557692307692,
  "DF": 19.504807692307693,
  "CFR": 0.032419275635259794,
  "FI": 0.6325,
  "changes_per_deploy": 2.870528765656516,
  "escaped_per_change": 0.03925491034363878,
  "ci_fail_rate": 0.21095986564308103,
  "change_size": 88.10281748790419
 },
 "sat_1_1.0": {
  "CLT": 4.695279827320071,
  "review_wait": 0.030217815927334878,
  "unfinished_share": 0.0038172250781796356,
  "changes_per_week": 63.669423076923074,
  "DF": 20.048269230769233,
  "CFR": 0.03986245417632279,
  "FI": 0.7994230769230769,
  "changes_per_deploy": 3.282018222839612,
  "escaped_per_change": 0.0433455120983775,
  "ci_fail_rate": 0.22672268146686045,
  "change_size": 91.34439557632396
 },
 "cells": [
  {
   "cap": 0.0,
   "g": 0.0,
   "a": 0.0,
   "DF": 3.6288461538461543,
   "CLT": 15.740052277026486,
   "CFR": 0.23451315048212037,
   "FDRT": 8.922223722614486,
   "DRR": 0.31008928923017437,
   "FI": 0.8513461538461539,
   "PDF": 2.5,
   "review_wait": 0.1122915855468888,
   "ci_fail_rate": 0.17755715225601157,
   "changes_per_deploy": 10.71246153846154,
   "change_size": 132.1552378551258,
   "unfinished_share": 0.010782543589320157,
   "changes_per_week": 26.78115384615385,
   "escaped_per_change": 0.13648911871359862,
   "loc_per_deploy": 1416.6094205503111
  },
  {
   "cap": 0.0,
   "g": 0.0,
   "a": 0.25,
   "DF": 3.8715384615384614,
   "CLT": 14.644740397751363,
   "CFR": 0.21864461681152034,
   "FDRT": 7.728588177261108,
   "DRR": 0.26185495119579116,
   "FI": 0.8469230769230769,
   "PDF": 2.855,
   "review_wait": 0.1122915855468888,
   "ci_fail_rate": 0.1859151393298444,
   "changes_per_deploy": 9.37335887901324,
   "change_size": 132.1552378551258,
   "unfinished_share": 0.010985866720893347,
   "changes_per_week": 26.760961538461537,
   "escaped_per_change": 0.12965494350143536,
   "loc_per_deploy": 1239.7074338129592
  },
  {
   "cap": 0.0,
   "g": 0.0,
   "a": 0.5,
   "DF": 4.279615384615385,
   "CLT": 13.493372149223402,
   "CFR": 0.19286995345173463,
   "FDRT": 6.680609531669135,
   "DRR": 0.2211034132333188,
   "FI": 0.8263461538461538,
   "PDF": 3.330576923076923,
   "review_wait": 0.1122915855468888,
   "ci_fail_rate": 0.19310142655298543,
   "changes_per_deploy": 8.035859952131744,
   "change_size": 132.1552378551258,
   "unfinished_share": 0.009847985152879756,
   "changes_per_week": 26.763846153846153,
   "escaped_per_change": 0.12416458441363554,
   "loc_per_deploy": 1062.3752171818371
  },
  {
   "cap": 0.0,
   "g": 0.0,
   "a": 0.75,
   "DF": 4.845769230769231,
   "CLT": 12.335406462509384,
   "CFR": 0.1672486249283125,
   "FDRT": 5.567578180877775,
   "DRR": 0.17408065599865252,
   "FI": 0.8107692307692308,
   "PDF": 3.999230769230769,
   "review_wait": 0.1122915855468888,
   "ci_fail_rate": 0.20216396249416796,
   "changes_per_deploy": 6.696195771684111,
   "change_size": 132.1552378551258,
   "unfinished_share": 0.009709197211024322,
   "changes_per_week": 26.779615384615386,
   "escaped_per_change": 0.11828736695447498,
   "loc_per_deploy": 885.5034089173234
  },
  {
   "cap": 0.0,
   "g": 0.0,
   "a": 1.0,
   "DF": 5.784807692307693,
   "CLT": 11.17153645773139,
   "CFR": 0.14133940044662374,
   "FDRT": 4.656740760380432,
   "DRR": 0.13640851948933208,
   "FI": 0.8182692307692307,
   "PDF": 4.993269230769231,
   "review_wait": 0.1122915855468888,
   "ci_fail_rate": 0.20888612841638904,
   "changes_per_deploy": 5.363941565973192,
   "change_size": 132.1552378551258,
   "unfinished_share": 0.00881009403940567,
   "changes_per_week": 26.783653846153847,
   "escaped_per_change": 0.11639438577206775,
   "loc_per_deploy": 709.3531768703286
  },
  {
   "cap": 0.0,
   "g": 0.25,
   "a": 0.0,
   "DF": 4.085192307692307,
   "CLT": 15.651542781934657,
   "CFR": 0.2729021286567297,
   "FDRT": 10.523548512284036,
   "DRR": 0.3869937808179843,
   "FI": 1.1146153846153846,
   "PDF": 2.5,
   "review_wait": 0.30966445791800196,
   "ci_fail_rate": 0.20490046588922195,
   "changes_per_deploy": 11.897153846153847,
   "change_size": 149.32322983093823,
   "unfinished_share": 0.0100669207729298,
   "changes_per_week": 29.742884615384614,
   "escaped_per_change": 0.17867439642526864,
   "loc_per_deploy": 1776.0973025423489
  },
  {
   "cap": 0.0,
   "g": 0.25,
   "a": 0.25,
   "DF": 4.338846153846154,
   "CLT": 14.5225130243872,
   "CFR": 0.258910561036153,
   "FDRT": 9.059446470387787,
   "DRR": 0.3407821872416814,
   "FI": 1.1234615384615385,
   "PDF": 2.855,
   "review_wait": 0.30966445791800196,
   "ci_fail_rate": 0.2155169581652835,
   "changes_per_deploy": 10.408460457101397,
   "change_size": 149.32322983093823,
   "unfinished_share": 0.010193684511529686,
   "changes_per_week": 29.71596153846154,
   "escaped_per_change": 0.16994296523694388,
   "loc_per_deploy": 1554.1680163377125
  },
  {
   "cap": 0.0,
   "g": 0.25,
   "a": 0.5,
   "DF": 4.665769230769231,
   "CLT": 13.4006795970144,
   "CFR": 0.2400863258751556,
   "FDRT": 7.765992244859996,
   "DRR": 0.284933308108096,
   "FI": 1.1209615384615386,
   "PDF": 3.3309615384615388,
   "review_wait": 0.30966445791800196,
   "ci_fail_rate": 0.2255230626249842,
   "changes_per_deploy": 8.921383961198591,
   "change_size": 149.32322983093823,
   "unfinished_share": 0.009171780563481323,
   "changes_per_week": 29.716538461538462,
   "escaped_per_change": 0.161928453335817,
   "loc_per_deploy": 1331.7643018970114
  },
  {
   "cap": 0.0,
   "g": 0.25,
   "a": 0.75,
   "DF": 5.225769230769231,
   "CLT": 12.250594200426884,
   "CFR": 0.21239229556515662,
   "FDRT": 6.483420379611253,
   "DRR": 0.23403033200500573,
   "FI": 1.1101923076923077,
   "PDF": 3.9990384615384618,
   "review_wait": 0.30966445791800196,
   "ci_fail_rate": 0.23471781816197163,
   "changes_per_deploy": 7.437453548866593,
   "change_size": 149.32322983093823,
   "unfinished_share": 0.0088797283763749,
   "changes_per_week": 29.74269230769231,
   "escaped_per_change": 0.1556605186565611,
   "loc_per_deploy": 1110.2781874429725
  },
  {
   "cap": 0.0,
   "g": 0.25,
   "a": 1.0,
   "DF": 6.118653846153847,
   "CLT": 11.09639677515139,
   "CFR": 0.18504578548384082,
   "FDRT": 5.377741079090962,
   "DRR": 0.18320742727047776,
   "FI": 1.133076923076923,
   "PDF": 4.994807692307693,
   "review_wait": 0.30966445791800196,
   "ci_fail_rate": 0.24370328287396434,
   "changes_per_deploy": 5.95422489369001,
   "change_size": 149.32322983093823,
   "unfinished_share": 0.008161333427259155,
   "changes_per_week": 29.74,
   "escaped_per_change": 0.15130570443325417,
   "loc_per_deploy": 888.8971354811111
  },
  {
   "cap": 0.0,
   "g": 0.5,
   "a": 0.0,
   "DF": 4.586346153846154,
   "CLT": 15.8676432410451,
   "CFR": 0.2984299359317991,
   "FDRT": 11.841329688170685,
   "DRR": 0.453823777574945,
   "FI": 1.3690384615384616,
   "PDF": 2.5,
   "review_wait": 0.8107244931248456,
   "ci_fail_rate": 0.2315641951146063,
   "changes_per_deploy": 13.318153846153846,
   "change_size": 164.58187329442634,
   "unfinished_share": 0.010271657565953753,
   "changes_per_week": 33.29538461538461,
   "escaped_per_change": 0.2176985486843588,
   "loc_per_deploy": 2191.8979298385016
  },
  {
   "cap": 0.0,
   "g": 0.5,
   "a": 0.25,
   "DF": 4.781923076923077,
   "CLT": 14.734519410042816,
   "CFR": 0.2858533341363654,
   "FDRT": 10.12854175025299,
   "DRR": 0.40198332518516655,
   "FI": 1.3669230769230767,
   "PDF": 2.855,
   "review_wait": 0.8107244931248456,
   "ci_fail_rate": 0.2427060771564548,
   "changes_per_deploy": 11.649716578995104,
   "change_size": 164.58187329442634,
   "unfinished_share": 0.010598613554650227,
   "changes_per_week": 33.26,
   "escaped_per_change": 0.2057336154008126,
   "loc_per_deploy": 1917.6089287324978
  },
  {
   "cap": 0.0,
   "g": 0.5,
   "a": 0.5,
   "DF": 5.108653846153846,
   "CLT": 13.622188023183998,
   "CFR": 0.2729303927200273,
   "FDRT": 8.497696043543824,
   "DRR": 0.3469950604863843,
   "FI": 1.3948076923076922,
   "PDF": 3.3309615384615388,
   "review_wait": 0.8107244931248456,
   "ci_fail_rate": 0.2535177819753814,
   "changes_per_deploy": 9.986847053351937,
   "change_size": 164.58187329442634,
   "unfinished_share": 0.009393736980898104,
   "changes_per_week": 33.26576923076923,
   "escaped_per_change": 0.19709097804188777,
   "loc_per_deploy": 1644.0676506471802
  },
  {
   "cap": 0.0,
   "g": 0.5,
   "a": 0.75,
   "DF": 5.625192307692308,
   "CLT": 12.433100381807604,
   "CFR": 0.2528196709008834,
   "FDRT": 7.091180168610247,
   "DRR": 0.2885615326074708,
   "FI": 1.4223076923076923,
   "PDF": 3.9990384615384618,
   "review_wait": 0.8107244931248456,
   "ci_fail_rate": 0.2641704556515746,
   "changes_per_deploy": 8.323590440356746,
   "change_size": 164.58187329442634,
   "unfinished_share": 0.009335327822368055,
   "changes_per_week": 33.286346153846154,
   "escaped_per_change": 0.18906707952823396,
   "loc_per_deploy": 1370.3591306246765
  },
  {
   "cap": 0.0,
   "g": 0.5,
   "a": 1.0,
   "DF": 6.508846153846154,
   "CLT": 11.261856726428169,
   "CFR": 0.22160287485327146,
   "FDRT": 5.753225158299686,
   "DRR": 0.23193577177724164,
   "FI": 1.4425,
   "PDF": 4.9951923076923075,
   "review_wait": 0.8107244931248456,
   "ci_fail_rate": 0.27397921738492065,
   "changes_per_deploy": 6.665372452186406,
   "change_size": 164.58187329442634,
   "unfinished_share": 0.008259800501815087,
   "changes_per_week": 33.29461538461538,
   "escaped_per_change": 0.18381715879868707,
   "loc_per_deploy": 1097.3960379894272
  },
  {
   "cap": 0.0,
   "g": 0.75,
   "a": 0.0,
   "DF": 5.2355769230769225,
   "CLT": 17.38016814891811,
   "CFR": 0.3137030210429412,
   "FDRT": 12.94128283531984,
   "DRR": 0.5215330707233055,
   "FI": 1.6407692307692308,
   "PDF": 2.5,
   "review_wait": 2.8093395341738483,
   "ci_fail_rate": 0.2608190398309564,
   "changes_per_deploy": 15.205,
   "change_size": 181.33949247889896,
   "unfinished_share": 0.010406755483116823,
   "changes_per_week": 38.0125,
   "escaped_per_change": 0.2597784476342297,
   "loc_per_deploy": 2754.425571922246
  },
  {
   "cap": 0.0,
   "g": 0.75,
   "a": 0.25,
   "DF": 5.393076923076922,
   "CLT": 16.224045893342605,
   "CFR": 0.31330749064729513,
   "FDRT": 10.960734299102306,
   "DRR": 0.4697585984307437,
   "FI": 1.6880769230769233,
   "PDF": 2.855,
   "review_wait": 2.8093395341738483,
   "ci_fail_rate": 0.27205748726195855,
   "changes_per_deploy": 13.305618538001088,
   "change_size": 181.33949247889896,
   "unfinished_share": 0.010558919185040046,
   "changes_per_week": 37.9875,
   "escaped_per_change": 0.24802354585688768,
   "loc_per_deploy": 2409.7317567739465
  },
  {
   "cap": 0.0,
   "g": 0.75,
   "a": 0.5,
   "DF": 5.6619230769230775,
   "CLT": 15.022325378970566,
   "CFR": 0.30901913046057583,
   "FDRT": 9.22724176084588,
   "DRR": 0.4108345289848764,
   "FI": 1.7480769230769233,
   "PDF": 3.330576923076923,
   "review_wait": 2.8093395341738483,
   "ci_fail_rate": 0.28515391750069896,
   "changes_per_deploy": 11.405407764762597,
   "change_size": 181.33949247889896,
   "unfinished_share": 0.009331822700255364,
   "changes_per_week": 37.98653846153846,
   "escaped_per_change": 0.2353500082540092,
   "loc_per_deploy": 2066.130739119783
  },
  {
   "cap": 0.0,
   "g": 0.75,
   "a": 0.75,
   "DF": 6.167115384615385,
   "CLT": 13.86688975230187,
   "CFR": 0.2886158750900526,
   "FDRT": 7.741847494196134,
   "DRR": 0.3508789252940059,
   "FI": 1.78,
   "PDF": 3.9978846153846153,
   "review_wait": 2.8093395341738483,
   "ci_fail_rate": 0.2976368548440434,
   "changes_per_deploy": 9.508791846608437,
   "change_size": 181.33949247889896,
   "unfinished_share": 0.00927804242786974,
   "changes_per_week": 38.015,
   "escaped_per_change": 0.2261721464091039,
   "loc_per_deploy": 1722.3919434234538
  },
  {
   "cap": 0.0,
   "g": 0.75,
   "a": 1.0,
   "DF": 7.004423076923078,
   "CLT": 12.665230495542346,
   "CFR": 0.26580654308724816,
   "FDRT": 6.228245038299783,
   "DRR": 0.2861814055911859,
   "FI": 1.8615384615384616,
   "PDF": 4.995,
   "review_wait": 2.8093395341738483,
   "ci_fail_rate": 0.3086932927173161,
   "changes_per_deploy": 7.6104881637323505,
   "change_size": 181.33949247889896,
   "unfinished_share": 0.008358857678613166,
   "changes_per_week": 38.01403846153846,
   "escaped_per_change": 0.22075286022213914,
   "loc_per_deploy": 1378.7033788621295
  },
  {
   "cap": 0.0,
   "g": 1.0,
   "a": 0.0,
   "DF": 5.854807692307693,
   "CLT": 81.89322815164331,
   "CFR": 0.3248975420985771,
   "FDRT": 14.05155506796283,
   "DRR": 0.5722951246015265,
   "FI": 1.9,
   "PDF": 2.5,
   "review_wait": 72.24976708021671,
   "ci_fail_rate": 0.28790065137410203,
   "changes_per_deploy": 16.871846153846153,
   "change_size": 198.16466393447345,
   "unfinished_share": 0.06602164513985652,
   "changes_per_week": 42.17961538461538,
   "escaped_per_change": 0.303078885735462,
   "loc_per_deploy": 3341.3532698206086
  },
  {
   "cap": 0.0,
   "g": 1.0,
   "a": 0.25,
   "DF": 5.993076923076923,
   "CLT": 80.96189783110687,
   "CFR": 0.3310369356389274,
   "FDRT": 11.891509610913909,
   "DRR": 0.5231236377757561,
   "FI": 1.983076923076923,
   "PDF": 2.8546153846153843,
   "review_wait": 72.24976708021671,
   "ci_fail_rate": 0.30288160472494846,
   "changes_per_deploy": 14.769373922614575,
   "change_size": 198.16466393447345,
   "unfinished_share": 0.06605707569030995,
   "changes_per_week": 42.160576923076924,
   "escaped_per_change": 0.286828844130681,
   "loc_per_deploy": 2924.634856697847
  },
  {
   "cap": 0.0,
   "g": 1.0,
   "a": 0.5,
   "DF": 6.296538461538462,
   "CLT": 80.05178166565433,
   "CFR": 0.3296114156475261,
   "FDRT": 9.813780438647218,
   "DRR": 0.47033476217190306,
   "FI": 2.0740384615384615,
   "PDF": 3.330769230769231,
   "review_wait": 72.24976708021671,
   "ci_fail_rate": 0.315287048622029,
   "changes_per_deploy": 12.655714404358514,
   "change_size": 198.16466393447345,
   "unfinished_share": 0.06498549908799114,
   "changes_per_week": 42.153269230769226,
   "escaped_per_change": 0.2740858997063821,
   "loc_per_deploy": 2506.5661470562427
  },
  {
   "cap": 0.0,
   "g": 1.0,
   "a": 0.75,
   "DF": 6.754615384615384,
   "CLT": 78.9752537484871,
   "CFR": 0.322992392824614,
   "FDRT": 8.237664069067797,
   "DRR": 0.4072972016621838,
   "FI": 2.1803846153846154,
   "PDF": 3.9984615384615387,
   "review_wait": 72.24976708021671,
   "ci_fail_rate": 0.3282545847208602,
   "changes_per_deploy": 10.550508407655148,
   "change_size": 198.16466393447345,
   "unfinished_share": 0.06488319866300199,
   "changes_per_week": 42.18576923076923,
   "escaped_per_change": 0.26449485806616513,
   "loc_per_deploy": 2089.444756000232
  },
  {
   "cap": 0.0,
   "g": 1.0,
   "a": 1.0,
   "DF": 7.559230769230769,
   "CLT": 77.99092146484692,
   "CFR": 0.30114262282890214,
   "FDRT": 6.572742563271721,
   "DRR": 0.3383820204961437,
   "FI": 2.274807692307692,
   "PDF": 4.9957692307692305,
   "review_wait": 72.24976708021671,
   "ci_fail_rate": 0.3409340317046916,
   "changes_per_deploy": 8.444768277489027,
   "change_size": 198.16466393447345,
   "unfinished_share": 0.06403304583760652,
   "changes_per_week": 42.188461538461546,
   "escaped_per_change": 0.2551721018913601,
   "loc_per_deploy": 1672.3219817177855
  },
  {
   "cap": 1.0,
   "g": 0.0,
   "a": 0.0,
   "DF": 17.762884615384614,
   "CLT": 5.6419289485652175,
   "CFR": 0.017640750866845772,
   "FDRT": 2.270177765201637,
   "DRR": 0.013357636999276922,
   "FI": 0.31346153846153846,
   "PDF": 17.525384615384617,
   "review_wait": 0.0005722663109131916,
   "ci_fail_rate": 0.16438888643847768,
   "changes_per_deploy": 2.176868507268508,
   "change_size": 78.9782380315886,
   "unfinished_share": 0.00518000224324048,
   "changes_per_week": 38.14961538461539,
   "escaped_per_change": 0.026359833083358413,
   "loc_per_deploy": 171.972765909992
  },
  {
   "cap": 1.0,
   "g": 0.0,
   "a": 0.25,
   "DF": 19.40673076923077,
   "CLT": 5.488779135037589,
   "CFR": 0.01729003581574899,
   "FDRT": 1.9813059435443356,
   "DRR": 0.012826669157039545,
   "FI": 0.33557692307692305,
   "PDF": 19.157692307692308,
   "review_wait": 0.0005722663109131916,
   "ci_fail_rate": 0.16613780919285578,
   "changes_per_deploy": 1.991439830620352,
   "change_size": 78.9782380315886,
   "unfinished_share": 0.005120724773080866,
   "changes_per_week": 38.15019230769231,
   "escaped_per_change": 0.028623260923958442,
   "loc_per_deploy": 157.3277075825808
  },
  {
   "cap": 1.0,
   "g": 0.0,
   "a": 0.5,
   "DF": 21.219230769230773,
   "CLT": 5.333681523039988,
   "CFR": 0.01772033353156533,
   "FDRT": 1.8149814630569188,
   "DRR": 0.012579815189746345,
   "FI": 0.37596153846153846,
   "PDF": 20.952115384615386,
   "review_wait": 0.0005722663109131916,
   "ci_fail_rate": 0.16762817475161185,
   "changes_per_deploy": 1.8211801171140407,
   "change_size": 78.9782380315886,
   "unfinished_share": 0.004900762362574681,
   "changes_per_week": 38.15730769230769,
   "escaped_per_change": 0.032146607617583166,
   "loc_per_deploy": 143.88413440089596
  },
  {
   "cap": 1.0,
   "g": 0.0,
   "a": 0.75,
   "DF": 23.32730769230769,
   "CLT": 5.1850669375032306,
   "CFR": 0.0174440540974554,
   "FDRT": 1.6192425086543627,
   "DRR": 0.012977975382950806,
   "FI": 0.4071153846153846,
   "PDF": 23.024230769230773,
   "review_wait": 0.0005722663109131916,
   "ci_fail_rate": 0.16954721910187376,
   "changes_per_deploy": 1.6570663909138552,
   "change_size": 78.9782380315886,
   "unfinished_share": 0.00497066572439454,
   "changes_per_week": 38.151538461538465,
   "escaped_per_change": 0.036080954952750155,
   "loc_per_deploy": 130.9098563085389
  },
  {
   "cap": 1.0,
   "g": 0.0,
   "a": 1.0,
   "DF": 25.638653846153847,
   "CLT": 5.031330547927381,
   "CFR": 0.018016986135271616,
   "FDRT": 1.431175759914697,
   "DRR": 0.011903096926962984,
   "FI": 0.46192307692307694,
   "PDF": 25.333076923076923,
   "review_wait": 0.0005722663109131916,
   "ci_fail_rate": 0.1712147882143786,
   "changes_per_deploy": 1.5060442954696953,
   "change_size": 78.9782380315886,
   "unfinished_share": 0.004854578210355442,
   "changes_per_week": 38.15230769230769,
   "escaped_per_change": 0.039441815906363795,
   "loc_per_deploy": 118.97898090375723
  },
  {
   "cap": 1.0,
   "g": 0.25,
   "a": 0.0,
   "DF": 18.32923076923077,
   "CLT": 5.377801455813175,
   "CFR": 0.0208915729797442,
   "FDRT": 2.4625711351363684,
   "DRR": 0.016414992747411195,
   "FI": 0.3828846153846153,
   "PDF": 18.028076923076924,
   "review_wait": 0.0015987009627537322,
   "ci_fail_rate": 0.18004949500629952,
   "changes_per_deploy": 2.3522579284815244,
   "change_size": 82.17585051342174,
   "unfinished_share": 0.0047677278341012605,
   "changes_per_week": 42.40538461538462,
   "escaped_per_change": 0.03009828790994655,
   "loc_per_deploy": 193.26230241956654
  },
  {
   "cap": 1.0,
   "g": 0.25,
   "a": 0.25,
   "DF": 20.11769230769231,
   "CLT": 5.220892588357185,
   "CFR": 0.02127187795549165,
   "FDRT": 2.1574034147394143,
   "DRR": 0.01643218410186342,
   "FI": 0.4280769230769231,
   "PDF": 19.786730769230772,
   "review_wait": 0.0015987009627537322,
   "ci_fail_rate": 0.18187870118958305,
   "changes_per_deploy": 2.1428945135698334,
   "change_size": 82.17585051342174,
   "unfinished_share": 0.004764585654143546,
   "changes_per_week": 42.40076923076923,
   "escaped_per_change": 0.0335963807601847,
   "loc_per_deploy": 176.08272085403712
  },
  {
   "cap": 1.0,
   "g": 0.25,
   "a": 0.5,
   "DF": 22.165576923076923,
   "CLT": 5.063603839197829,
   "CFR": 0.021318659739020567,
   "FDRT": 1.9903667091903017,
   "DRR": 0.016101313013500512,
   "FI": 0.4726923076923077,
   "PDF": 21.808269230769234,
   "review_wait": 0.0015987009627537322,
   "ci_fail_rate": 0.18375105903238104,
   "changes_per_deploy": 1.944741520927971,
   "change_size": 82.17585051342174,
   "unfinished_share": 0.004542290661460255,
   "changes_per_week": 42.41038461538462,
   "escaped_per_change": 0.037496488099888314,
   "loc_per_deploy": 159.79365895481368
  },
  {
   "cap": 1.0,
   "g": 0.25,
   "a": 0.75,
   "DF": 24.542307692307695,
   "CLT": 4.904397353571699,
   "CFR": 0.020765768414920574,
   "FDRT": 1.745516787908214,
   "DRR": 0.015284648920727837,
   "FI": 0.5098076923076923,
   "PDF": 24.16673076923077,
   "review_wait": 0.0015987009627537322,
   "ci_fail_rate": 0.18636115630439615,
   "changes_per_deploy": 1.7547013522496133,
   "change_size": 82.17585051342174,
   "unfinished_share": 0.004604820670566227,
   "changes_per_week": 42.40461538461538,
   "escaped_per_change": 0.041206328346452284,
   "loc_per_deploy": 144.17636649623603
  },
  {
   "cap": 1.0,
   "g": 0.25,
   "a": 1.0,
   "DF": 27.227115384615384,
   "CLT": 4.751981610467826,
   "CFR": 0.020990512851117752,
   "FDRT": 1.519942162901513,
   "DRR": 0.014347930427722415,
   "FI": 0.5717307692307692,
   "PDF": 26.83615384615385,
   "review_wait": 0.0015987009627537322,
   "ci_fail_rate": 0.188419089980405,
   "changes_per_deploy": 1.5802084449881726,
   "change_size": 82.17585051342174,
   "unfinished_share": 0.004464878801695296,
   "changes_per_week": 42.4051923076923,
   "escaped_per_change": 0.04569225628519711,
   "loc_per_deploy": 129.83534397524255
  },
  {
   "cap": 1.0,
   "g": 0.5,
   "a": 0.0,
   "DF": 18.92173076923077,
   "CLT": 5.121605683851657,
   "CFR": 0.024607083438448717,
   "FDRT": 2.651504472585286,
   "DRR": 0.0201112025750921,
   "FI": 0.4657692307692307,
   "PDF": 18.54096153846154,
   "review_wait": 0.004168024259381452,
   "ci_fail_rate": 0.19488331312733576,
   "changes_per_deploy": 2.5779549724617827,
   "change_size": 85.08059233686052,
   "unfinished_share": 0.004374371572543313,
   "changes_per_week": 47.7973076923077,
   "escaped_per_change": 0.03383482051227189,
   "loc_per_deploy": 219.4139438891356
  },
  {
   "cap": 1.0,
   "g": 0.5,
   "a": 0.25,
   "DF": 20.937884615384615,
   "CLT": 4.963171766828349,
   "CFR": 0.02532536050001136,
   "FDRT": 2.3500068446658213,
   "DRR": 0.01945978047329206,
   "FI": 0.5305769230769231,
   "PDF": 20.53,
   "review_wait": 0.004168024259381452,
   "ci_fail_rate": 0.19697776120052313,
   "changes_per_deploy": 2.32774492494626,
   "change_size": 85.08059233686052,
   "unfinished_share": 0.004390699431625159,
   "changes_per_week": 47.78884615384615,
   "escaped_per_change": 0.037711637178083485,
   "loc_per_deploy": 198.09407251881004
  },
  {
   "cap": 1.0,
   "g": 0.5,
   "a": 0.5,
   "DF": 23.255384615384614,
   "CLT": 4.801335641186257,
   "CFR": 0.025699457192980342,
   "FDRT": 2.1232847402679322,
   "DRR": 0.01877330979374576,
   "FI": 0.5978846153846153,
   "PDF": 22.81846153846154,
   "review_wait": 0.004168024259381452,
   "ci_fail_rate": 0.19857470005019814,
   "changes_per_deploy": 2.0946873383158437,
   "change_size": 85.08059233686052,
   "unfinished_share": 0.0041182705846213455,
   "changes_per_week": 47.79673076923077,
   "escaped_per_change": 0.042155822731133163,
   "loc_per_deploy": 178.2581492604889
  },
  {
   "cap": 1.0,
   "g": 0.5,
   "a": 0.75,
   "DF": 26.007115384615386,
   "CLT": 4.640086825733377,
   "CFR": 0.02499768084319305,
   "FDRT": 1.8899855961942504,
   "DRR": 0.01835880643511179,
   "FI": 0.6501923076923077,
   "PDF": 25.52923076923077,
   "review_wait": 0.004168024259381452,
   "ci_fail_rate": 0.20092920794349955,
   "changes_per_deploy": 1.872165155960626,
   "change_size": 85.08059233686052,
   "unfinished_share": 0.004189986880943352,
   "changes_per_week": 47.79423076923077,
   "escaped_per_change": 0.046608008511302854,
   "loc_per_deploy": 159.3469496312901
  },
  {
   "cap": 1.0,
   "g": 0.5,
   "a": 1.0,
   "DF": 29.129423076923075,
   "CLT": 4.487001255931856,
   "CFR": 0.024715137486621273,
   "FDRT": 1.6441872159829145,
   "DRR": 0.01751449925251626,
   "FI": 0.72,
   "PDF": 28.61846153846154,
   "review_wait": 0.004168024259381452,
   "ci_fail_rate": 0.20310969983586027,
   "changes_per_deploy": 1.6700497931581675,
   "change_size": 85.08059233686052,
   "unfinished_share": 0.004045322876873816,
   "changes_per_week": 47.793846153846154,
   "escaped_per_change": 0.051978436436346,
   "loc_per_deploy": 142.12931314181975
  },
  {
   "cap": 1.0,
   "g": 0.75,
   "a": 0.0,
   "DF": 19.504807692307693,
   "CLT": 4.891122244321532,
   "CFR": 0.032419275635259794,
   "FDRT": 2.8179067088758694,
   "DRR": 0.025218038111676472,
   "FI": 0.6325,
   "PDF": 19.012500000000003,
   "review_wait": 0.011113399474680345,
   "ci_fail_rate": 0.21095986564308103,
   "changes_per_deploy": 2.870528765656516,
   "change_size": 88.10281748790419,
   "unfinished_share": 0.004113588791106987,
   "changes_per_week": 54.57557692307692,
   "escaped_per_change": 0.03925491034363878,
   "loc_per_deploy": 252.90481151360072
  },
  {
   "cap": 1.0,
   "g": 0.75,
   "a": 0.25,
   "DF": 21.67230769230769,
   "CLT": 4.729178702921928,
   "CFR": 0.03223379761725387,
   "FDRT": 2.514231080710243,
   "DRR": 0.02451086941947314,
   "FI": 0.6986538461538462,
   "PDF": 21.140576923076924,
   "review_wait": 0.011113399474680345,
   "ci_fail_rate": 0.21377996858033693,
   "changes_per_deploy": 2.581261375717158,
   "change_size": 88.10281748790419,
   "unfinished_share": 0.00408266856132657,
   "changes_per_week": 54.56865384615385,
   "escaped_per_change": 0.04344497751631632,
   "loc_per_deploy": 227.43302364343555
  },
  {
   "cap": 1.0,
   "g": 0.75,
   "a": 0.5,
   "DF": 24.314807692307692,
   "CLT": 4.568549339954521,
   "CFR": 0.031238511477462788,
   "FDRT": 2.244134143010183,
   "DRR": 0.023757932042402164,
   "FI": 0.7598076923076923,
   "PDF": 23.736538461538462,
   "review_wait": 0.011113399474680345,
   "ci_fail_rate": 0.21510032452549435,
   "changes_per_deploy": 2.299296955073664,
   "change_size": 88.10281748790419,
   "unfinished_share": 0.003875066323579879,
   "changes_per_week": 54.57711538461538,
   "escaped_per_change": 0.04844357825064496,
   "loc_per_deploy": 202.59313280934958
  },
  {
   "cap": 1.0,
   "g": 0.75,
   "a": 0.75,
   "DF": 27.440961538461536,
   "CLT": 4.4076812730916615,
   "CFR": 0.03061588508248038,
   "FDRT": 1.9830160269792503,
   "DRR": 0.022486405303921382,
   "FI": 0.8403846153846155,
   "PDF": 26.823269230769235,
   "review_wait": 0.011113399474680345,
   "ci_fail_rate": 0.21757209327928848,
   "changes_per_deploy": 2.0345918307545694,
   "change_size": 88.10281748790419,
   "unfinished_share": 0.0039268640274529995,
   "changes_per_week": 54.573461538461544,
   "escaped_per_change": 0.053394490158374296,
   "loc_per_deploy": 179.26633608677705
  },
  {
   "cap": 1.0,
   "g": 0.75,
   "a": 1.0,
   "DF": 31.20923076923077,
   "CLT": 4.248275063781892,
   "CFR": 0.03003691505398029,
   "FDRT": 1.7165906865250307,
   "DRR": 0.020797538615157256,
   "FI": 0.9375,
   "PDF": 30.559423076923075,
   "review_wait": 0.011113399474680345,
   "ci_fail_rate": 0.21975674554496927,
   "changes_per_deploy": 1.7857396470839635,
   "change_size": 88.10281748790419,
   "unfinished_share": 0.003818267769320635,
   "changes_per_week": 54.57115384615385,
   "escaped_per_change": 0.058743364115739174,
   "loc_per_deploy": 157.35420985013096
  },
  {
   "cap": 1.0,
   "g": 1.0,
   "a": 0.0,
   "DF": 20.048269230769233,
   "CLT": 4.695279827320071,
   "CFR": 0.03986245417632279,
   "FDRT": 2.9618722834076237,
   "DRR": 0.03232474647127355,
   "FI": 0.7994230769230769,
   "PDF": 19.399423076923078,
   "review_wait": 0.030217815927334878,
   "ci_fail_rate": 0.22672268146686045,
   "changes_per_deploy": 3.282018222839612,
   "change_size": 91.34439557632396,
   "unfinished_share": 0.0038172250781796356,
   "changes_per_week": 63.669423076923074,
   "escaped_per_change": 0.0433455120983775,
   "loc_per_deploy": 299.91209444774273
  },
  {
   "cap": 1.0,
   "g": 1.0,
   "a": 0.25,
   "DF": 22.47153846153846,
   "CLT": 4.536486306947634,
   "CFR": 0.039360927216637615,
   "FDRT": 2.6623998935017053,
   "DRR": 0.030848373555957157,
   "FI": 0.8848076923076924,
   "PDF": 21.77769230769231,
   "review_wait": 0.030217815927334878,
   "ci_fail_rate": 0.2289860616397587,
   "changes_per_deploy": 2.923394463782486,
   "change_size": 91.34439557632396,
   "unfinished_share": 0.0038116436132095348,
   "changes_per_week": 63.665,
   "escaped_per_change": 0.04873260160075156,
   "loc_per_deploy": 267.10910736986176
  },
  {
   "cap": 1.0,
   "g": 1.0,
   "a": 0.5,
   "DF": 25.424038461538462,
   "CLT": 4.372318567318085,
   "CFR": 0.039495938693851255,
   "FDRT": 2.3474779665332712,
   "DRR": 0.03057543880137516,
   "FI": 1.0044230769230769,
   "PDF": 24.646153846153847,
   "review_wait": 0.030217815927334878,
   "ci_fail_rate": 0.23102280431559613,
   "changes_per_deploy": 2.583694227251407,
   "change_size": 91.34439557632396,
   "unfinished_share": 0.0035613878628892844,
   "changes_per_week": 63.67807692307692,
   "escaped_per_change": 0.05479644183351344,
   "loc_per_deploy": 236.08845933913605
  },
  {
   "cap": 1.0,
   "g": 1.0,
   "a": 0.75,
   "DF": 28.969230769230773,
   "CLT": 4.21106368332144,
   "CFR": 0.037505864070130485,
   "FDRT": 2.053471279642569,
   "DRR": 0.02785039929083534,
   "FI": 1.0865384615384617,
   "PDF": 28.161538461538463,
   "review_wait": 0.030217815927334878,
   "ci_fail_rate": 0.23354675221768428,
   "changes_per_deploy": 2.2610273338423075,
   "change_size": 91.34439557632396,
   "unfinished_share": 0.0036330958323874517,
   "changes_per_week": 63.67307692307693,
   "escaped_per_change": 0.059419019419829994,
   "loc_per_deploy": 206.59995189619917
  },
  {
   "cap": 1.0,
   "g": 1.0,
   "a": 1.0,
   "DF": 33.41480769230769,
   "CLT": 4.053246778966021,
   "CFR": 0.03656699080406243,
   "FDRT": 1.7984774971793454,
   "DRR": 0.025489123908027177,
   "FI": 1.2221153846153847,
   "PDF": 32.5623076923077,
   "review_wait": 0.030217815927334878,
   "ci_fail_rate": 0.23640031757614322,
   "changes_per_deploy": 1.9554196221537152,
   "change_size": 91.34439557632396,
   "unfinished_share": 0.003506275403501895,
   "changes_per_week": 63.67192307692308,
   "escaped_per_change": 0.0660705115801214,
   "loc_per_deploy": 178.6793402468163
  }
 ],
 "TI_0_a0.0": [
  [
   0.0,
   0.0,
   0.0
  ],
  [
   0.25,
   -0.05314372596019118,
   0.1865749497855128
  ],
  [
   0.5,
   -0.09704139044203325,
   0.31093610072153166
  ],
  [
   0.75,
   -0.15699947998279243,
   0.4054237408225094
  ],
  [
   1.0,
   -0.7011318658964827,
   0.46939636852881583
  ]
 ],
 "TI_0_a0.75": [
  [
   0.0,
   0.3950437384286267,
   -0.4576858707775146
  ],
  [
   0.25,
   0.346564780781045,
   -0.19024310226194865
  ],
  [
   0.5,
   0.31176763598551177,
   0.0016064341253053255
  ],
  [
   0.75,
   0.24602803313895824,
   0.1655829614679751
  ],
  [
   1.0,
   -0.35449288691576575,
   0.296399982290251
  ]
 ],
 "TI_1_a0.0": [
  [
   0.0,
   0.0,
   0.0
  ],
  [
   0.25,
   -0.0017071565698117501,
   0.18762054155152663
  ],
  [
   0.5,
   -0.00072633459265987,
   0.3710057255104254
  ],
  [
   0.75,
   0.002704784685264879,
   0.6220064062391513
  ],
  [
   1.0,
   0.006432599229220552,
   0.849484033664685
  ]
 ],
 "TI_1_a0.75": [
  [
   0.0,
   0.23174658264615647,
   -0.020023663211519632
  ],
  [
   0.25,
   0.2414092725101796,
   0.14892748546033235
  ],
  [
   0.5,
   0.2516518642603443,
   0.3332962657087133
  ],
  [
   0.75,
   0.26924528338407416,
   0.5360650077594178
  ],
  [
   1.0,
   0.28904800039341944,
   0.7445223512223169
  ]
 ],
 "shapley": {
  "0|DF|speed": [
   15.376603840368121,
   14.909112025484497,
   15.814051853818258
  ],
  "0|DF|size": [
   15.73542164410228,
   15.269801345013706,
   16.238994336784348
  ],
  "0|DF|defect": [
   10.497655074772164,
   10.11595655251748,
   10.919277055127882
  ],
  "0|DF|tax": [
   0.3004158923989061,
   0.01848066542784532,
   0.5987877179010678
  ],
  "0|DF|detect": [
   1.5934873020086902,
   1.25510353066101,
   1.9822958145296834
  ],
  "0|DF|diag": [
   0.0005309264666908604,
   -0.011330855676485934,
   0.011195911866208247
  ],
  "0|DF|TOTAL": 43.504114680116814,
  "0|DF|EMPTY": 0.0,
  "0|CLT|speed": [
   -4.5791921683279995,
   -4.8268690884694205,
   -4.315215996819523
  ],
  "0|CLT|size": [
   7.765758275651034,
   7.499026667202704,
   8.054924097646225
  ],
  "0|CLT|defect": [
   0.7941422923645719,
   0.49350667762571426,
   1.0798709188274482
  ],
  "0|CLT|tax": [
   6.492171616769568,
   6.279409930070329,
   6.720884512598909
  ],
  "0|CLT|detect": [
   -0.2250968790316623,
   -0.3740283541993517,
   -0.05472819390963637
  ],
  "0|CLT|diag": [
   0.0,
   0.0,
   0.0
  ],
  "0|CLT|TOTAL": 10.247783137425488,
  "0|CLT|EMPTY": 0.0,
  "0|CFR|speed": [
   14.318984784689466,
   13.285625263065366,
   15.359822614745312
  ],
  "0|CFR|size": [
   12.589939341899864,
   11.733376676173748,
   13.513205825898602
  ],
  "0|CFR|defect": [
   7.6343239801375775,
   6.844950332495692,
   8.421658686071893
  ],
  "0|CFR|tax": [
   0.16219677139797137,
   -0.3726818372502653,
   0.7348202393762465
  ],
  "0|CFR|detect": [
   1.9120345825962497,
   1.0284984804439843,
   2.696708307124138
  ],
  "0|CFR|diag": [
   0.00033342357032258675,
   -0.012346776309621443,
   0.010749005042803263
  ],
  "0|CFR|TOTAL": 36.61781288429147,
  "0|CFR|EMPTY": 0.0,
  "0|FDRT|speed": [
   18.666284490663486,
   17.75824815794098,
   19.514843504534856
  ],
  "0|FDRT|size": [
   0.9987633308341574,
   0.0030707373763012528,
   2.0803692474098345
  ],
  "0|FDRT|defect": [
   -0.10062900896047847,
   -0.9160552301582735,
   0.8377931097279475
  ],
  "0|FDRT|tax": [
   0.18608015482175638,
   -0.5568691431492141,
   1.0213418797374154
  ],
  "0|FDRT|detect": [
   0.3386948409571318,
   -0.7719033878098491,
   1.4138158982063607
  ],
  "0|FDRT|diag": [
   26.73834562769672,
   26.384064502611757,
   27.119512754526678
  ],
  "0|FDRT|TOTAL": 46.827539436012785,
  "0|FDRT|EMPTY": 0.0,
  "0|DRR|speed": [
   23.967807135538944,
   23.18749556170511,
   24.71213714192985
  ],
  "0|DRR|size": [
   24.568300338033247,
   23.81138336351593,
   25.38013627530084
  ],
  "0|DRR|defect": [
   16.223628067081485,
   15.646343422478441,
   16.79619538137848
  ],
  "0|DRR|tax": [
   0.388347793049851,
   -0.041368398660770106,
   0.8340517467420184
  ],
  "0|DRR|detect": [
   2.705679246039103,
   2.1390163826759903,
   3.291638186271767
  ],
  "0|DRR|diag": [
   -0.0009243744690356753,
   -0.01634585032352213,
   0.0164002603402571
  ],
  "0|DRR|TOTAL": 67.85283820527363,
  "0|DRR|EMPTY": 0.0,
  "1|DF|speed": [
   9.222748079477833,
   9.090200463524507,
   9.34331499451279
  ],
  "1|DF|size": [
   0.13293839889100925,
   0.04143517515740024,
   0.23098249870038323
  ],
  "1|DF|defect": [
   0.29300597816669577,
   0.1830235949864162,
   0.4176012064633344
  ],
  "1|DF|tax": [
   -0.09539435684168064,
   -0.12810009097210945,
   -0.060157558626475614
  ],
  "1|DF|detect": [
   0.14701741465949747,
   0.08200710809795562,
   0.21847834719573778
  ],
  "1|DF|diag": [
   0.00012635014151245397,
   3.6100040431653336e-05,
   0.0002802265638535347
  ],
  "1|DF|TOTAL": 9.700441864494868,
  "1|DF|EMPTY": 0.0,
  "1|CLT|speed": [
   -18.967533632857062,
   -19.12934329476742,
   -18.780837529590872
  ],
  "1|CLT|size": [
   1.7664678545929073,
   1.6566415169154014,
   1.8604283930082777
  ],
  "1|CLT|defect": [
   1.1101533730236381,
   0.979722604930273,
   1.2450864312912642
  ],
  "1|CLT|tax": [
   3.1260119603205343,
   3.0776522585841977,
   3.1699372143567763
  ],
  "1|CLT|detect": [
   -0.12889419209683994,
   -0.17807819430611502,
   -0.0794343529158639
  ],
  "1|CLT|diag": [
   0.0,
   0.0,
   0.0
  ],
  "1|CLT|TOTAL": -13.093794637016808,
  "1|CLT|EMPTY": 0.0,
  "1|CFR|speed": [
   37.88103337477062,
   34.94890781890034,
   40.595518061855394
  ],
  "1|CFR|size": [
   14.98592540999134,
   13.036700187705815,
   17.44117198564213
  ],
  "1|CFR|defect": [
   31.19260052950961,
   28.012307633038223,
   33.863202315175435
  ],
  "1|CFR|tax": [
   -0.2882540292160345,
   -0.9293101154135921,
   0.2353112390701722
  ],
  "1|CFR|detect": [
   8.129322974377285,
   5.93332880783007,
   10.414968733311904
  ],
  "1|CFR|diag": [
   -0.00022100110121161444,
   -0.00043739745909027135,
   0.0
  ],
  "1|CFR|TOTAL": 91.90040725833164,
  "1|CFR|EMPTY": 0.0,
  "1|FDRT|speed": [
   3.3574298178447712,
   1.9413795631624775,
   4.980998886494825
  ],
  "1|FDRT|size": [
   0.09556119976153976,
   -1.3677750242756266,
   1.6252039540396124
  ],
  "1|FDRT|defect": [
   -1.0346498288362473,
   -2.5670035218666603,
   0.7859927008231479
  ],
  "1|FDRT|tax": [
   0.21566071645142812,
   -0.3106676402459123,
   0.818554628194029
  ],
  "1|FDRT|detect": [
   -0.6256814641416358,
   -1.9411388207400564,
   0.5962005393074252
  ],
  "1|FDRT|diag": [
   21.472716098687723,
   20.817360839219816,
   22.245453757871836
  ],
  "1|FDRT|TOTAL": 23.481036539767597,
  "1|FDRT|EMPTY": 0.0,
  "1|DRR|speed": [
   41.25477012306599,
   37.78148378958832,
   44.427657108785496
  ],
  "1|DRR|size": [
   18.70443160029814,
   16.223936019870845,
   20.98627889501828
  ],
  "1|DRR|defect": [
   33.98505632906683,
   31.24151387018407,
   36.9292415107358
  ],
  "1|DRR|tax": [
   0.2817321374051859,
   -0.5599311563736518,
   1.0090625013234529
  ],
  "1|DRR|detect": [
   8.736477184440428,
   6.145872406412503,
   10.997373403867595
  ],
  "1|DRR|diag": [
   0.009147080329093922,
   0.001286258602446959,
   0.01919980669613959
  ],
  "1|DRR|TOTAL": 102.97161445460571,
  "1|DRR|EMPTY": 0.0
 },
 "modshap": {
  "DF|cap_test": -0.3685256410256409,
  "DF|cap_review": 0.14801282051282041,
  "DF|cap_batch": -0.022019230769231207,
  "DF|cap_platform": 4.763301282051283,
  "DF|LOW": 2.0646153846153847,
  "DF|HIGH": 6.585384615384616,
  "CLT|cap_test": -0.02071530216723558,
  "CLT|cap_review": -1.4919021544810342,
  "CLT|cap_batch": -0.8293348850832124,
  "CLT|cap_platform": 1.9416295358350464,
  "CLT|LOW": -0.6794911013606437,
  "CLT|HIGH": -1.0798139072570798,
  "CFR|cap_test": 0.0073001460263740665,
  "CFR|cap_review": -0.00027804104782552905,
  "CFR|cap_batch": -0.01969287035589863,
  "CFR|cap_platform": -0.047499238189324125,
  "CFR|LOW": 0.07489460714454345,
  "CFR|HIGH": 0.014724603577869226,
  "FDRT|cap_test": -0.0716861547692503,
  "FDRT|cap_review": 0.03051201379230488,
  "FDRT|cap_batch": 0.09346439602116324,
  "FDRT|cap_platform": -0.4499806240397254,
  "FDRT|LOW": 0.3166173619612333,
  "FDRT|HIGH": -0.08107300703427424,
  "DRR|cap_test": 0.0028832252427591775,
  "DRR|cap_review": -0.00160872197234995,
  "DRR|cap_batch": -0.03240780416436175,
  "DRR|cap_platform": -0.06455886806835909,
  "DRR|LOW": 0.105551617760006,
  "DRR|HIGH": 0.009859448797694384,
  "FI|cap_test": -0.31689102564102567,
  "FI|cap_review": -0.0024038461538461453,
  "FI|cap_batch": -0.3330448717948718,
  "FI|cap_platform": 0.21618589743589736,
  "FI|LOW": 0.9015384615384616,
  "FI|HIGH": 0.4653846153846154
 },
 "robust": {
  "H1a_0": {
   "share": 97.83333333333334,
   "median": 29.429824561403517,
   "p10": 9.298245614035094,
   "p90": 52.684210526315795
  },
  "H1a_1": {
   "share": 79.16666666666666,
   "median": 5.609844372059358,
   "p10": -2.2077452044878876,
   "p90": 12.0883098081795
  },
  "H1b_0": {
   "share": 97.66666666666667,
   "median": 27.061403508771942,
   "p10": 7.342105263157898,
   "p90": 57.13157894736844
  },
  "H1b_1": {
   "share": 100.0,
   "median": 27.823018458197588,
   "p10": 14.68874411871155,
   "p90": 42.87368802026782
  },
  "H2a_0": {
   "share": 13.333333333333334,
   "median": 7.84346014402132,
   "p10": -0.6185210063620155,
   "p90": 66.38676752734072
  },
  "H2a_1": {
   "share": 57.333333333333336,
   "median": -2.742641908569815,
   "p10": -18.966703887246105,
   "p90": 11.572667039812185
  },
  "H2b_0": {
   "share": 100.0,
   "median": -19.699874743585546,
   "p10": -28.335886775938757,
   "p90": -11.088448834352029
  },
  "H2b_1": {
   "share": 100.0,
   "median": -7.15046123280162,
   "p10": -9.928812776686065,
   "p90": -4.314539291687815
  },
  "H3a_0": {
   "share": 97.5,
   "median": 30.577850482732728,
   "p10": 13.053771661652645,
   "p90": 39.78303621533437
  },
  "H3a_1": {
   "share": 97.33333333333334,
   "median": 62.47932794008979,
   "p10": 15.278780643572745,
   "p90": 124.78800319295875
  },
  "H3b_0": {
   "share": 99.0,
   "median": -28.517206797386777,
   "p10": -47.0454218481987,
   "p90": -11.28130343885963
  },
  "H3b_1": {
   "share": 49.666666666666664,
   "median": 0.6389015914468388,
   "p10": -40.5440849487719,
   "p90": 50.917363370084445
  },
  "H3c_0": {
   "share": 5.0,
   "median": 17.79182361071917,
   "p10": 4.070793121315138,
   "p90": 36.0482126636994
  },
  "H3c_1": {
   "share": 37.833333333333336,
   "median": 2.544101334207882,
   "p10": -9.735382792160099,
   "p90": 17.27603597515887
  },
  "H4a_0": {
   "share": 100.0,
   "median": -31.35665194798082,
   "p10": -41.59579907245184,
   "p90": -20.20103189565158
  },
  "H4a_1": {
   "share": 100.0,
   "median": -29.90370333002806,
   "p10": -38.816431900441884,
   "p90": -18.7868731359233
  },
  "H4b_0": {
   "share": 98.83333333333333,
   "median": 33.75823171129354,
   "p10": 9.765469476984984,
   "p90": 60.951295236725095
  },
  "H4b_1": {
   "share": 94.0,
   "median": 20.60604906166772,
   "p10": 3.4947537078390156,
   "p90": 39.67331769673047
  },
  "H5_0": {
   "share": 97.83333333333334,
   "median": 49.40324245453229,
   "p10": 18.464483798069914,
   "p90": 74.86848783499612
  },
  "H5_1": {
   "share": 96.5,
   "median": 70.35298256473064,
   "p10": 15.039423902173631,
   "p90": 152.99026856400653
  },
  "FIagc_0": {
   "share": 97.66666666666667,
   "median": 68.44106463878327,
   "p10": 23.95437262357416,
   "p90": 111.06463878326998
  },
  "FIagc_1": {
   "share": 96.66666666666667,
   "median": 72.02380952380952,
   "p10": 16.66666666666665,
   "p90": 146.42857142857144
  },
  "FIagt_0": {
   "share": 68.66666666666667,
   "median": -7.984790874524728,
   "p10": -29.695817490494292,
   "p90": 11.026615969581746
  },
  "FIagt_1": {
   "share": 24.5,
   "median": 28.57142857142856,
   "p10": -22.619047619047628,
   "p90": 91.6666666666667
  }
 },
 "src": {
  "0|AGC_CLT": {
   "src": {
    "agc_speedup": 0.3717922676187761,
    "agc_size": 0.2858449515449739,
    "agc_defect": -0.04281624080757076,
    "agc_review_tax": 0.2706910465431343,
    "agc_review_detect": -0.0028724287549595044,
    "agc_diag": -0.013434293243258184,
    "agt_test": 0.029994065122977455,
    "agt_mask": 0.013102662785149332,
    "agt_pipeline": -0.05934867427150223,
    "agt_ops": -0.0137403325132538,
    "agt_rollback": -0.03426893386186263,
    "agt_cifix_speed": -0.004257086891347109
   },
   "r2": 0.30751539138807316
  },
  "0|AGC_CFR": {
   "src": {
    "agc_speedup": 0.6253038667085429,
    "agc_size": 0.44089276737355726,
    "agc_defect": 0.4293870680277902,
    "agc_review_tax": 0.025878932604037196,
    "agc_review_detect": -0.059906533607622735,
    "agc_diag": 0.031076069812238954,
    "agt_test": -0.041283796416900095,
    "agt_mask": -0.0065613580603111985,
    "agt_pipeline": 0.020665765659144856,
    "agt_ops": -0.00831946804585043,
    "agt_rollback": 0.017303910131734893,
    "agt_cifix_speed": -0.0041447568580867036
   },
   "r2": 0.800538928812321
  },
  "0|AGC_FDRT": {
   "src": {
    "agc_speedup": 0.5642258216802949,
    "agc_size": -0.052499323007947386,
    "agc_defect": -0.02305184691028049,
    "agc_review_tax": -0.037630851752439104,
    "agc_review_detect": -0.005891107786688089,
    "agc_diag": 0.8020764316256498,
    "agt_test": -0.003338408974763733,
    "agt_mask": 0.02790382121105175,
    "agt_pipeline": 0.0049500050824773986,
    "agt_ops": -0.02293485231313585,
    "agt_rollback": -0.01045553732451953,
    "agt_cifix_speed": -0.013014434570674197
   },
   "r2": 0.9182303085736022
  },
  "0|AGT_CLT": {
   "src": {
    "agc_speedup": 0.0015639224259269002,
    "agc_size": 0.0023522366601896614,
    "agc_defect": -0.002488130282790173,
    "agc_review_tax": 0.0006989928173770621,
    "agc_review_detect": 0.0010296419782476957,
    "agc_diag": 0.003767319994657587,
    "agt_test": 0.015271087960222808,
    "agt_mask": 0.0006987840968089041,
    "agt_pipeline": -0.9986597239154521,
    "agt_ops": 0.00046916787007955787,
    "agt_rollback": -0.0005416673254062982,
    "agt_cifix_speed": -0.016028660426661272
   },
   "r2": 0.9970935364316911
  },
  "0|AGT_CFR": {
   "src": {
    "agc_speedup": -0.007821563404249665,
    "agc_size": -0.015358173119091854,
    "agc_defect": 0.0060784866672975914,
    "agc_review_tax": -0.01458361076980158,
    "agc_review_detect": 0.00545012242533811,
    "agc_diag": -0.011469525493108083,
    "agt_test": -0.5465467258573017,
    "agt_mask": 0.43178341070165,
    "agt_pipeline": -0.6322028732547837,
    "agt_ops": -0.014430923158758595,
    "agt_rollback": 0.035466576122594705,
    "agt_cifix_speed": 0.0005014230754797283
   },
   "r2": 0.9354599529580541
  },
  "0|AGT_FDRT": {
   "src": {
    "agc_speedup": 0.01155826290031427,
    "agc_size": -0.004923970988615257,
    "agc_defect": 0.0013899925233750363,
    "agc_review_tax": -0.015729988275298253,
    "agc_review_detect": -0.0014852318198547041,
    "agc_diag": -0.008150611930107477,
    "agt_test": 0.067550232172297,
    "agt_mask": -0.08660251309622823,
    "agt_pipeline": -0.3629503888134918,
    "agt_ops": -0.8514470930379652,
    "agt_rollback": -0.2267265943836758,
    "agt_cifix_speed": -0.01431993379848861
   },
   "r2": 0.8840997033948176
  },
  "1|AGC_CLT": {
   "src": {
    "agc_speedup": -0.9863077825781383,
    "agc_size": 0.09848507272069593,
    "agc_defect": 0.09666208290733656,
    "agc_review_tax": 0.16798167056263189,
    "agc_review_detect": 0.010377913829885302,
    "agc_diag": 0.001211563106062405,
    "agt_test": 0.002049068455574273,
    "agt_mask": -9.804356231880413e-05,
    "agt_pipeline": -0.0009282728891771143,
    "agt_ops": -2.7738836908610594e-05,
    "agt_rollback": -0.0011260756437353363,
    "agt_cifix_speed": -0.0012182289846344085
   },
   "r2": 0.9986889825455393
  },
  "1|AGC_CFR": {
   "src": {
    "agc_speedup": 0.6059425911810382,
    "agc_size": 0.23350376232217415,
    "agc_defect": 0.6852148830708484,
    "agc_review_tax": 0.007984118902894216,
    "agc_review_detect": -0.12426690293354287,
    "agc_diag": -0.01324572244703681,
    "agt_test": 0.009021785896502004,
    "agt_mask": 0.010248885317988274,
    "agt_pipeline": -0.010237568507750587,
    "agt_ops": 0.009130098255638848,
    "agt_rollback": -0.010112775479601144,
    "agt_cifix_speed": -0.006474440281616034
   },
   "r2": 0.9235203111104187
  },
  "1|AGC_FDRT": {
   "src": {
    "agc_speedup": 0.21437231361336873,
    "agc_size": 0.04163990744709165,
    "agc_defect": 0.008506080563926578,
    "agc_review_tax": 0.01827499507497621,
    "agc_review_detect": 0.0558208770035017,
    "agc_diag": 0.8581646022412199,
    "agt_test": -0.007762911973579349,
    "agt_mask": -0.024271533212632472,
    "agt_pipeline": -0.016777671071111586,
    "agt_ops": -0.027114217987006528,
    "agt_rollback": 0.0172346095893174,
    "agt_cifix_speed": -0.06439539674923919
   },
   "r2": 0.7721685771088984
  },
  "1|AGT_CLT": {
   "src": {
    "agc_speedup": -0.0023778586208728636,
    "agc_size": 0.00514223769785344,
    "agc_defect": 0.0008611868447395374,
    "agc_review_tax": 0.0020767636595352464,
    "agc_review_detect": 0.008775823767089751,
    "agc_diag": 0.0071042548253904296,
    "agt_test": 0.01952701340669248,
    "agt_mask": -0.0006017728724011164,
    "agt_pipeline": -0.9876252822443302,
    "agt_ops": 0.003515319529258771,
    "agt_rollback": 0.000624805274536297,
    "agt_cifix_speed": -0.11273488102897758
   },
   "r2": 0.9910287786095916
  },
  "1|AGT_CFR": {
   "src": {
    "agc_speedup": 0.013781896962903717,
    "agc_size": -0.0005249751949993687,
    "agc_defect": -0.0026651564560807185,
    "agc_review_tax": 0.0020871531245420538,
    "agc_review_detect": 0.004449996796430839,
    "agc_diag": -0.0033132447627289884,
    "agt_test": -0.2947830009838024,
    "agt_mask": 0.8976730570317327,
    "agt_pipeline": -0.24200513116236996,
    "agt_ops": -0.0004586812921973301,
    "agt_rollback": -0.014264800955433508,
    "agt_cifix_speed": 0.002795960109281387
   },
   "r2": 0.9716477826093521
  },
  "1|AGT_FDRT": {
   "src": {
    "agc_speedup": 0.01403303987603377,
    "agc_size": -0.011788330710294762,
    "agc_defect": 0.042184879038458606,
    "agc_review_tax": -0.02466461239358444,
    "agc_review_detect": -0.02180741851244381,
    "agc_diag": 0.02973718654479228,
    "agt_test": 0.016856696229039098,
    "agt_mask": -0.20286965785476724,
    "agt_pipeline": -0.11410835356570168,
    "agt_ops": -0.8585132490422007,
    "agt_rollback": -0.20618192071624972,
    "agt_cifix_speed": -0.009507156789183053
   },
   "r2": 0.7941073133719556
  }
 },
 "panel_n": 5000,
 "panel_never": 1510,
 "estimators": {
  "CFR": {
   "truth": 0.041422942890083116,
   "naive": 0.04534306528925367,
   "twfe": 0.03815771206106056,
   "cs": 0.04332244865953636,
   "cs_lo": 0.04070691274346719,
   "cs_hi": 0.04631802623506935,
   "naive_lo": 0.043965566021011745,
   "naive_hi": 0.04672463467349343,
   "twfe_lo": 0.03650204499621069,
   "twfe_hi": 0.03954486959742441
  },
  "lDF": {
   "truth": 0.1940200598539548,
   "naive": 0.1967564030240639,
   "twfe": 0.16387715277254478,
   "cs": 0.19369051675071605,
   "cs_lo": 0.18944770587936346,
   "cs_hi": 0.19837688676092471,
   "naive_lo": 0.19384069711503174,
   "naive_hi": 0.1996228333995588,
   "twfe_lo": 0.1604027412823693,
   "twfe_hi": 0.16656342375416502
  }
 },
 "truth_CFR_low": 0.055727585737213294,
 "cs_CFR_low": 0.059676874719014804,
 "truth_CFR_high": 0.027809136316889898,
 "cs_CFR_high": 0.027690230918843074,
 "truth_lDF_low": 0.2122456869996526,
 "cs_lDF_low": 0.21255141211544684,
 "truth_lDF_high": 0.17667463115026316,
 "cs_lDF_high": 0.17570367704206283,
 "es_CFR_Low": {
  "est": {
   "-3": -0.0779821002983918,
   "-2": 0.10081672627723205,
   "-1": -0.1621054708876541,
   "0": 2.933917984499786,
   "1": 5.46413591070169,
   "2": 6.655355869194142,
   "3": 6.46774024355119,
   "4": 6.675746245220919,
   "5": 6.5251163920836825,
   "6": 6.8691027709084
  },
  "truth": {
   "-3": 0.0,
   "-2": 0.0,
   "-1": 0.0,
   "0": 2.5608327517663043,
   "1": 5.05771241365965,
   "2": 5.91838171952497,
   "3": 6.436757453996172,
   "4": 6.069503814773544,
   "5": 6.177042850999966,
   "6": 6.580709115598219
  },
  "lo": {
   "-3": -0.6611766155168443,
   "-2": -0.49884714047706386,
   "-1": -0.757372775806631,
   "0": 2.4201254656261684,
   "1": 4.905960626998598,
   "2": 6.0898926190015645,
   "3": 5.914367552412506,
   "4": 6.139660788638668,
   "5": 5.614719629498265,
   "6": 6.138953224072281
  },
  "hi": {
   "-3": 0.5896937158249533,
   "-2": 0.692341509622616,
   "-1": 0.5626348782804255,
   "0": 3.4871246052552776,
   "1": 5.9591824001068545,
   "2": 7.253084690803285,
   "3": 7.034203799133014,
   "4": 7.347604692985689,
   "5": 7.14936574412964,
   "6": 7.670729772177872
  }
 },
 "es_CFR_Hig": {
  "est": {
   "-3": -0.3209116262582417,
   "-2": 0.07031581154222935,
   "-1": 0.028106425174331238,
   "0": 0.9677625745271099,
   "1": 2.8778505341751606,
   "2": 3.1725840587716303,
   "3": 3.280176440426081,
   "4": 2.95856441024856,
   "5": 3.0400992271781315,
   "6": 3.1490373889967374
  },
  "truth": {
   "-3": 0.0,
   "-2": 0.0,
   "-1": 0.0,
   "0": 1.0778234240199942,
   "1": 2.769676927319615,
   "2": 3.1493143050921093,
   "3": 3.3256043779374544,
   "4": 3.073621414687503,
   "5": 2.9219443102691587,
   "6": 3.1307101421770547
  },
  "lo": {
   "-3": -0.6224882468185142,
   "-2": -0.18792839012518645,
   "-1": -0.21378446433310305,
   "0": 0.6539504946217145,
   "1": 2.6373116747508805,
   "2": 2.814478290610235,
   "3": 2.9683070183718323,
   "4": 2.6305628123111666,
   "5": 2.6305276909947035,
   "6": 2.761507236035117
  },
  "hi": {
   "-3": -0.0511097289188804,
   "-2": 0.3618988549000332,
   "-1": 0.36439465686488604,
   "0": 1.3211557964681566,
   "1": 3.171161286503165,
   "2": 3.4760260628911652,
   "3": 3.615875883753964,
   "4": 3.3472366736864276,
   "5": 3.4502807140844456,
   "6": 3.606247142690269
  }
 },
 "es_lDF_Low": {
  "est": {
   "-3": 0.005119724471553618,
   "-2": 0.0013266021817698614,
   "-1": -0.002819779339578305,
   "0": 0.0634012766576128,
   "1": 0.17645334899569487,
   "2": 0.2247854334439964,
   "3": 0.25012598393032087,
   "4": 0.2551567987061031,
   "5": 0.25680310135017415,
   "6": 0.2566034797612195
  },
  "truth": {
   "-3": 0.0,
   "-2": 0.0,
   "-1": 0.0,
   "0": 0.06565889929516182,
   "1": 0.17694818804966483,
   "2": 0.22609896872319474,
   "3": 0.24718442341093938,
   "4": 0.2608605946252768,
   "5": 0.2498348390817573,
   "6": 0.2570325095185789
  },
  "lo": {
   "-3": -0.0017058449431114901,
   "-2": -0.006422480892020374,
   "-1": -0.009253536644742984,
   "0": 0.05522337983920583,
   "1": 0.16996192681726371,
   "2": 0.21665281795456448,
   "3": 0.24234698602774124,
   "4": 0.24505117567667925,
   "5": 0.246273199805331,
   "6": 0.24715558850303576
  },
  "hi": {
   "-3": 0.012416217326338422,
   "-2": 0.008588652059304674,
   "-1": 0.006999427598823018,
   "0": 0.07037064254587357,
   "1": 0.18436432281409595,
   "2": 0.2337742169315757,
   "3": 0.2589876296171072,
   "4": 0.2633151862824786,
   "5": 0.26716176302851086,
   "6": 0.2677745166456848
  }
 },
 "es_lDF_Hig": {
  "est": {
   "-3": 0.0010126859486773215,
   "-2": -0.002300250262752313,
   "-1": -9.200181206513516e-05,
   "0": 0.06351242666354516,
   "1": 0.15279768718490455,
   "2": 0.18946102291458364,
   "3": 0.2029027339528852,
   "4": 0.20819346724908833,
   "5": 0.204194979936568,
   "6": 0.2071021815992398
  },
  "truth": {
   "-3": 0.0,
   "-2": 0.0,
   "-1": 0.0,
   "0": 0.06464320471327441,
   "1": 0.1536061167421497,
   "2": 0.18941393171404805,
   "3": 0.20488585190659295,
   "4": 0.2073437674599205,
   "5": 0.20488419058415352,
   "6": 0.20870000016868484
  },
  "lo": {
   "-3": -0.003040951867895448,
   "-2": -0.0061142396466374056,
   "-1": -0.004195005559930129,
   "0": 0.059185505614018655,
   "1": 0.14803501842351055,
   "2": 0.18340038547096965,
   "3": 0.197814159968751,
   "4": 0.20159538041781552,
   "5": 0.1958187649118239,
   "6": 0.19951551590147448
  },
  "hi": {
   "-3": 0.003747452493805264,
   "-2": 0.0015716824787452553,
   "-1": 0.003374216788471806,
   "0": 0.06816507854805641,
   "1": 0.1577465817083825,
   "2": 0.1949128224657816,
   "3": 0.20908843121747792,
   "4": 0.2146355601005708,
   "5": 0.21094108390637303,
   "6": 0.21303929217968856
  }
 },
 "power": {
  "12": {
   "CFR": 0.39666666666666667,
   "lDF": 0.9766666666666667,
   "mod": 0.16666666666666666,
   "cov_CFR": 0.94,
   "cov_lDF": 0.9433333333333334
  },
  "24": {
   "CFR": 0.5366666666666666,
   "lDF": 1.0,
   "mod": 0.20666666666666667,
   "cov_CFR": 0.95,
   "cov_lDF": 0.9633333333333334
  },
  "48": {
   "CFR": 0.8933333333333333,
   "lDF": 1.0,
   "mod": 0.17666666666666667,
   "cov_CFR": 0.9433333333333334,
   "cov_lDF": 0.9566666666666667
  },
  "96": {
   "CFR": 0.99,
   "lDF": 1.0,
   "mod": 0.3466666666666667,
   "cov_CFR": 0.9633333333333334,
   "cov_lDF": 0.9666666666666667
  },
  "192": {
   "CFR": 1.0,
   "lDF": 1.0,
   "mod": 0.6066666666666667,
   "cov_CFR": 0.9566666666666667,
   "cov_lDF": 0.9566666666666667
  },
  "384": {
   "CFR": 1.0,
   "lDF": 1.0,
   "mod": 0.91,
   "cov_CFR": 0.9333333333333333,
   "cov_lDF": 0.9966666666666667
  }
 },
 "E6": {
  "0_0.0_0.0": {
   "DF": 3.6288461538461543,
   "PDF": 2.5,
   "CLT": 15.740052277026486,
   "CFR": 0.23451315048212037,
   "FDRT": 8.922223722614486,
   "DRR": 0.31008928923017437,
   "FI": 0.8513461538461539,
   "changes_per_week": 26.78115384615385
  },
  "0_0.0_0.75": {
   "DF": 4.845769230769231,
   "PDF": 3.999230769230769,
   "CLT": 12.335406462509384,
   "CFR": 0.1672486249283125,
   "FDRT": 5.567578180877775,
   "DRR": 0.17408065599865252,
   "FI": 0.8107692307692308,
   "changes_per_week": 26.779615384615386
  },
  "0_0.75_0.0": {
   "DF": 4.515192307692308,
   "PDF": 2.5,
   "CLT": 15.345787746526097,
   "CFR": 0.29592041541250813,
   "FDRT": 11.254842362736191,
   "DRR": 0.44534003947843254,
   "FI": 1.3363461538461539,
   "changes_per_week": 26.638653846153847
  },
  "0_0.75_0.75": {
   "DF": 5.568653846153847,
   "PDF": 3.998269230769231,
   "CLT": 11.933712902349855,
   "CFR": 0.24387857889432898,
   "FDRT": 6.766984655477615,
   "DRR": 0.2812705508552176,
   "FI": 1.3586538461538462,
   "changes_per_week": 26.65269230769231
  },
  "1_0.0_0.0": {
   "DF": 17.762884615384614,
   "PDF": 17.525384615384617,
   "CLT": 5.6419289485652175,
   "CFR": 0.017640750866845772,
   "FDRT": 2.270177765201637,
   "DRR": 0.013357636999276922,
   "FI": 0.31346153846153846,
   "changes_per_week": 38.14961538461539
  },
  "1_0.0_0.75": {
   "DF": 23.32730769230769,
   "PDF": 23.024230769230773,
   "CLT": 5.1850669375032306,
   "CFR": 0.0174440540974554,
   "FDRT": 1.6192425086543627,
   "DRR": 0.012977975382950806,
   "FI": 0.4071153846153846,
   "changes_per_week": 38.151538461538465
  },
  "1_0.75_0.0": {
   "DF": 17.858076923076922,
   "PDF": 17.50076923076923,
   "CLT": 4.880207853260827,
   "CFR": 0.02482856893112089,
   "FDRT": 2.7299439913479677,
   "DRR": 0.019981773763988197,
   "FI": 0.4436538461538461,
   "changes_per_week": 38.18519230769231
  },
  "1_0.75_0.75": {
   "DF": 23.426923076923075,
   "PDF": 22.994038461538462,
   "CLT": 4.39950261445084,
   "CFR": 0.02565831764167616,
   "FDRT": 1.9344472237594537,
   "DRR": 0.018455845238303903,
   "FI": 0.6013461538461539,
   "changes_per_week": 38.18711538461539
  }
 }
}

==> anc/results/tab_fixed_demand.tex <==
\multicolumn{9}{@{}l}{\textit{Low capability team}}\\
\quad Baseline & 26.8 & 3.6 & 2.5 & 15.7 & 23.5 & 8.9 & 31.0 & 0.85 \\
\quad AGC only & 26.6 & 4.5 & 2.5 & 15.3 & 29.6 & 11.3 & 44.5 & 1.34 \\
\quad AGT only & 26.8 & 4.8 & 4.0 & 12.3 & 16.7 & 5.6 & 17.4 & 0.81 \\
\quad AGC + AGT & 26.7 & 5.6 & 4.0 & 11.9 & 24.4 & 6.8 & 28.1 & 1.36 \\
\addlinespace
\multicolumn{9}{@{}l}{\textit{High capability team}}\\
\quad Baseline & 38.1 & 17.8 & 17.5 & 5.6 & 1.8 & 2.3 & 1.3 & 0.31 \\
\quad AGC only & 38.2 & 17.9 & 17.5 & 4.9 & 2.5 & 2.7 & 2.0 & 0.44 \\
\quad AGT only & 38.2 & 23.3 & 23.0 & 5.2 & 1.7 & 1.6 & 1.3 & 0.41 \\
\quad AGC + AGT & 38.2 & 23.4 & 23.0 & 4.4 & 2.6 & 1.9 & 1.8 & 0.60 \\


==> anc/results/tab_levels.tex <==
\multicolumn{8}{@{}l}{\textit{Low capability team}}\\
\quad Baseline & 3.6 \scriptsize[3.6, 3.7] & 2.5 \scriptsize[2.5, 2.5] & 15.7 \scriptsize[15.7, 15.8] & 23.5 \scriptsize[22.9, 24.0] & 8.9 \scriptsize[8.7, 9.1] & 31.0 \scriptsize[30.5, 31.5] & 0.85 \scriptsize[0.83, 0.87] \\
\quad AGC only & 5.2 \scriptsize[5.2, 5.3] & 2.5 \scriptsize[2.5, 2.5] & 17.4 \scriptsize[17.3, 17.5] & 31.4 \scriptsize[31.0, 31.8] & 12.9 \scriptsize[12.7, 13.2] & 52.2 \scriptsize[51.7, 52.6] & 1.64 \scriptsize[1.62, 1.66] \\
\quad AGT only & 4.8 \scriptsize[4.8, 4.9] & 4.0 \scriptsize[4.0, 4.0] & 12.3 \scriptsize[12.3, 12.4] & 16.7 \scriptsize[16.3, 17.2] & 5.6 \scriptsize[5.4, 5.7] & 17.4 \scriptsize[16.9, 17.8] & 0.81 \scriptsize[0.79, 0.83] \\
\quad AGC + AGT & 6.2 \scriptsize[6.1, 6.2] & 4.0 \scriptsize[4.0, 4.0] & 13.9 \scriptsize[13.8, 14.0] & 28.9 \scriptsize[28.4, 29.3] & 7.7 \scriptsize[7.6, 7.9] & 35.1 \scriptsize[34.7, 35.5] & 1.78 \scriptsize[1.75, 1.81] \\
\addlinespace
\multicolumn{8}{@{}l}{\textit{High capability team}}\\
\quad Baseline & 17.8 \scriptsize[17.7, 17.8] & 17.5 \scriptsize[17.5, 17.6] & 5.6 \scriptsize[5.6, 5.7] & 1.8 \scriptsize[1.7, 1.8] & 2.3 \scriptsize[2.2, 2.4] & 1.3 \scriptsize[1.3, 1.4] & 0.31 \scriptsize[0.30, 0.33] \\
\quad AGC only & 19.5 \scriptsize[19.5, 19.5] & 19.0 \scriptsize[19.0, 19.0] & 4.9 \scriptsize[4.9, 4.9] & 3.2 \scriptsize[3.1, 3.4] & 2.8 \scriptsize[2.7, 2.9] & 2.5 \scriptsize[2.4, 2.6] & 0.63 \scriptsize[0.61, 0.65] \\
\quad AGT only & 23.3 \scriptsize[23.3, 23.4] & 23.0 \scriptsize[23.0, 23.1] & 5.2 \scriptsize[5.2, 5.2] & 1.7 \scriptsize[1.7, 1.8] & 1.6 \scriptsize[1.6, 1.7] & 1.3 \scriptsize[1.2, 1.4] & 0.41 \scriptsize[0.39, 0.42] \\
\quad AGC + AGT & 27.4 \scriptsize[27.4, 27.5] & 26.8 \scriptsize[26.8, 26.9] & 4.4 \scriptsize[4.4, 4.4] & 3.1 \scriptsize[3.0, 3.1] & 2.0 \scriptsize[1.9, 2.0] & 2.2 \scriptsize[2.2, 2.3] & 0.84 \scriptsize[0.82, 0.86] \\


==> anc/results/tab_moderators.tex <==
AI effect, all moderators low & +2.06 & -0.7 & +7.5 & +0.32 & +10.6 & +0.90 \\
\midrule
\quad Test automation & -0.37 & -0.0 & +0.7 & -0.07 & +0.3 & -0.32 \\
\quad Review capacity & +0.15 & -1.5 & -0.0 & +0.03 & -0.2 & -0.00 \\
\quad Small batches & -0.02 & -0.8 & -2.0 & +0.09 & -3.2 & -0.33 \\
\quad Platform \& observability & +4.76 & +1.9 & -4.7 & -0.45 & -6.5 & +0.22 \\
\midrule
AI effect, all moderators high & +6.59 & -1.1 & +1.5 & -0.08 & +1.0 & +0.47 \\


==> anc/results/tab_regression.tex <==
\multicolumn{11}{l}{\textit{AGC share $g$}}\\
\quad Low capability & +0.49 & \scriptsize[+0.48, +0.50] & +0.12 & \scriptsize[+0.11, +0.13] & +0.38 & \scriptsize[+0.35, +0.41] & +0.49 & \scriptsize[+0.46, +0.52] & +0.69 & \scriptsize[+0.67, +0.71] \\
\quad High capability & +0.12 & \scriptsize[+0.12, +0.12] & -0.19 & \scriptsize[-0.19, -0.19] & +0.83 & \scriptsize[+0.77, +0.89] & +0.32 & \scriptsize[+0.27, +0.36] & +0.91 & \scriptsize[+0.83, +0.99] \\
\addlinespace
\multicolumn{11}{l}{\textit{AGT intensity $a$}}\\
\quad Low capability & +0.39 & \scriptsize[+0.37, +0.40] & -0.33 & \scriptsize[-0.34, -0.32] & -0.45 & \scriptsize[-0.49, -0.42] & -0.63 & \scriptsize[-0.66, -0.59] & -0.76 & \scriptsize[-0.79, -0.73] \\
\quad High capability & +0.36 & \scriptsize[+0.36, +0.36] & -0.11 & \scriptsize[-0.12, -0.11] & +0.02$^{\dagger}$ & \scriptsize[-0.04, +0.08] & -0.43 & \scriptsize[-0.47, -0.38] & -0.02$^{\dagger}$ & \scriptsize[-0.11, +0.07] \\
\addlinespace
\multicolumn{11}{l}{\textit{$g \times a$}}\\
\quad Low capability & -0.23 & \scriptsize[-0.25, -0.20] & +0.03 & \scriptsize[+0.01, +0.05] & +0.47 & \scriptsize[+0.40, +0.53] & -0.09 & \scriptsize[-0.15, -0.02] & +0.31 & \scriptsize[+0.25, +0.37] \\
\quad High capability & +0.13 & \scriptsize[+0.12, +0.13] & -0.03 & \scriptsize[-0.04, -0.03] & -0.09$^{\dagger}$ & \scriptsize[-0.21, +0.03] & -0.04$^{\dagger}$ & \scriptsize[-0.13, +0.05] & -0.18 & \scriptsize[-0.34, -0.02] \\


==> anc/results/tab_verification.tex <==
0.00 & 0.37 & 0.89 & 1.11 & 0.11 & 0.17 & -33 \\
0.25 & 0.48 & 0.93 & 1.23 & 0.31 & 0.42 & -25 \\
0.50 & 0.62 & 0.92 & 1.24 & 0.79 & 1.01 & -22 \\
0.75 & 0.81 & 0.88 & 1.18 & 2.72 & 3.23 & -16 \\
0.90 & 0.94 & 0.91 & 1.13 & 10.74 & 13.91 & -23 \\


==> anc/results/verification.json <==
{
 "V1_g0_invariant": true,
 "V1_a0_invariant": true,
 "V2": {
  "0_DF": {
   "diff": 0.0,
   "lo": 0.0,
   "hi": 0.0,
   "rel": 0.0
  },
  "0_CLT": {
   "diff": 0.0,
   "lo": 0.0,
   "hi": 0.0,
   "rel": 0.0
  },
  "0_CFR": {
   "diff": 0.0,
   "lo": 0.0,
   "hi": 0.0,
   "rel": 0.0
  },
  "0_FDRT": {
   "diff": 0.0,
   "lo": 0.0,
   "hi": 0.0,
   "rel": 0.0
  },
  "0_DRR": {
   "diff": 0.0,
   "lo": 0.0,
   "hi": 0.0,
   "rel": 0.0
  },
  "1_DF": {
   "diff": 0.0,
   "lo": 0.0,
   "hi": 0.0,
   "rel": 0.0
  },
  "1_CLT": {
   "diff": 0.0,
   "lo": 0.0,
   "hi": 0.0,
   "rel": 0.0
  },
  "1_CFR": {
   "diff": 0.0,
   "lo": 0.0,
   "hi": 0.0,
   "rel": 0.0
  },
  "1_FDRT": {
   "diff": 0.0,
   "lo": 0.0,
   "hi": 0.0,
   "rel": 0.0
  },
  "1_DRR": {
   "diff": 0.0,
   "lo": 0.0,
   "hi": 0.0,
   "rel": 0.0
  }
 },
 "V3": [
  {
   "g": 0.0,
   "rho": 0.36533650090727143,
   "wq_sim": 0.11346610721791665,
   "wq_ac": 0.1685921992388736,
   "cs2": 1.1101525798913707,
   "ca2": 0.8907923120621868
  },
  {
   "g": 0.25,
   "rho": 0.47991156495706494,
   "wq_sim": 0.3116635791386737,
   "wq_ac": 0.4176388413659932,
   "cs2": 1.225077871031852,
   "ca2": 0.9331365834906957
  },
  {
   "g": 0.5,
   "rho": 0.6210045165642606,
   "wq_sim": 0.7901583362728684,
   "wq_ac": 1.00729395524391,
   "cs2": 1.2355124140508205,
   "ca2": 0.9155940850693784
  },
  {
   "g": 0.75,
   "rho": 0.8054786117948116,
   "wq_sim": 2.7181185548171256,
   "wq_ac": 3.225134830200033,
   "cs2": 1.1823598887112432,
   "ca2": 0.8849068387045591
  },
  {
   "g": 0.9,
   "rho": 0.9396177769118534,
   "wq_sim": 10.735584098609724,
   "wq_ac": 13.913191050917389,
   "cs2": 1.1325051794019396,
   "ca2": 0.9125650327917277
  }
 ],
 "V4_adopters": 3490,
 "V4_identical_pre": 3490
}

==> anc/run_all.sh <==
#!/bin/sh
# Reproduce all results, tables and figures (about 25 min on 2 CPU cores).
cd "$(dirname "$0")/code"
mkdir -p ../results ../figures
python3 experiments.py E1 E2 E3 E4 E5 E6 > ../results/run.log 2>&1
python3 verify.py > ../results/verify.log 2>&1
FORCE_POWER=1 python3 analysis.py > ../results/analysis.log 2>&1
echo ALLDONE >> ../results/run.log

